Allocation Condensation in Redistributive Networks

We study a fixed network on which new mass is allocated in proportion to a power of each node's stock and then redistributed. Transport retains a fraction of both old and new mass at each node and divides the rest according to fixed background shares. We show that a small amount of retention can sustain concentration on networks where complete redistribution would leave every node's share of new mass vanishing as the network grows. A node receiving most new mass may retain little relative to the network total, yet much more than redistribution alone would supply. For a power above one, the allocation rule amplifies this relative stock advantage at the next step. We identify retention rates tending to zero with network size that allow widely spread and concentrated stationary allocations to coexist on the same network. One of them stays close to the allocation under complete redistribution. Each node can also dominate a separate concentrated allocation, receiving a share of new mass tending to one. The stocks supporting these allocations attract nearby trajectories, although every stationary stock approaches the same background, with even its largest share tending to zero. These allocations continue to coexist under specified changes in transport that preserve the background. Redistribution can therefore spread the stock widely without spreading new allocations in the same way.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite the accompanying manuscript when using these research materials."
title: "Allocation Condensation in Redistributive Networks"
authors:
  - family-names: "Bhattathiripad"
    given-names: "T. Ashwin"
  - family-names: "Veetil"
    given-names: "Vipin P."
type: software
abstract: "Deterministic numerical experiments, generated data, figures and validation for nonlinear allocation on fixed transport networks."
keywords:
  - complex networks
  - allocation condensation
  - nonlinear Markov chains
  - mixing
  - heavy tails


==> anc/Makefile <==
PYTHON ?= python3
.PHONY: all reproduce tables figures validate
all:
	$(MAKE) reproduce
	$(MAKE) tables
	$(MAKE) figures
	$(MAKE) validate
reproduce:
	OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 $(PYTHON) code/reproduce.py
tables:
	$(PYTHON) code/make_tables.py
figures:
	OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 $(PYTHON) code/make_figures.py
validate:
	OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 $(PYTHON) code/validate.py
	OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 $(PYTHON) code/validate_supplement.py


==> anc/README.md <==
# Reproducibility package

**Allocation Condensation in Redistributive Networks**  
T. Ashwin Bhattathiripad and Vipin P. Veetil

This archive contains the numerical code, generated datasets, saved graph realizations and vectors, figure outputs, experiment documentation, and validation results used for the computational parts of the paper. No external research data are required.

## Contents

- `code/`: numerical experiments, figure/table generators, and validation scripts.
- `data/`: generated CSV datasets, representative stock/injection vectors, sparse graph realizations, and the recorded numerical environment.
- `figures/`: generated PDF and PNG figures.
- `checks/`: saved numerical validation outputs.
- `docs/`: data dictionary, experiment notes, figure-to-data map, and figure descriptions.
- `exploratory/`: parameter-search scripts and outputs that preceded the selected heavy-tail experiment; these are separate from the publication pipeline.

## Reproduce the calculations

Install the pinned Python packages, preferably in a virtual environment:

```sh
python -m pip install -r requirements.txt
```

Then run:

```sh
python code/reproduce.py
python code/make_tables.py
python code/make_figures.py
python code/validate.py
python code/validate_supplement.py
```

Alternatively, `make all` runs these stages in order. The numerical Make targets set `OPENBLAS_NUM_THREADS=1` and `OMP_NUM_THREADS=1`. Do not run two regenerations in the same directory.

The validation scripts write their diagnostics to `checks/`. These numerical checks supplement the analytical arguments in the paper; they are not proof certificates.

## Integrity check

`SHA256SUMS.txt` records the supplied files. Before regenerating outputs, run:

```sh
python code/verify_manifest.py
```


==> anc/RIGHTS.md <==
# Rights and reuse

No additional open-source or Creative Commons licence is granted by inclusion of these files in this archive. Rights in third-party software remain governed by the respective projects' licences. The plotted datasets are generated by the supplied scripts.


==> anc/SHA256SUMS.txt <==
96f0f6d40dd32a2ca1a1f5c8d01d0a18354695baff3212e961cceb64d40ea303  CITATION.cff
1cc47adb71d425eaa3bcf55e6f6b22548d85f304de056acb5c4c0a3270622923  Makefile
59827a781956891bae2ac5f55e0f07f8563996b68cb633e2350450de7248a6cd  README.md
5af96351aae9367f897a1a987eefea065905d29ce1ff070c2b7b509eb1e23539  RIGHTS.md
46690a06b64cb463c57d876d312beee6b411bbc734d9281d996f29c8a4feacd0  checks/supplement_validation.json
422328a40e0fdf364e8c64664d89147a73170153732c836924c00cee8a5b7de4  checks/supplement_validation.txt
ec54cb091a4c3469b45676a4586d2a9f6fb3085dc715202cb2e77b770329a2b6  checks/validation.json
90ef28cb362ca5344f9e1714d23ff14d437c6c360cc53d5f9cd2dc7c6ced2fb5  checks/validation.txt
e494ca00de779eeea049814ab2bcdb0ddbc7c4e6eef5ac698bc5a3cfef8488b1  code/extended_validation.py
59c30ae1788ab1f84b041016ece8f4c0f1b201ce2b3264e735fd9b152dbc4ddc  code/extensions.py
73836c877a4cca1fdd3d9def7499f4ea380be5b02d37129a034bc7a6842cb236  code/make_figures.py
6cd1759d03b9c13c57a2b883e755b999f1ab49a37d5954dffd0ee98da0068b63  code/make_tables.py
1dcf6ee465a2d0429064636bbe07904100edf16da6be1abb5fa0beffd4595a87  code/reproduce.py
b76bd242a6374410ec68d37b8dae1dffe6cfc5ece86cbae29c97a0364b605fb6  code/validate.py
9dad9f59e354ea66ac2a64355dc1d611489a6327877bc523951864fd87d81c82  code/validate_supplement.py
37dec31dd806da3c4ba7a7071a2b0fcb2e0fd50cc9f6ac9b28ea8e90a1b2ff75  code/verify_manifest.py
8bf0ef75b28c6cf35644aa5b841dbe28fe806baeebd3515c5f7ffb3d9a2be56c  data/basin_trajectories.csv
541e8e4417f822d670d722e617f432e65d43e603ab11c2e5036b38b4584e6e03  data/benchmark_sizes.csv
eebc20962bdd71aa1510c841046bcc983e9a1ab2371dffa0043dc988d28ef93a  data/benchmark_slopes.csv
6e706275b5a2ba2462691bbb60f93e362438ab09c0848e378d903b9e8e7d16ae  data/environment.json
61fad5faf977bd85abe319b88de702a25f01c70b7e19f9ca9ee475f8ccccc627  data/exact_branches.csv
f87f0e85a7f4ac9af0d2829b7e25077626d2baf08d06987a3d92007549b51bd4  data/exact_size_sweep.csv
ce28df07fd7e53b341c42b9443c9c9abf095219203e6d909892d44b8806ac2b7  data/fold_scaling.csv
a280361e3a705617ad53c2dfd057099500e7d88cf1ab00cd453d41c4d1ab7475  data/graphs/regular_n1000_seed101860.npz
2412e14f402ddb6a32009c08f0406bb0362beb6a226ebab87ab5281eb908d7cf  data/graphs/regular_n1000_seed1857.npz
77c427ed5555735b8aa4d45e2b25bcaae4a175f44ecc156f87f29bca730574c9  data/graphs/regular_n1000_seed201863.npz
d932acafdb02e330abd541270317bc9da31ee1d5a67e79e13e540cef4ece558c  data/graphs/regular_n1000_seed301866.npz
c2114650016c41f125836dc71577bb0171cb731b47f64b03c1a8d0ce819793f8  data/graphs/regular_n1000_seed401869.npz
33060b8a302e0a19bd3b6efd6b28895c3b2c6e097c9283b3c49394e76009562c  data/graphs/regular_n250_seed101110.npz
5f710963ddfd912739a05c0e76fe7152d3c0834c3327cf831d8b11a49d38ea08  data/graphs/regular_n250_seed1107.npz
b8000ae8b5ca14d4f319d9882ed17cf6e36d67e6b1f1754a50dbf10170bfe95c  data/graphs/regular_n250_seed201113.npz
5c7747080725ff4d5b922b54ff2d96bd5997665ee4548505fd02ca9bb4eab2c0  data/graphs/regular_n250_seed301116.npz
81d81ff6d30dd2690978f12d8ac4860b6d19d79615353ba622f2066f9c2e8b84  data/graphs/regular_n250_seed401119.npz
f163fe344f59636a504704d1d3e55c5f8f43a7fb8a39cf1fa750fc93b18a8acb  data/graphs/regular_n4000_seed104860.npz
4c5aa3f1149e9de0a034fafe772a2d4cb14ac2033e42e480e0304328c6f95bd3  data/graphs/regular_n4000_seed204863.npz
ae65ab2c96a7809a691f7fadf4a97710f8187c256dd187a93b4032681e118d1a  data/graphs/regular_n4000_seed304866.npz
3c9a2a66019dfed7e87d25649e5c79de131bb155658eff57ff381b3907ea5316  data/graphs/regular_n4000_seed404869.npz
7fce6df2e5338d52386f5e3b48c8372a411fe874348bc221a0e86f6ffc5aeb28  data/graphs/regular_n4000_seed4857.npz
7463a105be1b49e1308abbe9d0353f6f9b1ed076ff10b607e7949cf6641550ba  data/heavy_selected.csv
61fd8ee38f7b46f195c1fd3c92dc71731395d4f6815945ab48cf78042b60d0a1  data/heavy_selected_pairwise.csv
b2bff0b198658f0d561900cee1d8e66ad47c7b29dbfe40901eecf48b1779a4ad  data/heavy_slow.csv
4741ff8bb4a37c6c1a75dda9deb621e315e390e9eabaf846f2ab286e07837800  data/heavy_slow_pairwise.csv
ded162a36ac4ed1d66626b7c545c74fbf8b9e7bd4f572a7924e19edae8d499a8  data/multimode_dynamics.csv
dc4622a66ef813c2ceb84838d1ffa05ff0babb6e121ccbee372d1c2732694e37  data/multimode_pairwise.csv
83450de5ec33d3aa610e022e8bdf289bb8b3fbb569b856f0cec82e75c4508b3a  data/perturbed_dynamics.csv
39c62760ddb510ee187af5b110a5fd01a8051218dba89b81f9a8c63e9038c387  data/perturbed_pairwise.csv
1f07aa9731ac1f55c891b3efbbf1fcb528f7218f220d4578911bb06928055e3f  data/sparse_ensemble.csv
a976ac5e5623a74241b9257f012a35361f42bbcfd8ead40f374c1fb0792f14d7  data/sparse_pairwise.csv
893b2e02fe4f364fa2b2f909b815b698987a239ec224690730f7bf3d6fd663ac  data/vectors/heavy_n1000000_low.npz
dc5f9a842917a37cc3297d2455744906f00eaa5e00002c004adc71819b832db3  data/vectors/heavy_n10000_background.npz
8deb0bb0a04c68f4445cb644b05ede04c2b244ed796d4f2e4d67be72f69b5e4a  data/vectors/heavy_n10000_high.npz
c2360b3c09956f6ed9f983ca301e9e92611a81a595adae2ab15c8ee72ffc7144  data/vectors/heavy_n10000_low.npz
82098636905106f419bde9272bbcd8b15770aa1f7ab677a1b49c21a91bf0f073  data/vectors/heavy_n10000_middle.npz
d61c479906b74ecc64190faf138bd0c38b2da4fcf12bfb0892c4b49bfdb5d931  data/vectors/multimode_n32000_j-1.npz
bf5f492ebb2162515f27f2dcdd3314ca2a4a3b54e2d1e1996ccbcdf5bfc73b7c  data/vectors/multimode_n32000_j0.npz
b7073c24ec3a19bb7dab94558a4464a246776310555a7b2040a927ef2494b340  data/vectors/multimode_n32000_j10666.npz
31e2faa6c378338549f32649f967329fc73487fd6e0a2b0de8d57ffb0380c773  data/vectors/multimode_n32000_j21333.npz
627b0c2a994a3d4b8fc38eb7fce5d1103cd8dcf60e37547d4031bb82867ae0b5  data/vectors/perturbed_n32000_c0.75_j-1.npz
d424eb7fde51e336c0dede6f506cd587b33c338f7b462e0666badc089a1ea8ff  data/vectors/perturbed_n32000_c0.75_j0.npz
6bdc385bf1c535545b09344624a3c7def491c96c45eee9e046e4f218bd76af3b  data/vectors/perturbed_n32000_c0.75_j10666.npz
7c2f18ac58616669017b8683f12a48dc9db00d7dec2745eec3a29a8a47621e40  data/vectors/perturbed_n32000_c0.75_j21333.npz
ba214f35ed524c8f59d2e8989fb1eb35de997c6cf05fd6fcde674633333dedc9  data/vectors/perturbed_n32000_c0_j-1.npz
01c71bda2b68b7ac6028f437e37816d7a76b5550c9f2a40ac4561955c0764c3e  data/vectors/perturbed_n32000_c0_j0.npz
1cb78e4dbd9d0a8d4c0ea1758a48877d55d8c8446043e3a0af39efe3dcf5da0d  data/vectors/perturbed_n32000_c0_j10666.npz
7597ab2cac94bcc16b783601c1ad28687f8b7962a6503919849a8782497d6d35  data/vectors/perturbed_n32000_c0_j21333.npz
c1c763aca757071497244786d49e946f4f366e65926298ea77363389fd044cee  data/vectors/sparse_n1000_rep0_j-1.npz
316c98ebf2902b1a237318d34baaaa65daff4692e06a528e03c7a19b324554e8  data/vectors/sparse_n1000_rep0_j0.npz
3560b8f1b88be1228ee0df5fd45257e0513efd5468992cbf393482008bc37bff  data/vectors/sparse_n1000_rep0_j333.npz
a63666c738f5c5be39087f3a5901b8abc32f340d445539dd6673a6bfb1194e53  data/vectors/sparse_n1000_rep0_j666.npz
de8bd1d46d674c92ce86ef7585c03f0c1a1e832fd55b4328a50ac4b571b8f27b  data/vectors/sparse_n250_rep0_j-1.npz
492997cce66678375814b1b7bd14f971cf685b55868320ce5b5f20522db12e69  data/vectors/sparse_n250_rep0_j0.npz
abd9341593cf8e88217694b04552bdc376a39a738d3eadb53fdb615c1e1ba8aa  data/vectors/sparse_n250_rep0_j166.npz
ceebfd398bf4ffeee7ccac1340f0def2a4aa9f4338de6bf383aaf3475e43ebb6  data/vectors/sparse_n250_rep0_j83.npz
a630ee0cb74fed1b67beaa90b70fa342b23666399fa87353e685ab33b1b142a3  data/vectors/sparse_n4000_rep0_j-1.npz
745765eda2f3dbdd31dd9f6648d8660976a779338cfa9825baac86b202de9e26  data/vectors/sparse_n4000_rep0_j0.npz
5a6772bb9e8d17677b2c5b6fc75dbc54dfb394758b6174dd791501743a60d130  data/vectors/sparse_n4000_rep0_j1333.npz
6a64181a991eecc5cbb51744864c3b8dd691c645de51d259b6a0154d4e8ec5de  data/vectors/sparse_n4000_rep0_j2666.npz
0006583b50522e884f41ac9b7debcb30456930b82a89804bb7921c10901e4d55  docs/ALT_TEXT.md
e8541c2129c830954656f5cf81d77ecc8639b3446ba5a226104d82918f4f14ab  docs/DATA_DICTIONARY.md
96d92afe77a0170d83540e8014ea708cd54f8e800631778a9013ffaec3585fbb  docs/EXPERIMENTS.md
6d97eb3948563c8e172d69aaaf6faa7f1757afbffc97de6f194dac322c5bc4a4  docs/FIGURE_MAP.md
fd2ee27be3d91c6053ea8628e3855f68371d18bde2b9941bc10f5da8d6bb40a1  exploratory/README.md
bb9ff61c80748394735a997877c09e79de9078649dd48ba21890f4b3240e763b  exploratory/heavy_exploration.csv
e85b68cb72d0568133b471d03a16df38834a9fa4e17270f9dd84c7a18165d418  exploratory/heavy_extension.csv
b76e610e7e6c436b154cfc7c0b75258404d4737a1fca62bf8762c4f3ad2a5600  exploratory/heavy_extension.py
ad4050cc29261eeb4f32b6dabd5416828db90f27feffe565896456a461ac91c0  exploratory/heavy_probe.py
e1cc3975cc948469f0a4c2b3307369f5269cf25f886a2efc1f1e2cebce4c1f86  exploratory/heavy_selected.csv
8507507c889a9bac083007b768e00efdf5f36769188be078d2fe7d5f4f8b1fde  exploratory/heavy_selected.py
ec06f3d7f72b2142a24d989a79ccd00d7a892ed7f064f2b8c06cd542a42bc85e  exploratory/heavy_selected_pairwise.json
0edaa560d5573f40b9ba6bb09789e161435707c0f4c09ceb5b4cb4fd196dd793  exploratory/heavy_slow_pairwise.json
024f9f5f846d149592ac99904e7283afc740349480760fe74e6d9395baf95aca  exploratory/heavy_slow_probe.csv
13db5903d8727c1a83e384248ec8d7d025873ad280bd35a2fc3e7cc17d0f5cbc  figures/basin_dynamics.pdf
4c1acba3ca076aa212d1a0a3b8f62697baccfc7d5035d8938bb072da7a5b5881  figures/basin_dynamics.png
fbedaacffa3c96672ad64be424b2940705f4056aa65a2fa614a6caa28480a860  figures/benchmark_exponents.pdf
90feb8c0c9f3d76b2defe65cf66a8956b4e5978641d1e244c47e38feaaa377be  figures/benchmark_exponents.png
75b4d1a5cc73b5a41a47156ac67a14e87b013a9e3d172c9a8030967c35c7bbd9  figures/fold_scaling.pdf
708fd0980673518fb7717b7af18ef2537513aafee187066cfcbfe5e8abc7d706  figures/fold_scaling.png
4f0a43970814a6fb838abe03b853d9a0dd025e53b376eef1c3454ce29428b4df  figures/heavy_injection.pdf
33dc49e3f76d9d799c7855d106df5ec30d5a978eeade05cd27a46376c48e0da9  figures/heavy_injection.png
027508a2cdab139c9fb458ea6664dc0a74239497cb362bb9ba2b756f30cb4145  figures/heavy_stock.pdf
9f427b8093c1631fe8feb8fde7afceae75c28a9268a9ac27d01656eb222120a1  figures/heavy_stock.png
dde2ef8bf232a86e08394a0ce752e51a5673138c9e761345f094c14f9fa6375f  figures/perturbation.pdf
99d14657689d6116cba7e3f56f129185cd471b18c68d2ad072cbb162f3d2bca3  figures/perturbation.png
dcb362e6da26fb06757ccaf5b676896da8e3e1f0acb42a2bea710bc4c0af818a  figures/phase_collapse.pdf
6effc6046da128cd6205ef724111374e173b303647aa82e01869b67ad2fd8868  figures/phase_collapse.png
65ec299c31463ae39c0962e81747fe68f439480a35a63076aee47f93e8203bae  figures/sparse_ensemble.pdf
28bf071327a918bcf3480650bd6665fc8c4a201672d89b40004233a884750290  figures/sparse_ensemble.png
cf874d9f6c631b590bc9e86a372817d14e947e38aefa244263d5dcf823a52fc8  figures/stock_injection.pdf
032b7172ad523089ab21a0cece3291f69f3a45a6438c453ddb48c1f6a348dde8  figures/stock_injection.png
30fd64d011c61147beeecfc09ce2a1a425f5a645e0e904d7907df8952931ad46  requirements.txt


==> anc/checks/supplement_validation.json <==
{
  "description": "Numerical diagnostics for the supplementary results; not proof certification.",
  "random_seed": 20260920,
  "total_checks": 631,
  "passed": 631,
  "failed": 0,
  "checks": [
    {
      "name": "sharp metric bound n=2 sample=0",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=0",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=0",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=1",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=1",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=1",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=2",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=2",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=2",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=3",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=3",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=3",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=4",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=4",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=4",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=5",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=5",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=5",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=6",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=6",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=6",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=7",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=7",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=7",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=8",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=8",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=8",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=9",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=9",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=9",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=10",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=10",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=10",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=11",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=11",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=11",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=12",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=12",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=12",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=13",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=13",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=13",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=14",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=14",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=14",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=15",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=15",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=15",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=16",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=16",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=16",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=17",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=17",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=17",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=18",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=18",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=18",
      "passed": true
    },
    {
      "name": "sharp metric bound n=2 sample=19",
      "passed": true
    },
    {
      "name": "reverse metric bound n=2 sample=19",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=2 sample=19",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=0",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=0",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=0",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=1",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=1",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=1",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=2",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=2",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=2",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=3",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=3",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=3",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=4",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=4",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=4",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=5",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=5",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=5",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=6",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=6",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=6",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=7",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=7",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=7",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=8",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=8",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=8",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=9",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=9",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=9",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=10",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=10",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=10",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=11",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=11",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=11",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=12",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=12",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=12",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=13",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=13",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=13",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=14",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=14",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=14",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=15",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=15",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=15",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=16",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=16",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=16",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=17",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=17",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=17",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=18",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=18",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=18",
      "passed": true
    },
    {
      "name": "sharp metric bound n=3 sample=19",
      "passed": true
    },
    {
      "name": "reverse metric bound n=3 sample=19",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=3 sample=19",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=0",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=0",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=0",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=1",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=1",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=1",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=2",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=2",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=2",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=3",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=3",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=3",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=4",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=4",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=4",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=5",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=5",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=5",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=6",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=6",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=6",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=7",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=7",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=7",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=8",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=8",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=8",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=9",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=9",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=9",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=10",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=10",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=10",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=11",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=11",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=11",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=12",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=12",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=12",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=13",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=13",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=13",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=14",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=14",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=14",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=15",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=15",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=15",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=16",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=16",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=16",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=17",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=17",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=17",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=18",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=18",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=18",
      "passed": true
    },
    {
      "name": "sharp metric bound n=8 sample=19",
      "passed": true
    },
    {
      "name": "reverse metric bound n=8 sample=19",
      "passed": true
    },
    {
      "name": "power Lipschitz bound n=8 sample=19",
      "passed": true
    },
    {
      "name": "primitive floor theta=-0.5 pi=0.01",
      "passed": true
    },
    {
      "name": "physical block rate theta=-0.5 pi=0.01",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=-0.5 pi=0.01",
      "passed": true
    },
    {
      "name": "primitive floor theta=-0.5 pi=0.1",
      "passed": true
    },
    {
      "name": "physical block rate theta=-0.5 pi=0.1",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=-0.5 pi=0.1",
      "passed": true
    },
    {
      "name": "primitive floor theta=-0.5 pi=0.3",
      "passed": true
    },
    {
      "name": "physical block rate theta=-0.5 pi=0.3",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=-0.5 pi=0.3",
      "passed": true
    },
    {
      "name": "primitive floor theta=0.0 pi=0.01",
      "passed": true
    },
    {
      "name": "physical block rate theta=0.0 pi=0.01",
      "passed": true,
      "value": 3.4439241700761986e-16
    },
    {
      "name": "stationary correspondence theta=0.0 pi=0.01",
      "passed": true
    },
    {
      "name": "primitive floor theta=0.0 pi=0.1",
      "passed": true
    },
    {
      "name": "physical block rate theta=0.0 pi=0.1",
      "passed": true,
      "value": 2.358792014971613e-16
    },
    {
      "name": "stationary correspondence theta=0.0 pi=0.1",
      "passed": true
    },
    {
      "name": "primitive floor theta=0.0 pi=0.3",
      "passed": true
    },
    {
      "name": "physical block rate theta=0.0 pi=0.3",
      "passed": true,
      "value": 1.5126343715007056e-16
    },
    {
      "name": "stationary correspondence theta=0.0 pi=0.3",
      "passed": true
    },
    {
      "name": "primitive floor theta=0.5 pi=0.01",
      "passed": true
    },
    {
      "name": "physical block rate theta=0.5 pi=0.01",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=0.5 pi=0.01",
      "passed": true
    },
    {
      "name": "primitive floor theta=0.5 pi=0.1",
      "passed": true
    },
    {
      "name": "physical block rate theta=0.5 pi=0.1",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=0.5 pi=0.1",
      "passed": true
    },
    {
      "name": "primitive floor theta=0.5 pi=0.3",
      "passed": true
    },
    {
      "name": "physical block rate theta=0.5 pi=0.3",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=0.5 pi=0.3",
      "passed": true
    },
    {
      "name": "primitive floor theta=1.0 pi=0.01",
      "passed": true
    },
    {
      "name": "physical block rate theta=1.0 pi=0.01",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=1.0 pi=0.01",
      "passed": true
    },
    {
      "name": "primitive floor theta=1.0 pi=0.1",
      "passed": true
    },
    {
      "name": "physical block rate theta=1.0 pi=0.1",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=1.0 pi=0.1",
      "passed": true
    },
    {
      "name": "primitive floor theta=1.0 pi=0.3",
      "passed": true
    },
    {
      "name": "physical block rate theta=1.0 pi=0.3",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=1.0 pi=0.3",
      "passed": true
    },
    {
      "name": "primitive floor theta=1.3 pi=0.01",
      "passed": true
    },
    {
      "name": "physical block rate theta=1.3 pi=0.01",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=1.3 pi=0.01",
      "passed": true
    },
    {
      "name": "primitive floor theta=1.3 pi=0.1",
      "passed": true
    },
    {
      "name": "physical block rate theta=1.3 pi=0.1",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=1.3 pi=0.1",
      "passed": true
    },
    {
      "name": "primitive floor theta=1.3 pi=0.3",
      "passed": true
    },
    {
      "name": "physical block rate theta=1.3 pi=0.3",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "stationary correspondence theta=1.3 pi=0.3",
      "passed": true
    },
    {
      "name": "sparse example exact block constant",
      "passed": true,
      "value": 0.25456611570247933
    },
    {
      "name": "sparse example is not positive",
      "passed": true
    },
    {
      "name": "multiple primitive parameter combinations certified",
      "passed": true,
      "value": 15.0
    },
    {
      "name": "small-gain equivalence eps=0.01 pi=0.1 theta=-0.5",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.01 pi=0.1 theta=-0.5",
      "passed": true,
      "value": 0.0105927938681224
    },
    {
      "name": "tracking vector inequality eps=0.01 pi=0.1 theta=-0.5",
      "passed": true,
      "value": 9.636110395965646e-16
    },
    {
      "name": "small-gain equivalence eps=0.01 pi=0.1 theta=0.5",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.01 pi=0.1 theta=0.5",
      "passed": true,
      "value": 0.0105927938681224
    },
    {
      "name": "tracking vector inequality eps=0.01 pi=0.1 theta=0.5",
      "passed": true,
      "value": 6.599667277768314e-16
    },
    {
      "name": "small-gain equivalence eps=0.01 pi=0.1 theta=1.3",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.01 pi=0.1 theta=1.3",
      "passed": true,
      "value": 0.012839778813397556
    },
    {
      "name": "tracking vector inequality eps=0.01 pi=0.1 theta=1.3",
      "passed": true,
      "value": 7.970552072538387e-16
    },
    {
      "name": "small-gain equivalence eps=0.01 pi=1.0 theta=-0.5",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.01 pi=1.0 theta=-0.5",
      "passed": true,
      "value": 0.01218492045041267
    },
    {
      "name": "tracking vector inequality eps=0.01 pi=1.0 theta=-0.5",
      "passed": true,
      "value": 3.8437480068993414e-16
    },
    {
      "name": "small-gain equivalence eps=0.01 pi=1.0 theta=0.5",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.01 pi=1.0 theta=0.5",
      "passed": true,
      "value": 0.01218492045041267
    },
    {
      "name": "tracking vector inequality eps=0.01 pi=1.0 theta=0.5",
      "passed": true,
      "value": 1.355602091777817e-16
    },
    {
      "name": "small-gain equivalence eps=0.01 pi=1.0 theta=1.3",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.01 pi=1.0 theta=1.3",
      "passed": true,
      "value": 0.022583431629023768
    },
    {
      "name": "tracking vector inequality eps=0.01 pi=1.0 theta=1.3",
      "passed": true,
      "value": 6.553507259026759e-16
    },
    {
      "name": "small-gain equivalence eps=0.1 pi=0.1 theta=-0.5",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.1 pi=0.1 theta=-0.5",
      "passed": true,
      "value": 0.1100276505271339
    },
    {
      "name": "tracking vector inequality eps=0.1 pi=0.1 theta=-0.5",
      "passed": true,
      "value": 3.03673479533021e-16
    },
    {
      "name": "small-gain equivalence eps=0.1 pi=0.1 theta=0.5",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.1 pi=0.1 theta=0.5",
      "passed": true,
      "value": 0.1100276505271339
    },
    {
      "name": "tracking vector inequality eps=0.1 pi=0.1 theta=0.5",
      "passed": true,
      "value": 3.3030519505078303e-16
    },
    {
      "name": "small-gain equivalence eps=0.1 pi=0.1 theta=1.3",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.1 pi=0.1 theta=1.3",
      "passed": true,
      "value": 0.13790925662714182
    },
    {
      "name": "tracking vector inequality eps=0.1 pi=0.1 theta=1.3",
      "passed": true,
      "value": 8.833100214387997e-16
    },
    {
      "name": "small-gain equivalence eps=0.1 pi=1.0 theta=-0.5",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.1 pi=1.0 theta=-0.5",
      "passed": true,
      "value": 0.1295357875917629
    },
    {
      "name": "tracking vector inequality eps=0.1 pi=1.0 theta=-0.5",
      "passed": true,
      "value": 1.9836943517645824e-16
    },
    {
      "name": "small-gain equivalence eps=0.1 pi=1.0 theta=0.5",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.1 pi=1.0 theta=0.5",
      "passed": true,
      "value": 0.1295357875917629
    },
    {
      "name": "tracking vector inequality eps=0.1 pi=1.0 theta=0.5",
      "passed": true,
      "value": 1.809252336426181e-16
    },
    {
      "name": "small-gain equivalence eps=0.1 pi=1.0 theta=1.3",
      "passed": true
    },
    {
      "name": "small-gain example certified eps=0.1 pi=1.0 theta=1.3",
      "passed": true,
      "value": 0.23966608030109682
    },
    {
      "name": "tracking vector inequality eps=0.1 pi=1.0 theta=1.3",
      "passed": true,
      "value": 5.799024697319676e-17
    },
    {
      "name": "Perron resolvent identity pi=0.01",
      "passed": true,
      "value": 1.9984014443252818e-15
    },
    {
      "name": "Perron response bound pi=0.01 sample=0",
      "passed": true
    },
    {
      "name": "Perron response bound pi=0.01 sample=1",
      "passed": true
    },
    {
      "name": "Perron response bound pi=0.01 sample=2",
      "passed": true
    },
    {
      "name": "Perron response bound pi=0.01 sample=3",
      "passed": true
    },
    {
      "name": "Perron response bound pi=0.01 sample=4",
      "passed": true
    },
    {
      "name": "injection residual bound pi=0.01 theta=-0.5",
      "passed": true
    },
    {
      "name": "stock residual bound pi=0.01 theta=-0.5",
      "passed": true
    },
    {
      "name": "injection residual bound pi=0.01 theta=0.5",
      "passed": true
    },
    {
      "name": "stock residual bound pi=0.01 theta=0.5",
      "passed": true
    },
    {
      "name": "injection residual bound pi=0.01 theta=0.9",
      "passed": true
    },
    {
      "name": "stock residual bound pi=0.01 theta=0.9",
      "passed": true
    },
    {
      "name": "Perron resolvent identity pi=0.1",
      "passed": true,
      "value": 8.881784197001252e-16
    },
    {
      "name": "Perron response bound pi=0.1 sample=0",
      "passed": true
    },
    {
      "name": "Perron response bound pi=0.1 sample=1",
      "passed": true
    },
    {
      "name": "Perron response bound pi=0.1 sample=2",
      "passed": true
    },
    {
      "name": "Perron response bound pi=0.1 sample=3",
      "passed": true
    },
    {
      "name": "Perron response bound pi=0.1 sample=4",
      "passed": true
    },
    {
      "name": "injection residual bound pi=0.1 theta=-0.5",
      "passed": true
    },
    {
      "name": "stock residual bound pi=0.1 theta=-0.5",
      "passed": true
    },
    {
      "name": "injection residual bound pi=0.1 theta=0.5",
      "passed": true
    },
    {
      "name": "stock residual bound pi=0.1 theta=0.5",
      "passed": true
    },
    {
      "name": "injection residual bound pi=0.1 theta=0.9",
      "passed": true
    },
    {
      "name": "stock residual bound pi=0.1 theta=0.9",
      "passed": true
    },
    {
      "name": "Perron resolvent identity pi=1.0",
      "passed": true,
      "value": 1.1102230246251565e-16
    },
    {
      "name": "Perron response bound pi=1.0 sample=0",
      "passed": true
    },
    {
      "name": "Perron response bound pi=1.0 sample=1",
      "passed": true
    },
    {
      "name": "Perron response bound pi=1.0 sample=2",
      "passed": true
    },
    {
      "name": "Perron response bound pi=1.0 sample=3",
      "passed": true
    },
    {
      "name": "Perron response bound pi=1.0 sample=4",
      "passed": true
    },
    {
      "name": "injection residual bound pi=1.0 theta=-0.5",
      "passed": true
    },
    {
      "name": "stock residual bound pi=1.0 theta=-0.5",
      "passed": true
    },
    {
      "name": "injection residual bound pi=1.0 theta=0.5",
      "passed": true
    },
    {
      "name": "stock residual bound pi=1.0 theta=0.5",
      "passed": true
    },
    {
      "name": "injection residual bound pi=1.0 theta=0.9",
      "passed": true
    },
    {
      "name": "stock residual bound pi=1.0 theta=0.9",
      "passed": true
    },
    {
      "name": "modal power identity j=1",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "modal power identity j=2",
      "passed": true,
      "value": 2.8189256484623115e-16
    },
    {
      "name": "modal power identity j=5",
      "passed": true,
      "value": 6.660931571936257e-16
    },
    {
      "name": "modal power identity j=10",
      "passed": true,
      "value": 1.1657341824738593e-15
    },
    {
      "name": "modal resolvent identity pi=0.01",
      "passed": true,
      "value": 1.0878816836083771e-14
    },
    {
      "name": "modal resolvent identity pi=0.3",
      "passed": true,
      "value": 3.7903707950093235e-16
    },
    {
      "name": "modal resolvent identity pi=3.0",
      "passed": true,
      "value": 1.8648277366750676e-16
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=0",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=0",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=1",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=1",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=2",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=2",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=3",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=3",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=4",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=4",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=5",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=5",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=6",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=6",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=7",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=7",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=8",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=8",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=9",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=9",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=10",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=10",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=11",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=11",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=12",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=12",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=13",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=13",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=14",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=14",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=15",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=15",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=16",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=16",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=17",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=17",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=18",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=18",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=19",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=19",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=20",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=20",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=21",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=21",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=22",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=22",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=23",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=23",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=24",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=24",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=25",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=25",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=26",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=26",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=27",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=27",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=28",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=28",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=29",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=29",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.2 t=30",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.2 t=30",
      "passed": true
    },
    {
      "name": "stock forcing convergence sigma=0.2",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=0",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=0",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=1",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=1",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=2",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=2",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=3",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=3",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=4",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=4",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=5",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=5",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=6",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=6",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=7",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=7",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=8",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=8",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=9",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=9",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=10",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=10",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=11",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=11",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=12",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=12",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=13",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=13",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=14",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=14",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=15",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=15",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=16",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=16",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=17",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=17",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=18",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=18",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=19",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=19",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=20",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=20",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=21",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=21",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=22",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=22",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=23",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=23",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=24",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=24",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=25",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=25",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=26",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=26",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=27",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=27",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=28",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=28",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=29",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=29",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=30",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.39999999999999997 t=30",
      "passed": true
    },
    {
      "name": "stock forcing convergence sigma=0.39999999999999997",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=0",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=0",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=1",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=1",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=2",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=2",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=3",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=3",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=4",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=4",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=5",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=5",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=6",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=6",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=7",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=7",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=8",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=8",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=9",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=9",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=10",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=10",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=11",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=11",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=12",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=12",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=13",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=13",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=14",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=14",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=15",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=15",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=16",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=16",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=17",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=17",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=18",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=18",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=19",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=19",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=20",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=20",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=21",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=21",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=22",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=22",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=23",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=23",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=24",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=24",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=25",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=25",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=26",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=26",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=27",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=27",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=28",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=28",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=29",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=29",
      "passed": true
    },
    {
      "name": "finite convolution d=0.39999999999999997 sigma=0.8 t=30",
      "passed": true
    },
    {
      "name": "injection observable bound sigma=0.8 t=30",
      "passed": true
    },
    {
      "name": "stock forcing convergence sigma=0.8",
      "passed": true,
      "value": 0.0
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.02000 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.07636 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.13273 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.18909 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.24545 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.30182 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.35818 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.41455 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.47091 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.52727 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.58364 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.64000 theta=-0.7",
      "passed": true
    },
    {
      "name": "assortativity derivative sign pi=0.1 theta=-0.7",
      "passed": true
    },
    {
      "name": "stationary ratio range pi=0.1 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.02000 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.07636 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.13273 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.18909 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.24545 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.30182 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.35818 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.41455 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.47091 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.52727 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.58364 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.64000 theta=0.4",
      "passed": true
    },
    {
      "name": "assortativity derivative sign pi=0.1 theta=0.4",
      "passed": true
    },
    {
      "name": "stationary ratio range pi=0.1 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.02000 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.07636 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.13273 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.18909 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.24545 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.30182 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.35818 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.41455 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.47091 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.52727 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.58364 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=0.1 s=0.64000 theta=0.8",
      "passed": true
    },
    {
      "name": "assortativity derivative sign pi=0.1 theta=0.8",
      "passed": true
    },
    {
      "name": "stationary ratio range pi=0.1 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.02000 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.07636 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.13273 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.18909 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.24545 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.30182 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.35818 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.41455 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.47091 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.52727 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.58364 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.64000 theta=-0.7",
      "passed": true
    },
    {
      "name": "assortativity derivative sign pi=1.0 theta=-0.7",
      "passed": true
    },
    {
      "name": "stationary ratio range pi=1.0 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.02000 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.07636 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.13273 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.18909 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.24545 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.30182 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.35818 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.41455 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.47091 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.52727 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.58364 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.64000 theta=0.4",
      "passed": true
    },
    {
      "name": "assortativity derivative sign pi=1.0 theta=0.4",
      "passed": true
    },
    {
      "name": "stationary ratio range pi=1.0 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.02000 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.07636 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.13273 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.18909 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.24545 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.30182 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.35818 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.41455 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.47091 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.52727 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.58364 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=1.0 s=0.64000 theta=0.8",
      "passed": true
    },
    {
      "name": "assortativity derivative sign pi=1.0 theta=0.8",
      "passed": true
    },
    {
      "name": "stationary ratio range pi=1.0 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.02000 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.07636 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.13273 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.18909 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.24545 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.30182 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.35818 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.41455 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.47091 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.52727 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.58364 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.64000 theta=-0.7",
      "passed": true
    },
    {
      "name": "assortativity derivative sign pi=10.0 theta=-0.7",
      "passed": true
    },
    {
      "name": "stationary ratio range pi=10.0 theta=-0.7",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.02000 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.07636 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.13273 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.18909 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.24545 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.30182 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.35818 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.41455 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.47091 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.52727 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.58364 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.64000 theta=0.4",
      "passed": true
    },
    {
      "name": "assortativity derivative sign pi=10.0 theta=0.4",
      "passed": true
    },
    {
      "name": "stationary ratio range pi=10.0 theta=0.4",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.02000 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.07636 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.13273 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.18909 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.24545 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.30182 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.35818 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.41455 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.47091 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.52727 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.58364 theta=0.8",
      "passed": true
    },
    {
      "name": "discounted two-class identity pi=10.0 s=0.64000 theta=0.8",
      "passed": true
    },
    {
      "name": "assortativity derivative sign pi=10.0 theta=0.8",
      "passed": true
    },
    {
      "name": "stationary ratio range pi=10.0 theta=0.8",
      "passed": true
    },
    {
      "name": "monotone original class trajectory start=0.01",
      "passed": true
    },
    {
      "name": "monotone original class trajectory start=0.2",
      "passed": true
    },
    {
      "name": "monotone original class trajectory start=0.8",
      "passed": true
    },
    {
      "name": "monotone original class trajectory start=0.99",
      "passed": true
    },
    {
      "name": "alternating convergent counterexample",
      "passed": true
    },
    {
      "name": "counterexample exact first step",
      "passed": true
    },
    {
      "name": "counterexample contraction constant",
      "passed": true,
      "value": 0.16944444444444445
    },
    {
      "name": "positive dominant submode counterexample",
      "passed": true
    },
    {
      "name": "counterexample invariant product trajectory",
      "passed": true,
      "value": 3.3306690738754696e-16
    }
  ]
}


==> anc/checks/supplement_validation.txt <==
PASS | sharp metric bound n=2 sample=0
PASS | reverse metric bound n=2 sample=0
PASS | power Lipschitz bound n=2 sample=0
PASS | sharp metric bound n=2 sample=1
PASS | reverse metric bound n=2 sample=1
PASS | power Lipschitz bound n=2 sample=1
PASS | sharp metric bound n=2 sample=2
PASS | reverse metric bound n=2 sample=2
PASS | power Lipschitz bound n=2 sample=2
PASS | sharp metric bound n=2 sample=3
PASS | reverse metric bound n=2 sample=3
PASS | power Lipschitz bound n=2 sample=3
PASS | sharp metric bound n=2 sample=4
PASS | reverse metric bound n=2 sample=4
PASS | power Lipschitz bound n=2 sample=4
PASS | sharp metric bound n=2 sample=5
PASS | reverse metric bound n=2 sample=5
PASS | power Lipschitz bound n=2 sample=5
PASS | sharp metric bound n=2 sample=6
PASS | reverse metric bound n=2 sample=6
PASS | power Lipschitz bound n=2 sample=6
PASS | sharp metric bound n=2 sample=7
PASS | reverse metric bound n=2 sample=7
PASS | power Lipschitz bound n=2 sample=7
PASS | sharp metric bound n=2 sample=8
PASS | reverse metric bound n=2 sample=8
PASS | power Lipschitz bound n=2 sample=8
PASS | sharp metric bound n=2 sample=9
PASS | reverse metric bound n=2 sample=9
PASS | power Lipschitz bound n=2 sample=9
PASS | sharp metric bound n=2 sample=10
PASS | reverse metric bound n=2 sample=10
PASS | power Lipschitz bound n=2 sample=10
PASS | sharp metric bound n=2 sample=11
PASS | reverse metric bound n=2 sample=11
PASS | power Lipschitz bound n=2 sample=11
PASS | sharp metric bound n=2 sample=12
PASS | reverse metric bound n=2 sample=12
PASS | power Lipschitz bound n=2 sample=12
PASS | sharp metric bound n=2 sample=13
PASS | reverse metric bound n=2 sample=13
PASS | power Lipschitz bound n=2 sample=13
PASS | sharp metric bound n=2 sample=14
PASS | reverse metric bound n=2 sample=14
PASS | power Lipschitz bound n=2 sample=14
PASS | sharp metric bound n=2 sample=15
PASS | reverse metric bound n=2 sample=15
PASS | power Lipschitz bound n=2 sample=15
PASS | sharp metric bound n=2 sample=16
PASS | reverse metric bound n=2 sample=16
PASS | power Lipschitz bound n=2 sample=16
PASS | sharp metric bound n=2 sample=17
PASS | reverse metric bound n=2 sample=17
PASS | power Lipschitz bound n=2 sample=17
PASS | sharp metric bound n=2 sample=18
PASS | reverse metric bound n=2 sample=18
PASS | power Lipschitz bound n=2 sample=18
PASS | sharp metric bound n=2 sample=19
PASS | reverse metric bound n=2 sample=19
PASS | power Lipschitz bound n=2 sample=19
PASS | sharp metric bound n=3 sample=0
PASS | reverse metric bound n=3 sample=0
PASS | power Lipschitz bound n=3 sample=0
PASS | sharp metric bound n=3 sample=1
PASS | reverse metric bound n=3 sample=1
PASS | power Lipschitz bound n=3 sample=1
PASS | sharp metric bound n=3 sample=2
PASS | reverse metric bound n=3 sample=2
PASS | power Lipschitz bound n=3 sample=2
PASS | sharp metric bound n=3 sample=3
PASS | reverse metric bound n=3 sample=3
PASS | power Lipschitz bound n=3 sample=3
PASS | sharp metric bound n=3 sample=4
PASS | reverse metric bound n=3 sample=4
PASS | power Lipschitz bound n=3 sample=4
PASS | sharp metric bound n=3 sample=5
PASS | reverse metric bound n=3 sample=5
PASS | power Lipschitz bound n=3 sample=5
PASS | sharp metric bound n=3 sample=6
PASS | reverse metric bound n=3 sample=6
PASS | power Lipschitz bound n=3 sample=6
PASS | sharp metric bound n=3 sample=7
PASS | reverse metric bound n=3 sample=7
PASS | power Lipschitz bound n=3 sample=7
PASS | sharp metric bound n=3 sample=8
PASS | reverse metric bound n=3 sample=8
PASS | power Lipschitz bound n=3 sample=8
PASS | sharp metric bound n=3 sample=9
PASS | reverse metric bound n=3 sample=9
PASS | power Lipschitz bound n=3 sample=9
PASS | sharp metric bound n=3 sample=10
PASS | reverse metric bound n=3 sample=10
PASS | power Lipschitz bound n=3 sample=10
PASS | sharp metric bound n=3 sample=11
PASS | reverse metric bound n=3 sample=11
PASS | power Lipschitz bound n=3 sample=11
PASS | sharp metric bound n=3 sample=12
PASS | reverse metric bound n=3 sample=12
PASS | power Lipschitz bound n=3 sample=12
PASS | sharp metric bound n=3 sample=13
PASS | reverse metric bound n=3 sample=13
PASS | power Lipschitz bound n=3 sample=13
PASS | sharp metric bound n=3 sample=14
PASS | reverse metric bound n=3 sample=14
PASS | power Lipschitz bound n=3 sample=14
PASS | sharp metric bound n=3 sample=15
PASS | reverse metric bound n=3 sample=15
PASS | power Lipschitz bound n=3 sample=15
PASS | sharp metric bound n=3 sample=16
PASS | reverse metric bound n=3 sample=16
PASS | power Lipschitz bound n=3 sample=16
PASS | sharp metric bound n=3 sample=17
PASS | reverse metric bound n=3 sample=17
PASS | power Lipschitz bound n=3 sample=17
PASS | sharp metric bound n=3 sample=18
PASS | reverse metric bound n=3 sample=18
PASS | power Lipschitz bound n=3 sample=18
PASS | sharp metric bound n=3 sample=19
PASS | reverse metric bound n=3 sample=19
PASS | power Lipschitz bound n=3 sample=19
PASS | sharp metric bound n=8 sample=0
PASS | reverse metric bound n=8 sample=0
PASS | power Lipschitz bound n=8 sample=0
PASS | sharp metric bound n=8 sample=1
PASS | reverse metric bound n=8 sample=1
PASS | power Lipschitz bound n=8 sample=1
PASS | sharp metric bound n=8 sample=2
PASS | reverse metric bound n=8 sample=2
PASS | power Lipschitz bound n=8 sample=2
PASS | sharp metric bound n=8 sample=3
PASS | reverse metric bound n=8 sample=3
PASS | power Lipschitz bound n=8 sample=3
PASS | sharp metric bound n=8 sample=4
PASS | reverse metric bound n=8 sample=4
PASS | power Lipschitz bound n=8 sample=4
PASS | sharp metric bound n=8 sample=5
PASS | reverse metric bound n=8 sample=5
PASS | power Lipschitz bound n=8 sample=5
PASS | sharp metric bound n=8 sample=6
PASS | reverse metric bound n=8 sample=6
PASS | power Lipschitz bound n=8 sample=6
PASS | sharp metric bound n=8 sample=7
PASS | reverse metric bound n=8 sample=7
PASS | power Lipschitz bound n=8 sample=7
PASS | sharp metric bound n=8 sample=8
PASS | reverse metric bound n=8 sample=8
PASS | power Lipschitz bound n=8 sample=8
PASS | sharp metric bound n=8 sample=9
PASS | reverse metric bound n=8 sample=9
PASS | power Lipschitz bound n=8 sample=9
PASS | sharp metric bound n=8 sample=10
PASS | reverse metric bound n=8 sample=10
PASS | power Lipschitz bound n=8 sample=10
PASS | sharp metric bound n=8 sample=11
PASS | reverse metric bound n=8 sample=11
PASS | power Lipschitz bound n=8 sample=11
PASS | sharp metric bound n=8 sample=12
PASS | reverse metric bound n=8 sample=12
PASS | power Lipschitz bound n=8 sample=12
PASS | sharp metric bound n=8 sample=13
PASS | reverse metric bound n=8 sample=13
PASS | power Lipschitz bound n=8 sample=13
PASS | sharp metric bound n=8 sample=14
PASS | reverse metric bound n=8 sample=14
PASS | power Lipschitz bound n=8 sample=14
PASS | sharp metric bound n=8 sample=15
PASS | reverse metric bound n=8 sample=15
PASS | power Lipschitz bound n=8 sample=15
PASS | sharp metric bound n=8 sample=16
PASS | reverse metric bound n=8 sample=16
PASS | power Lipschitz bound n=8 sample=16
PASS | sharp metric bound n=8 sample=17
PASS | reverse metric bound n=8 sample=17
PASS | power Lipschitz bound n=8 sample=17
PASS | sharp metric bound n=8 sample=18
PASS | reverse metric bound n=8 sample=18
PASS | power Lipschitz bound n=8 sample=18
PASS | sharp metric bound n=8 sample=19
PASS | reverse metric bound n=8 sample=19
PASS | power Lipschitz bound n=8 sample=19
PASS | primitive floor theta=-0.5 pi=0.01
PASS | physical block rate theta=-0.5 pi=0.01
PASS | stationary correspondence theta=-0.5 pi=0.01
PASS | primitive floor theta=-0.5 pi=0.1
PASS | physical block rate theta=-0.5 pi=0.1
PASS | stationary correspondence theta=-0.5 pi=0.1
PASS | primitive floor theta=-0.5 pi=0.3
PASS | physical block rate theta=-0.5 pi=0.3
PASS | stationary correspondence theta=-0.5 pi=0.3
PASS | primitive floor theta=0.0 pi=0.01
PASS | physical block rate theta=0.0 pi=0.01
PASS | stationary correspondence theta=0.0 pi=0.01
PASS | primitive floor theta=0.0 pi=0.1
PASS | physical block rate theta=0.0 pi=0.1
PASS | stationary correspondence theta=0.0 pi=0.1
PASS | primitive floor theta=0.0 pi=0.3
PASS | physical block rate theta=0.0 pi=0.3
PASS | stationary correspondence theta=0.0 pi=0.3
PASS | primitive floor theta=0.5 pi=0.01
PASS | physical block rate theta=0.5 pi=0.01
PASS | stationary correspondence theta=0.5 pi=0.01
PASS | primitive floor theta=0.5 pi=0.1
PASS | physical block rate theta=0.5 pi=0.1
PASS | stationary correspondence theta=0.5 pi=0.1
PASS | primitive floor theta=0.5 pi=0.3
PASS | physical block rate theta=0.5 pi=0.3
PASS | stationary correspondence theta=0.5 pi=0.3
PASS | primitive floor theta=1.0 pi=0.01
PASS | physical block rate theta=1.0 pi=0.01
PASS | stationary correspondence theta=1.0 pi=0.01
PASS | primitive floor theta=1.0 pi=0.1
PASS | physical block rate theta=1.0 pi=0.1
PASS | stationary correspondence theta=1.0 pi=0.1
PASS | primitive floor theta=1.0 pi=0.3
PASS | physical block rate theta=1.0 pi=0.3
PASS | stationary correspondence theta=1.0 pi=0.3
PASS | primitive floor theta=1.3 pi=0.01
PASS | physical block rate theta=1.3 pi=0.01
PASS | stationary correspondence theta=1.3 pi=0.01
PASS | primitive floor theta=1.3 pi=0.1
PASS | physical block rate theta=1.3 pi=0.1
PASS | stationary correspondence theta=1.3 pi=0.1
PASS | primitive floor theta=1.3 pi=0.3
PASS | physical block rate theta=1.3 pi=0.3
PASS | stationary correspondence theta=1.3 pi=0.3
PASS | sparse example exact block constant
PASS | sparse example is not positive
PASS | multiple primitive parameter combinations certified
PASS | small-gain equivalence eps=0.01 pi=0.1 theta=-0.5
PASS | small-gain example certified eps=0.01 pi=0.1 theta=-0.5
PASS | tracking vector inequality eps=0.01 pi=0.1 theta=-0.5
PASS | small-gain equivalence eps=0.01 pi=0.1 theta=0.5
PASS | small-gain example certified eps=0.01 pi=0.1 theta=0.5
PASS | tracking vector inequality eps=0.01 pi=0.1 theta=0.5
PASS | small-gain equivalence eps=0.01 pi=0.1 theta=1.3
PASS | small-gain example certified eps=0.01 pi=0.1 theta=1.3
PASS | tracking vector inequality eps=0.01 pi=0.1 theta=1.3
PASS | small-gain equivalence eps=0.01 pi=1.0 theta=-0.5
PASS | small-gain example certified eps=0.01 pi=1.0 theta=-0.5
PASS | tracking vector inequality eps=0.01 pi=1.0 theta=-0.5
PASS | small-gain equivalence eps=0.01 pi=1.0 theta=0.5
PASS | small-gain example certified eps=0.01 pi=1.0 theta=0.5
PASS | tracking vector inequality eps=0.01 pi=1.0 theta=0.5
PASS | small-gain equivalence eps=0.01 pi=1.0 theta=1.3
PASS | small-gain example certified eps=0.01 pi=1.0 theta=1.3
PASS | tracking vector inequality eps=0.01 pi=1.0 theta=1.3
PASS | small-gain equivalence eps=0.1 pi=0.1 theta=-0.5
PASS | small-gain example certified eps=0.1 pi=0.1 theta=-0.5
PASS | tracking vector inequality eps=0.1 pi=0.1 theta=-0.5
PASS | small-gain equivalence eps=0.1 pi=0.1 theta=0.5
PASS | small-gain example certified eps=0.1 pi=0.1 theta=0.5
PASS | tracking vector inequality eps=0.1 pi=0.1 theta=0.5
PASS | small-gain equivalence eps=0.1 pi=0.1 theta=1.3
PASS | small-gain example certified eps=0.1 pi=0.1 theta=1.3
PASS | tracking vector inequality eps=0.1 pi=0.1 theta=1.3
PASS | small-gain equivalence eps=0.1 pi=1.0 theta=-0.5
PASS | small-gain example certified eps=0.1 pi=1.0 theta=-0.5
PASS | tracking vector inequality eps=0.1 pi=1.0 theta=-0.5
PASS | small-gain equivalence eps=0.1 pi=1.0 theta=0.5
PASS | small-gain example certified eps=0.1 pi=1.0 theta=0.5
PASS | tracking vector inequality eps=0.1 pi=1.0 theta=0.5
PASS | small-gain equivalence eps=0.1 pi=1.0 theta=1.3
PASS | small-gain example certified eps=0.1 pi=1.0 theta=1.3
PASS | tracking vector inequality eps=0.1 pi=1.0 theta=1.3
PASS | Perron resolvent identity pi=0.01
PASS | Perron response bound pi=0.01 sample=0
PASS | Perron response bound pi=0.01 sample=1
PASS | Perron response bound pi=0.01 sample=2
PASS | Perron response bound pi=0.01 sample=3
PASS | Perron response bound pi=0.01 sample=4
PASS | injection residual bound pi=0.01 theta=-0.5
PASS | stock residual bound pi=0.01 theta=-0.5
PASS | injection residual bound pi=0.01 theta=0.5
PASS | stock residual bound pi=0.01 theta=0.5
PASS | injection residual bound pi=0.01 theta=0.9
PASS | stock residual bound pi=0.01 theta=0.9
PASS | Perron resolvent identity pi=0.1
PASS | Perron response bound pi=0.1 sample=0
PASS | Perron response bound pi=0.1 sample=1
PASS | Perron response bound pi=0.1 sample=2
PASS | Perron response bound pi=0.1 sample=3
PASS | Perron response bound pi=0.1 sample=4
PASS | injection residual bound pi=0.1 theta=-0.5
PASS | stock residual bound pi=0.1 theta=-0.5
PASS | injection residual bound pi=0.1 theta=0.5
PASS | stock residual bound pi=0.1 theta=0.5
PASS | injection residual bound pi=0.1 theta=0.9
PASS | stock residual bound pi=0.1 theta=0.9
PASS | Perron resolvent identity pi=1.0
PASS | Perron response bound pi=1.0 sample=0
PASS | Perron response bound pi=1.0 sample=1
PASS | Perron response bound pi=1.0 sample=2
PASS | Perron response bound pi=1.0 sample=3
PASS | Perron response bound pi=1.0 sample=4
PASS | injection residual bound pi=1.0 theta=-0.5
PASS | stock residual bound pi=1.0 theta=-0.5
PASS | injection residual bound pi=1.0 theta=0.5
PASS | stock residual bound pi=1.0 theta=0.5
PASS | injection residual bound pi=1.0 theta=0.9
PASS | stock residual bound pi=1.0 theta=0.9
PASS | modal power identity j=1
PASS | modal power identity j=2
PASS | modal power identity j=5
PASS | modal power identity j=10
PASS | modal resolvent identity pi=0.01
PASS | modal resolvent identity pi=0.3
PASS | modal resolvent identity pi=3.0
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=0
PASS | injection observable bound sigma=0.2 t=0
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=1
PASS | injection observable bound sigma=0.2 t=1
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=2
PASS | injection observable bound sigma=0.2 t=2
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=3
PASS | injection observable bound sigma=0.2 t=3
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=4
PASS | injection observable bound sigma=0.2 t=4
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=5
PASS | injection observable bound sigma=0.2 t=5
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=6
PASS | injection observable bound sigma=0.2 t=6
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=7
PASS | injection observable bound sigma=0.2 t=7
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=8
PASS | injection observable bound sigma=0.2 t=8
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=9
PASS | injection observable bound sigma=0.2 t=9
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=10
PASS | injection observable bound sigma=0.2 t=10
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=11
PASS | injection observable bound sigma=0.2 t=11
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=12
PASS | injection observable bound sigma=0.2 t=12
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=13
PASS | injection observable bound sigma=0.2 t=13
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=14
PASS | injection observable bound sigma=0.2 t=14
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=15
PASS | injection observable bound sigma=0.2 t=15
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=16
PASS | injection observable bound sigma=0.2 t=16
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=17
PASS | injection observable bound sigma=0.2 t=17
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=18
PASS | injection observable bound sigma=0.2 t=18
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=19
PASS | injection observable bound sigma=0.2 t=19
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=20
PASS | injection observable bound sigma=0.2 t=20
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=21
PASS | injection observable bound sigma=0.2 t=21
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=22
PASS | injection observable bound sigma=0.2 t=22
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=23
PASS | injection observable bound sigma=0.2 t=23
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=24
PASS | injection observable bound sigma=0.2 t=24
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=25
PASS | injection observable bound sigma=0.2 t=25
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=26
PASS | injection observable bound sigma=0.2 t=26
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=27
PASS | injection observable bound sigma=0.2 t=27
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=28
PASS | injection observable bound sigma=0.2 t=28
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=29
PASS | injection observable bound sigma=0.2 t=29
PASS | finite convolution d=0.39999999999999997 sigma=0.2 t=30
PASS | injection observable bound sigma=0.2 t=30
PASS | stock forcing convergence sigma=0.2
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=0
PASS | injection observable bound sigma=0.39999999999999997 t=0
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=1
PASS | injection observable bound sigma=0.39999999999999997 t=1
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=2
PASS | injection observable bound sigma=0.39999999999999997 t=2
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=3
PASS | injection observable bound sigma=0.39999999999999997 t=3
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=4
PASS | injection observable bound sigma=0.39999999999999997 t=4
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=5
PASS | injection observable bound sigma=0.39999999999999997 t=5
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=6
PASS | injection observable bound sigma=0.39999999999999997 t=6
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=7
PASS | injection observable bound sigma=0.39999999999999997 t=7
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=8
PASS | injection observable bound sigma=0.39999999999999997 t=8
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=9
PASS | injection observable bound sigma=0.39999999999999997 t=9
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=10
PASS | injection observable bound sigma=0.39999999999999997 t=10
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=11
PASS | injection observable bound sigma=0.39999999999999997 t=11
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=12
PASS | injection observable bound sigma=0.39999999999999997 t=12
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=13
PASS | injection observable bound sigma=0.39999999999999997 t=13
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=14
PASS | injection observable bound sigma=0.39999999999999997 t=14
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=15
PASS | injection observable bound sigma=0.39999999999999997 t=15
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=16
PASS | injection observable bound sigma=0.39999999999999997 t=16
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=17
PASS | injection observable bound sigma=0.39999999999999997 t=17
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=18
PASS | injection observable bound sigma=0.39999999999999997 t=18
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=19
PASS | injection observable bound sigma=0.39999999999999997 t=19
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=20
PASS | injection observable bound sigma=0.39999999999999997 t=20
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=21
PASS | injection observable bound sigma=0.39999999999999997 t=21
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=22
PASS | injection observable bound sigma=0.39999999999999997 t=22
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=23
PASS | injection observable bound sigma=0.39999999999999997 t=23
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=24
PASS | injection observable bound sigma=0.39999999999999997 t=24
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=25
PASS | injection observable bound sigma=0.39999999999999997 t=25
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=26
PASS | injection observable bound sigma=0.39999999999999997 t=26
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=27
PASS | injection observable bound sigma=0.39999999999999997 t=27
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=28
PASS | injection observable bound sigma=0.39999999999999997 t=28
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=29
PASS | injection observable bound sigma=0.39999999999999997 t=29
PASS | finite convolution d=0.39999999999999997 sigma=0.39999999999999997 t=30
PASS | injection observable bound sigma=0.39999999999999997 t=30
PASS | stock forcing convergence sigma=0.39999999999999997
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=0
PASS | injection observable bound sigma=0.8 t=0
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=1
PASS | injection observable bound sigma=0.8 t=1
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=2
PASS | injection observable bound sigma=0.8 t=2
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=3
PASS | injection observable bound sigma=0.8 t=3
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=4
PASS | injection observable bound sigma=0.8 t=4
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=5
PASS | injection observable bound sigma=0.8 t=5
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=6
PASS | injection observable bound sigma=0.8 t=6
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=7
PASS | injection observable bound sigma=0.8 t=7
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=8
PASS | injection observable bound sigma=0.8 t=8
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=9
PASS | injection observable bound sigma=0.8 t=9
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=10
PASS | injection observable bound sigma=0.8 t=10
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=11
PASS | injection observable bound sigma=0.8 t=11
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=12
PASS | injection observable bound sigma=0.8 t=12
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=13
PASS | injection observable bound sigma=0.8 t=13
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=14
PASS | injection observable bound sigma=0.8 t=14
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=15
PASS | injection observable bound sigma=0.8 t=15
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=16
PASS | injection observable bound sigma=0.8 t=16
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=17
PASS | injection observable bound sigma=0.8 t=17
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=18
PASS | injection observable bound sigma=0.8 t=18
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=19
PASS | injection observable bound sigma=0.8 t=19
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=20
PASS | injection observable bound sigma=0.8 t=20
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=21
PASS | injection observable bound sigma=0.8 t=21
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=22
PASS | injection observable bound sigma=0.8 t=22
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=23
PASS | injection observable bound sigma=0.8 t=23
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=24
PASS | injection observable bound sigma=0.8 t=24
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=25
PASS | injection observable bound sigma=0.8 t=25
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=26
PASS | injection observable bound sigma=0.8 t=26
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=27
PASS | injection observable bound sigma=0.8 t=27
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=28
PASS | injection observable bound sigma=0.8 t=28
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=29
PASS | injection observable bound sigma=0.8 t=29
PASS | finite convolution d=0.39999999999999997 sigma=0.8 t=30
PASS | injection observable bound sigma=0.8 t=30
PASS | stock forcing convergence sigma=0.8
PASS | discounted two-class identity pi=0.1 s=0.02000 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.07636 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.13273 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.18909 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.24545 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.30182 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.35818 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.41455 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.47091 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.52727 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.58364 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.64000 theta=-0.7
PASS | assortativity derivative sign pi=0.1 theta=-0.7
PASS | stationary ratio range pi=0.1 theta=-0.7
PASS | discounted two-class identity pi=0.1 s=0.02000 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.07636 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.13273 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.18909 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.24545 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.30182 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.35818 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.41455 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.47091 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.52727 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.58364 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.64000 theta=0.4
PASS | assortativity derivative sign pi=0.1 theta=0.4
PASS | stationary ratio range pi=0.1 theta=0.4
PASS | discounted two-class identity pi=0.1 s=0.02000 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.07636 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.13273 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.18909 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.24545 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.30182 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.35818 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.41455 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.47091 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.52727 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.58364 theta=0.8
PASS | discounted two-class identity pi=0.1 s=0.64000 theta=0.8
PASS | assortativity derivative sign pi=0.1 theta=0.8
PASS | stationary ratio range pi=0.1 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.02000 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.07636 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.13273 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.18909 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.24545 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.30182 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.35818 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.41455 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.47091 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.52727 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.58364 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.64000 theta=-0.7
PASS | assortativity derivative sign pi=1.0 theta=-0.7
PASS | stationary ratio range pi=1.0 theta=-0.7
PASS | discounted two-class identity pi=1.0 s=0.02000 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.07636 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.13273 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.18909 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.24545 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.30182 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.35818 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.41455 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.47091 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.52727 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.58364 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.64000 theta=0.4
PASS | assortativity derivative sign pi=1.0 theta=0.4
PASS | stationary ratio range pi=1.0 theta=0.4
PASS | discounted two-class identity pi=1.0 s=0.02000 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.07636 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.13273 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.18909 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.24545 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.30182 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.35818 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.41455 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.47091 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.52727 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.58364 theta=0.8
PASS | discounted two-class identity pi=1.0 s=0.64000 theta=0.8
PASS | assortativity derivative sign pi=1.0 theta=0.8
PASS | stationary ratio range pi=1.0 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.02000 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.07636 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.13273 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.18909 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.24545 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.30182 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.35818 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.41455 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.47091 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.52727 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.58364 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.64000 theta=-0.7
PASS | assortativity derivative sign pi=10.0 theta=-0.7
PASS | stationary ratio range pi=10.0 theta=-0.7
PASS | discounted two-class identity pi=10.0 s=0.02000 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.07636 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.13273 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.18909 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.24545 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.30182 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.35818 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.41455 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.47091 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.52727 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.58364 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.64000 theta=0.4
PASS | assortativity derivative sign pi=10.0 theta=0.4
PASS | stationary ratio range pi=10.0 theta=0.4
PASS | discounted two-class identity pi=10.0 s=0.02000 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.07636 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.13273 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.18909 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.24545 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.30182 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.35818 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.41455 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.47091 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.52727 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.58364 theta=0.8
PASS | discounted two-class identity pi=10.0 s=0.64000 theta=0.8
PASS | assortativity derivative sign pi=10.0 theta=0.8
PASS | stationary ratio range pi=10.0 theta=0.8
PASS | monotone original class trajectory start=0.01
PASS | monotone original class trajectory start=0.2
PASS | monotone original class trajectory start=0.8
PASS | monotone original class trajectory start=0.99
PASS | alternating convergent counterexample
PASS | counterexample exact first step
PASS | counterexample contraction constant
PASS | positive dominant submode counterexample
PASS | counterexample invariant product trajectory

631/631 checks passed.


==> anc/checks/validation.json <==
{
  "description": "Numerical diagnostics, not independent proof certification.",
  "total_checks": 553,
  "passed": 553,
  "failed": 0,
  "checks": [
    {
      "name": "resolvent reset n=3,a=0.2",
      "passed": true,
      "detail": 1.6653345369377348e-16
    },
    {
      "name": "stochastic Perron n=3,a=0.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "resolvent reset n=3,a=0.5",
      "passed": true,
      "detail": 2.220446049250313e-16
    },
    {
      "name": "stochastic Perron n=3,a=0.5",
      "passed": true,
      "detail": null
    },
    {
      "name": "resolvent reset n=3,a=0.8",
      "passed": true,
      "detail": 1.1102230246251565e-16
    },
    {
      "name": "stochastic Perron n=3,a=0.8",
      "passed": true,
      "detail": null
    },
    {
      "name": "power derivative n=3,theta=0.4",
      "passed": true,
      "detail": 4.1478674815103277e-10
    },
    {
      "name": "exact tangent norm n=3,theta=0.4",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "physical derivative n=3,theta=0.4",
      "passed": true,
      "detail": 2.112291467381009e-10
    },
    {
      "name": "power derivative n=3,theta=1.2",
      "passed": true,
      "detail": 1.5570881538092452e-10
    },
    {
      "name": "exact tangent norm n=3,theta=1.2",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "physical derivative n=3,theta=1.2",
      "passed": true,
      "detail": 4.3595534395001065e-10
    },
    {
      "name": "power derivative n=3,theta=2.0",
      "passed": true,
      "detail": 3.209905872766855e-10
    },
    {
      "name": "exact tangent norm n=3,theta=2.0",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "physical derivative n=3,theta=2.0",
      "passed": true,
      "detail": 1.266763676509431e-10
    },
    {
      "name": "power derivative n=3,theta=2.8",
      "passed": true,
      "detail": 2.634931557952125e-10
    },
    {
      "name": "exact tangent norm n=3,theta=2.8",
      "passed": true,
      "detail": 4.440892098500626e-16
    },
    {
      "name": "physical derivative n=3,theta=2.8",
      "passed": true,
      "detail": 3.5379685903196855e-10
    },
    {
      "name": "resolvent reset n=7,a=0.2",
      "passed": true,
      "detail": 2.2898349882893854e-16
    },
    {
      "name": "stochastic Perron n=7,a=0.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "resolvent reset n=7,a=0.5",
      "passed": true,
      "detail": 2.0122792321330962e-16
    },
    {
      "name": "stochastic Perron n=7,a=0.5",
      "passed": true,
      "detail": null
    },
    {
      "name": "resolvent reset n=7,a=0.8",
      "passed": true,
      "detail": 5.689893001203927e-16
    },
    {
      "name": "stochastic Perron n=7,a=0.8",
      "passed": true,
      "detail": null
    },
    {
      "name": "power derivative n=7,theta=0.4",
      "passed": true,
      "detail": 2.493810638301429e-10
    },
    {
      "name": "exact tangent norm n=7,theta=0.4",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "physical derivative n=7,theta=0.4",
      "passed": true,
      "detail": 3.2217181328470576e-10
    },
    {
      "name": "power derivative n=7,theta=1.2",
      "passed": true,
      "detail": 2.9982165792226133e-10
    },
    {
      "name": "exact tangent norm n=7,theta=1.2",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "physical derivative n=7,theta=1.2",
      "passed": true,
      "detail": 1.9868932951758214e-10
    },
    {
      "name": "power derivative n=7,theta=2.0",
      "passed": true,
      "detail": 2.898419599665659e-10
    },
    {
      "name": "exact tangent norm n=7,theta=2.0",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "physical derivative n=7,theta=2.0",
      "passed": true,
      "detail": 2.5775675428951603e-10
    },
    {
      "name": "power derivative n=7,theta=2.8",
      "passed": true,
      "detail": 4.292313703053455e-10
    },
    {
      "name": "exact tangent norm n=7,theta=2.8",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "physical derivative n=7,theta=2.8",
      "passed": true,
      "detail": 2.5501996804422934e-10
    },
    {
      "name": "resolvent reset n=13,a=0.2",
      "passed": true,
      "detail": 3.608224830031759e-16
    },
    {
      "name": "stochastic Perron n=13,a=0.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "resolvent reset n=13,a=0.5",
      "passed": true,
      "detail": 4.649058915617843e-16
    },
    {
      "name": "stochastic Perron n=13,a=0.5",
      "passed": true,
      "detail": null
    },
    {
      "name": "resolvent reset n=13,a=0.8",
      "passed": true,
      "detail": 9.332812300755222e-16
    },
    {
      "name": "stochastic Perron n=13,a=0.8",
      "passed": true,
      "detail": null
    },
    {
      "name": "power derivative n=13,theta=0.4",
      "passed": true,
      "detail": 2.155829356146408e-10
    },
    {
      "name": "exact tangent norm n=13,theta=0.4",
      "passed": true,
      "detail": 1.1102230246251565e-16
    },
    {
      "name": "physical derivative n=13,theta=0.4",
      "passed": true,
      "detail": 1.701006745787499e-10
    },
    {
      "name": "power derivative n=13,theta=1.2",
      "passed": true,
      "detail": 5.115090138163993e-10
    },
    {
      "name": "exact tangent norm n=13,theta=1.2",
      "passed": true,
      "detail": 2.220446049250313e-16
    },
    {
      "name": "physical derivative n=13,theta=1.2",
      "passed": true,
      "detail": 1.7122302773145635e-10
    },
    {
      "name": "power derivative n=13,theta=2.0",
      "passed": true,
      "detail": 5.213128320068396e-10
    },
    {
      "name": "exact tangent norm n=13,theta=2.0",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "physical derivative n=13,theta=2.0",
      "passed": true,
      "detail": 2.2207854568516748e-10
    },
    {
      "name": "power derivative n=13,theta=2.8",
      "passed": true,
      "detail": 2.790574809204796e-10
    },
    {
      "name": "exact tangent norm n=13,theta=2.8",
      "passed": true,
      "detail": 8.881784197001252e-16
    },
    {
      "name": "physical derivative n=13,theta=2.8",
      "passed": true,
      "detail": 1.7662704891079099e-10
    },
    {
      "name": "resolvent reset n=25,a=0.2",
      "passed": true,
      "detail": 6.227657278756737e-16
    },
    {
      "name": "stochastic Perron n=25,a=0.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "resolvent reset n=25,a=0.5",
      "passed": true,
      "detail": 5.516420653606247e-16
    },
    {
      "name": "stochastic Perron n=25,a=0.5",
      "passed": true,
      "detail": null
    },
    {
      "name": "resolvent reset n=25,a=0.8",
      "passed": true,
      "detail": 7.563394355258879e-16
    },
    {
      "name": "stochastic Perron n=25,a=0.8",
      "passed": true,
      "detail": null
    },
    {
      "name": "power derivative n=25,theta=0.4",
      "passed": true,
      "detail": 1.8267528370558765e-10
    },
    {
      "name": "exact tangent norm n=25,theta=0.4",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "physical derivative n=25,theta=0.4",
      "passed": true,
      "detail": 1.5929644690045034e-10
    },
    {
      "name": "power derivative n=25,theta=1.2",
      "passed": true,
      "detail": 3.7461804264850416e-10
    },
    {
      "name": "exact tangent norm n=25,theta=1.2",
      "passed": true,
      "detail": 2.220446049250313e-16
    },
    {
      "name": "physical derivative n=25,theta=1.2",
      "passed": true,
      "detail": 1.3119288596309574e-10
    },
    {
      "name": "power derivative n=25,theta=2.0",
      "passed": true,
      "detail": 2.944366939361605e-10
    },
    {
      "name": "exact tangent norm n=25,theta=2.0",
      "passed": true,
      "detail": 4.440892098500626e-16
    },
    {
      "name": "physical derivative n=25,theta=2.0",
      "passed": true,
      "detail": 1.698309352860746e-10
    },
    {
      "name": "power derivative n=25,theta=2.8",
      "passed": true,
      "detail": 4.454161521661916e-10
    },
    {
      "name": "exact tangent norm n=25,theta=2.8",
      "passed": true,
      "detail": 8.881784197001252e-16
    },
    {
      "name": "physical derivative n=25,theta=2.8",
      "passed": true,
      "detail": 1.744356382905925e-10
    },
    {
      "name": "perturbed response envelope n=7",
      "passed": true,
      "detail": 0.40620675819824054
    },
    {
      "name": "perturbed resolvent identity n=7",
      "passed": true,
      "detail": null
    },
    {
      "name": "perturbation constraints n=7",
      "passed": true,
      "detail": null
    },
    {
      "name": "physical norm bound n=7,theta=1.2",
      "passed": true,
      "detail": {
        "actual": 0.09838165509741953,
        "bound": 0.09893373102034062
      }
    },
    {
      "name": "physical norm bound n=7,theta=2.0",
      "passed": true,
      "detail": {
        "actual": 0.15791215967448702,
        "bound": 0.15898540014835943
      }
    },
    {
      "name": "perturbed response envelope n=13",
      "passed": true,
      "detail": 0.4058872136137046
    },
    {
      "name": "perturbed resolvent identity n=13",
      "passed": true,
      "detail": null
    },
    {
      "name": "perturbation constraints n=13",
      "passed": true,
      "detail": null
    },
    {
      "name": "physical norm bound n=13,theta=1.2",
      "passed": true,
      "detail": {
        "actual": 0.09510441067339603,
        "bound": 0.09804440734698809
      }
    },
    {
      "name": "physical norm bound n=13,theta=2.0",
      "passed": true,
      "detail": {
        "actual": 0.14840589953260705,
        "bound": 0.15793405390821513
      }
    },
    {
      "name": "perturbed response envelope n=31",
      "passed": true,
      "detail": 0.40542119221707645
    },
    {
      "name": "perturbed resolvent identity n=31",
      "passed": true,
      "detail": null
    },
    {
      "name": "perturbation constraints n=31",
      "passed": true,
      "detail": null
    },
    {
      "name": "physical norm bound n=31,theta=1.2",
      "passed": true,
      "detail": {
        "actual": 0.09973085772348188,
        "bound": 0.10339758195862342
      }
    },
    {
      "name": "physical norm bound n=31,theta=2.0",
      "passed": true,
      "detail": {
        "actual": 0.16366993109581135,
        "bound": 0.1778764191235941
      }
    },
    {
      "name": "all stable quadratic equilibria n=3,q=0.05",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=3,q=0.05",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=3,q=0.05",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=3,q=0.242640687",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=3,q=0.242640687",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=3,q=0.242640687",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=3,q=0.492640687",
      "passed": true,
      "detail": {
        "observed": 4,
        "expected": 4,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=3,q=0.492640687",
      "passed": true,
      "detail": 5.551115123125783e-17
    },
    {
      "name": "quadratic stability structure n=3,q=0.492640687",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=3,q=0.55",
      "passed": true,
      "detail": {
        "observed": 3,
        "expected": 3,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=3,q=0.55",
      "passed": true,
      "detail": 1.3877787807814457e-16
    },
    {
      "name": "quadratic stability structure n=3,q=0.55",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=3,q=0.7",
      "passed": true,
      "detail": {
        "observed": 3,
        "expected": 3,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=3,q=0.7",
      "passed": true,
      "detail": 1.3877787807814457e-16
    },
    {
      "name": "quadratic stability structure n=3,q=0.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=3,q=0.9",
      "passed": true,
      "detail": {
        "observed": 3,
        "expected": 3,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=3,q=0.9",
      "passed": true,
      "detail": 6.938893903907228e-17
    },
    {
      "name": "quadratic stability structure n=3,q=0.9",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=4,q=0.05",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=4,q=0.05",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=4,q=0.05",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=4,q=0.232050808",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=4,q=0.232050808",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=4,q=0.232050808",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=4,q=0.482050808",
      "passed": true,
      "detail": {
        "observed": 5,
        "expected": 5,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=4,q=0.482050808",
      "passed": true,
      "detail": 1.6653345369377348e-16
    },
    {
      "name": "quadratic stability structure n=4,q=0.482050808",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=4,q=0.55",
      "passed": true,
      "detail": {
        "observed": 4,
        "expected": 4,
        "two_level_patterns": 3
      }
    },
    {
      "name": "quadratic stationary residuals n=4,q=0.55",
      "passed": true,
      "detail": 1.6653345369377348e-16
    },
    {
      "name": "quadratic stability structure n=4,q=0.55",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=4,q=0.7",
      "passed": true,
      "detail": {
        "observed": 4,
        "expected": 4,
        "two_level_patterns": 3
      }
    },
    {
      "name": "quadratic stationary residuals n=4,q=0.7",
      "passed": true,
      "detail": 1.6653345369377348e-16
    },
    {
      "name": "quadratic stability structure n=4,q=0.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=4,q=0.9",
      "passed": true,
      "detail": {
        "observed": 4,
        "expected": 4,
        "two_level_patterns": 3
      }
    },
    {
      "name": "quadratic stationary residuals n=4,q=0.9",
      "passed": true,
      "detail": 2.740863092043355e-16
    },
    {
      "name": "quadratic stability structure n=4,q=0.9",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=5,q=0.05",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=5,q=0.05",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=5,q=0.05",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=5,q=0.222222222",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=5,q=0.222222222",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=5,q=0.222222222",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=5,q=0.472222222",
      "passed": true,
      "detail": {
        "observed": 6,
        "expected": 6,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=5,q=0.472222222",
      "passed": true,
      "detail": 1.1102230246251565e-16
    },
    {
      "name": "quadratic stability structure n=5,q=0.472222222",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=5,q=0.55",
      "passed": true,
      "detail": {
        "observed": 5,
        "expected": 5,
        "two_level_patterns": 4
      }
    },
    {
      "name": "quadratic stationary residuals n=5,q=0.55",
      "passed": true,
      "detail": 2.220446049250313e-16
    },
    {
      "name": "quadratic stability structure n=5,q=0.55",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=5,q=0.7",
      "passed": true,
      "detail": {
        "observed": 5,
        "expected": 5,
        "two_level_patterns": 4
      }
    },
    {
      "name": "quadratic stationary residuals n=5,q=0.7",
      "passed": true,
      "detail": 2.3592239273284576e-16
    },
    {
      "name": "quadratic stability structure n=5,q=0.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=5,q=0.9",
      "passed": true,
      "detail": {
        "observed": 5,
        "expected": 5,
        "two_level_patterns": 4
      }
    },
    {
      "name": "quadratic stationary residuals n=5,q=0.9",
      "passed": true,
      "detail": 2.5326962749261384e-16
    },
    {
      "name": "quadratic stability structure n=5,q=0.9",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=6,q=0.05",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=6,q=0.05",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=6,q=0.05",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=6,q=0.213525492",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=6,q=0.213525492",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=6,q=0.213525492",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=6,q=0.463525492",
      "passed": true,
      "detail": {
        "observed": 7,
        "expected": 7,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=6,q=0.463525492",
      "passed": true,
      "detail": 1.249000902703301e-16
    },
    {
      "name": "quadratic stability structure n=6,q=0.463525492",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=6,q=0.55",
      "passed": true,
      "detail": {
        "observed": 6,
        "expected": 6,
        "two_level_patterns": 5
      }
    },
    {
      "name": "quadratic stationary residuals n=6,q=0.55",
      "passed": true,
      "detail": 1.3877787807814457e-16
    },
    {
      "name": "quadratic stability structure n=6,q=0.55",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=6,q=0.7",
      "passed": true,
      "detail": {
        "observed": 6,
        "expected": 6,
        "two_level_patterns": 5
      }
    },
    {
      "name": "quadratic stationary residuals n=6,q=0.7",
      "passed": true,
      "detail": 2.3592239273284576e-16
    },
    {
      "name": "quadratic stability structure n=6,q=0.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=6,q=0.9",
      "passed": true,
      "detail": {
        "observed": 6,
        "expected": 6,
        "two_level_patterns": 5
      }
    },
    {
      "name": "quadratic stationary residuals n=6,q=0.9",
      "passed": true,
      "detail": 1.3877787807814457e-16
    },
    {
      "name": "quadratic stability structure n=6,q=0.9",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=7,q=0.05",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=7,q=0.05",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=7,q=0.05",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=7,q=0.205857128",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=7,q=0.205857128",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=7,q=0.205857128",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=7,q=0.455857128",
      "passed": true,
      "detail": {
        "observed": 8,
        "expected": 8,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=7,q=0.455857128",
      "passed": true,
      "detail": 1.6653345369377348e-16
    },
    {
      "name": "quadratic stability structure n=7,q=0.455857128",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=7,q=0.55",
      "passed": true,
      "detail": {
        "observed": 7,
        "expected": 7,
        "two_level_patterns": 6
      }
    },
    {
      "name": "quadratic stationary residuals n=7,q=0.55",
      "passed": true,
      "detail": 3.7470027081099033e-16
    },
    {
      "name": "quadratic stability structure n=7,q=0.55",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=7,q=0.7",
      "passed": true,
      "detail": {
        "observed": 7,
        "expected": 7,
        "two_level_patterns": 6
      }
    },
    {
      "name": "quadratic stationary residuals n=7,q=0.7",
      "passed": true,
      "detail": 2.1510571102112408e-16
    },
    {
      "name": "quadratic stability structure n=7,q=0.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=7,q=0.9",
      "passed": true,
      "detail": {
        "observed": 7,
        "expected": 7,
        "two_level_patterns": 6
      }
    },
    {
      "name": "quadratic stationary residuals n=7,q=0.9",
      "passed": true,
      "detail": 1.8735013540549517e-16
    },
    {
      "name": "quadratic stability structure n=7,q=0.9",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=8,q=0.05",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=8,q=0.05",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=8,q=0.05",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=8,q=0.199055847",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=8,q=0.199055847",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=8,q=0.199055847",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=8,q=0.449055847",
      "passed": true,
      "detail": {
        "observed": 9,
        "expected": 9,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=8,q=0.449055847",
      "passed": true,
      "detail": 1.942890293094024e-16
    },
    {
      "name": "quadratic stability structure n=8,q=0.449055847",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=8,q=0.55",
      "passed": true,
      "detail": {
        "observed": 8,
        "expected": 8,
        "two_level_patterns": 7
      }
    },
    {
      "name": "quadratic stationary residuals n=8,q=0.55",
      "passed": true,
      "detail": 1.1102230246251565e-16
    },
    {
      "name": "quadratic stability structure n=8,q=0.55",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=8,q=0.7",
      "passed": true,
      "detail": {
        "observed": 8,
        "expected": 8,
        "two_level_patterns": 7
      }
    },
    {
      "name": "quadratic stationary residuals n=8,q=0.7",
      "passed": true,
      "detail": 2.0122792321330962e-16
    },
    {
      "name": "quadratic stability structure n=8,q=0.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=8,q=0.9",
      "passed": true,
      "detail": {
        "observed": 8,
        "expected": 8,
        "two_level_patterns": 7
      }
    },
    {
      "name": "quadratic stationary residuals n=8,q=0.9",
      "passed": true,
      "detail": 1.960237527853792e-16
    },
    {
      "name": "quadratic stability structure n=8,q=0.9",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=9,q=0.05",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=9,q=0.05",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=9,q=0.05",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=9,q=0.192976411",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=9,q=0.192976411",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=9,q=0.192976411",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=9,q=0.442976411",
      "passed": true,
      "detail": {
        "observed": 10,
        "expected": 10,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=9,q=0.442976411",
      "passed": true,
      "detail": 1.1102230246251565e-16
    },
    {
      "name": "quadratic stability structure n=9,q=0.442976411",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=9,q=0.55",
      "passed": true,
      "detail": {
        "observed": 9,
        "expected": 9,
        "two_level_patterns": 8
      }
    },
    {
      "name": "quadratic stationary residuals n=9,q=0.55",
      "passed": true,
      "detail": 1.8041124150158794e-16
    },
    {
      "name": "quadratic stability structure n=9,q=0.55",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=9,q=0.7",
      "passed": true,
      "detail": {
        "observed": 9,
        "expected": 9,
        "two_level_patterns": 8
      }
    },
    {
      "name": "quadratic stationary residuals n=9,q=0.7",
      "passed": true,
      "detail": 2.0816681711721685e-16
    },
    {
      "name": "quadratic stability structure n=9,q=0.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=9,q=0.9",
      "passed": true,
      "detail": {
        "observed": 9,
        "expected": 9,
        "two_level_patterns": 8
      }
    },
    {
      "name": "quadratic stationary residuals n=9,q=0.9",
      "passed": true,
      "detail": 2.480654570646834e-16
    },
    {
      "name": "quadratic stability structure n=9,q=0.9",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=10,q=0.05",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=10,q=0.05",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=10,q=0.05",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=10,q=0.1875",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=10,q=0.1875",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=10,q=0.1875",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=10,q=0.4375",
      "passed": true,
      "detail": {
        "observed": 11,
        "expected": 11,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=10,q=0.4375",
      "passed": true,
      "detail": 1.249000902703301e-16
    },
    {
      "name": "quadratic stability structure n=10,q=0.4375",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=10,q=0.55",
      "passed": true,
      "detail": {
        "observed": 10,
        "expected": 10,
        "two_level_patterns": 9
      }
    },
    {
      "name": "quadratic stationary residuals n=10,q=0.55",
      "passed": true,
      "detail": 2.498001805406602e-16
    },
    {
      "name": "quadratic stability structure n=10,q=0.55",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=10,q=0.7",
      "passed": true,
      "detail": {
        "observed": 10,
        "expected": 10,
        "two_level_patterns": 9
      }
    },
    {
      "name": "quadratic stationary residuals n=10,q=0.7",
      "passed": true,
      "detail": 2.220446049250313e-16
    },
    {
      "name": "quadratic stability structure n=10,q=0.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=10,q=0.9",
      "passed": true,
      "detail": {
        "observed": 10,
        "expected": 10,
        "two_level_patterns": 9
      }
    },
    {
      "name": "quadratic stationary residuals n=10,q=0.9",
      "passed": true,
      "detail": 3.608224830031759e-16
    },
    {
      "name": "quadratic stability structure n=10,q=0.9",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=11,q=0.05",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=11,q=0.05",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=11,q=0.05",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=11,q=0.182531534",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=11,q=0.182531534",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=11,q=0.182531534",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=11,q=0.432531534",
      "passed": true,
      "detail": {
        "observed": 12,
        "expected": 12,
        "two_level_patterns": 2
      }
    },
    {
      "name": "quadratic stationary residuals n=11,q=0.432531534",
      "passed": true,
      "detail": 2.220446049250313e-16
    },
    {
      "name": "quadratic stability structure n=11,q=0.432531534",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=11,q=0.55",
      "passed": true,
      "detail": {
        "observed": 11,
        "expected": 11,
        "two_level_patterns": 10
      }
    },
    {
      "name": "quadratic stationary residuals n=11,q=0.55",
      "passed": true,
      "detail": 2.914335439641036e-16
    },
    {
      "name": "quadratic stability structure n=11,q=0.55",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=11,q=0.7",
      "passed": true,
      "detail": {
        "observed": 11,
        "expected": 11,
        "two_level_patterns": 10
      }
    },
    {
      "name": "quadratic stationary residuals n=11,q=0.7",
      "passed": true,
      "detail": 2.5326962749261384e-16
    },
    {
      "name": "quadratic stability structure n=11,q=0.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=11,q=0.9",
      "passed": true,
      "detail": {
        "observed": 11,
        "expected": 11,
        "two_level_patterns": 10
      }
    },
    {
      "name": "quadratic stationary residuals n=11,q=0.9",
      "passed": true,
      "detail": 1.942890293094024e-16
    },
    {
      "name": "quadratic stability structure n=11,q=0.9",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=12,q=0.05",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=12,q=0.05",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=12,q=0.05",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=12,q=0.177994975",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1,
        "two_level_patterns": 0
      }
    },
    {
      "name": "quadratic stationary residuals n=12,q=0.177994975",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "quadratic stability structure n=12,q=0.177994975",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=12,q=0.427994975",
      "passed": true,
      "detail": {
        "observed": 13,
        "expected": 13,
        "two_level_patterns": 4
      }
    },
    {
      "name": "quadratic stationary residuals n=12,q=0.427994975",
      "passed": true,
      "detail": 2.0122792321330962e-16
    },
    {
      "name": "quadratic stability structure n=12,q=0.427994975",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=12,q=0.55",
      "passed": true,
      "detail": {
        "observed": 12,
        "expected": 12,
        "two_level_patterns": 11
      }
    },
    {
      "name": "quadratic stationary residuals n=12,q=0.55",
      "passed": true,
      "detail": 1.942890293094024e-16
    },
    {
      "name": "quadratic stability structure n=12,q=0.55",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=12,q=0.7",
      "passed": true,
      "detail": {
        "observed": 12,
        "expected": 12,
        "two_level_patterns": 11
      }
    },
    {
      "name": "quadratic stationary residuals n=12,q=0.7",
      "passed": true,
      "detail": 2.42861286636753e-16
    },
    {
      "name": "quadratic stability structure n=12,q=0.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "all stable quadratic equilibria n=12,q=0.9",
      "passed": true,
      "detail": {
        "observed": 12,
        "expected": 12,
        "two_level_patterns": 11
      }
    },
    {
      "name": "quadratic stationary residuals n=12,q=0.9",
      "passed": true,
      "detail": 3.0704605524789486e-16
    },
    {
      "name": "quadratic stability structure n=12,q=0.9",
      "passed": true,
      "detail": null
    },
    {
      "name": "exact formula residuals",
      "passed": true,
      "detail": null
    },
    {
      "name": "exact stock IPR identity: size",
      "passed": true,
      "detail": 8.478460988836645e-17
    },
    {
      "name": "exact upper stable: size",
      "passed": true,
      "detail": null
    },
    {
      "name": "exact lower longitudinal unstable: size",
      "passed": true,
      "detail": null
    },
    {
      "name": "exact stock IPR identity: branch",
      "passed": true,
      "detail": 1.6653345369377348e-16
    },
    {
      "name": "exact upper stable: branch",
      "passed": true,
      "detail": null
    },
    {
      "name": "exact lower longitudinal unstable: branch",
      "passed": true,
      "detail": null
    },
    {
      "name": "row count: perturbed_dynamics.csv",
      "passed": true,
      "detail": 32
    },
    {
      "name": "finite numbers: perturbed_dynamics.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "physical residual: perturbed_dynamics.csv",
      "passed": true,
      "detail": 8.310583124448989e-14
    },
    {
      "name": "frozen residual: perturbed_dynamics.csv",
      "passed": true,
      "detail": 2.479093319518455e-13
    },
    {
      "name": "positive saved vectors: perturbed_dynamics.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "probability normalization: perturbed_dynamics.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "IPR probability bounds: perturbed_dynamics.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "row count: sparse_ensemble.csv",
      "passed": true,
      "detail": 60
    },
    {
      "name": "finite numbers: sparse_ensemble.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "physical residual: sparse_ensemble.csv",
      "passed": true,
      "detail": 1.9476098251508533e-13
    },
    {
      "name": "frozen residual: sparse_ensemble.csv",
      "passed": true,
      "detail": 4.194797720985522e-13
    },
    {
      "name": "positive saved vectors: sparse_ensemble.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "probability normalization: sparse_ensemble.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "IPR probability bounds: sparse_ensemble.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "controlled derivative bounds below one",
      "passed": true,
      "detail": 0.6244500647632626
    },
    {
      "name": "controlled stocks approach Perron: envelope",
      "passed": true,
      "detail": null
    },
    {
      "name": "controlled distinct condensed branches",
      "passed": true,
      "detail": null
    },
    {
      "name": "sparse distinct graph draws",
      "passed": true,
      "detail": null
    },
    {
      "name": "sparse localized starts: count",
      "passed": true,
      "detail": null
    },
    {
      "name": "sparse near-uniform starts: convergence",
      "passed": true,
      "detail": null
    },
    {
      "name": "sparse physical leading eigenvalue estimates",
      "passed": true,
      "detail": 0.8251427006916316
    },
    {
      "name": "sparse Ritz residuals",
      "passed": true,
      "detail": 4.181716054282913e-11
    },
    {
      "name": "sparse return stock lower bound",
      "passed": true,
      "detail": null
    },
    {
      "name": "sparse symmetric stock upper bound",
      "passed": true,
      "detail": null
    },
    {
      "name": "reported sparse localizations exceed existence bound",
      "passed": true,
      "detail": null
    },
    {
      "name": "scalar below-threshold dynamics",
      "passed": true,
      "detail": null
    },
    {
      "name": "scalar above-threshold dynamics",
      "passed": true,
      "detail": null
    },
    {
      "name": "benchmark probability IPR bounds",
      "passed": true,
      "detail": null
    },
    {
      "name": "benchmark both cutoffs and thresholds",
      "passed": true,
      "detail": null
    },
    {
      "name": "prior selection-mutation fold correspondence n=3",
      "passed": true,
      "detail": 5.551115123125783e-16
    },
    {
      "name": "original-map relaxed-mutation identity n=3",
      "passed": true,
      "detail": null
    },
    {
      "name": "prior selection-mutation fold correspondence n=7",
      "passed": true,
      "detail": 1.1102230246251565e-16
    },
    {
      "name": "original-map relaxed-mutation identity n=7",
      "passed": true,
      "detail": null
    },
    {
      "name": "prior selection-mutation fold correspondence n=25",
      "passed": true,
      "detail": 5.551115123125783e-17
    },
    {
      "name": "original-map relaxed-mutation identity n=25",
      "passed": true,
      "detail": null
    },
    {
      "name": "prior selection-mutation fold correspondence n=100",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "original-map relaxed-mutation identity n=100",
      "passed": true,
      "detail": null
    },
    {
      "name": "prior selection-mutation fold correspondence n=1000",
      "passed": true,
      "detail": 0.0
    },
    {
      "name": "original-map relaxed-mutation identity n=1000",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=2,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=2,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=2,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=2,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=2,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=2,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=2,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=2,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=2,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=2,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=2,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=2,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=2,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=2,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=2,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=2,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=5,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=5,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=5,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=5,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=5,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=5,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=5,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=5,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=5,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=5,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=5,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=5,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=5,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=5,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=5,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=5,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=17,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=17,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=17,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=17,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=17,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=17,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=17,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=17,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=17,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=17,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=17,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=17,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=17,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=17,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=17,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=17,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=41,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=41,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=41,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=41,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=41,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=41,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=41,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=41,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=41,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=41,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=41,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=41,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "log and direct power n=41,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "extended power tangent norm n=41,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced memory identities n=41,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "balanced minimax n=41,theta=2.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense response n=7,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=7,theta=1.2,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=7,theta=1.2,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=7,theta=1.2,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=7,theta=1.2,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=7,theta=1.2,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=7,theta=1.2,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense response n=7,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=7,theta=1.4,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=7,theta=1.4,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=7,theta=1.4,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=7,theta=1.4,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=7,theta=1.4,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=7,theta=1.4,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense response n=7,theta=1.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=7,theta=1.7,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=7,theta=1.7,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=7,theta=1.7,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=7,theta=1.7,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=7,theta=1.7,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=7,theta=1.7,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense response n=31,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=31,theta=1.2,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=31,theta=1.2,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=31,theta=1.2,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=31,theta=1.2,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=31,theta=1.2,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=31,theta=1.2,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense response n=31,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=31,theta=1.4,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=31,theta=1.4,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=31,theta=1.4,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=31,theta=1.4,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=31,theta=1.4,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=31,theta=1.4,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense response n=31,theta=1.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=31,theta=1.7,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=31,theta=1.7,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=31,theta=1.7,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=31,theta=1.7,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=31,theta=1.7,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=31,theta=1.7,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense response n=101,theta=1.2",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=101,theta=1.2,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=101,theta=1.2,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=101,theta=1.2,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=101,theta=1.2,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=101,theta=1.2,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=101,theta=1.2,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense response n=101,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=101,theta=1.4,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=101,theta=1.4,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=101,theta=1.4,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=101,theta=1.4,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=101,theta=1.4,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=101,theta=1.4,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense response n=101,theta=1.7",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=101,theta=1.7,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=101,theta=1.7,start=background",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=101,theta=1.7,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=101,theta=1.7,start=high",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense trajectory n=101,theta=1.7,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy dense stationary identity n=101,theta=1.7,start=low",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode constraints n=7",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode weighted entrywise envelope n=7",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode resolvent envelope n=7",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode resolvent identity n=7",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode physical tangent envelope n=7,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode physical tangent envelope n=7,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode constraints n=19",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode weighted entrywise envelope n=19",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode resolvent envelope n=19",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode resolvent identity n=19",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode physical tangent envelope n=19,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode physical tangent envelope n=19,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode constraints n=43",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode weighted entrywise envelope n=43",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode resolvent envelope n=43",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode resolvent identity n=43",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode physical tangent envelope n=43,theta=1.4",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode physical tangent envelope n=43,theta=2.0",
      "passed": true,
      "detail": null
    },
    {
      "name": "final dominant node equals intended seed: perturbed_dynamics.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "final seeded share matches maximum: perturbed_dynamics.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "final dominant node equals intended seed: sparse_ensemble.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "final seeded share matches maximum: sparse_ensemble.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "final dominant node equals intended seed: multimode_dynamics.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "final seeded share matches maximum: multimode_dynamics.csv",
      "passed": true,
      "detail": null
    },
    {
      "name": "pairwise counts: perturbed_pairwise.csv",
      "passed": true,
      "detail": 48
    },
    {
      "name": "distinct final profiles: perturbed_pairwise.csv",
      "passed": true,
      "detail": 1.881172845953561
    },
    {
      "name": "pairwise counts: sparse_pairwise.csv",
      "passed": true,
      "detail": 90
    },
    {
      "name": "distinct final profiles: sparse_pairwise.csv",
      "passed": true,
      "detail": 1.6364663282761451
    },
    {
      "name": "pairwise counts: multimode_pairwise.csv",
      "passed": true,
      "detail": 24
    },
    {
      "name": "distinct final profiles: multimode_pairwise.csv",
      "passed": true,
      "detail": 1.8810543341927224
    },
    {
      "name": "two-mode sixteen physical runs",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode saved constraints",
      "passed": true,
      "detail": null
    },
    {
      "name": "two-mode physical residuals",
      "passed": true,
      "detail": 1.0310740976293697e-13
    },
    {
      "name": "two-mode frozen residuals",
      "passed": true,
      "detail": 3.021062133096164e-13
    },
    {
      "name": "two-mode local-attraction diagnostics",
      "passed": true,
      "detail": 0.6337240213473062
    },
    {
      "name": "selected heavy-tail run count",
      "passed": true,
      "detail": null
    },
    {
      "name": "slow heavy-tail run count",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy selected: finite diagnostics",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy selected: probability profiles",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy selected: physical residuals",
      "passed": true,
      "detail": 8.978716445199373e-14
    },
    {
      "name": "heavy selected: frozen residuals",
      "passed": true,
      "detail": 1.895661717059309e-12
    },
    {
      "name": "heavy selected: scale product",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy selected: memory conversion",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy selected: stock envelope",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy selected: IPR bounds",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy slow: finite diagnostics",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy slow: probability profiles",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy slow: physical residuals",
      "passed": true,
      "detail": 7.700871190730042e-14
    },
    {
      "name": "heavy slow: frozen residuals",
      "passed": true,
      "detail": 3.7287639462915573e-13
    },
    {
      "name": "heavy slow: scale product",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy slow: memory conversion",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy slow: stock envelope",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy slow: IPR bounds",
      "passed": true,
      "detail": null
    },
    {
      "name": "selected memory factor",
      "passed": true,
      "detail": null
    },
    {
      "name": "heavy distinct computed outcomes n=10000",
      "passed": true,
      "detail": {
        "observed": 1,
        "expected": 1
      }
    },
    {
      "name": "heavy distinct computed outcomes n=100000",
      "passed": true,
      "detail": {
        "observed": 3,
        "expected": 3
      }
    },
    {
      "name": "heavy distinct computed outcomes n=1000000",
      "passed": true,
      "detail": {
        "observed": 4,
        "expected": 4
      }
    },
    {
      "name": "million-node heavy seeds remain at intended nodes",
      "passed": true,
      "detail": null
    },
    {
      "name": "million-node four tangent bounds below one",
      "passed": true,
      "detail": 0.9567900361163532
    },
    {
      "name": "million-node four profiles separated",
      "passed": true,
      "detail": null
    },
    {
      "name": "million-node injection-stock separation",
      "passed": true,
      "detail": null
    },
    {
      "name": "finite-size relative-coordinate caveat",
      "passed": true,
      "detail": null
    },
    {
      "name": "intermediate norm bound is inconclusive",
      "passed": true,
      "detail": null
    },
    {
      "name": "slow starts are numerically indistinguishable",
      "passed": true,
      "detail": 2.0094593885126773e-12
    },
    {
      "name": "saved probability vectors: heavy_n1000000_low.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved nonquadratic power identity: heavy_n1000000_low.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: heavy_n10000_background.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved nonquadratic power identity: heavy_n10000_background.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: heavy_n10000_high.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved nonquadratic power identity: heavy_n10000_high.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: heavy_n10000_low.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved nonquadratic power identity: heavy_n10000_low.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: heavy_n10000_middle.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved nonquadratic power identity: heavy_n10000_middle.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: multimode_n32000_j-1.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: multimode_n32000_j0.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: multimode_n32000_j10666.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: multimode_n32000_j21333.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: perturbed_n32000_c0.75_j-1.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: perturbed_n32000_c0.75_j0.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: perturbed_n32000_c0.75_j10666.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: perturbed_n32000_c0.75_j21333.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: perturbed_n32000_c0_j-1.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: perturbed_n32000_c0_j0.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: perturbed_n32000_c0_j10666.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: perturbed_n32000_c0_j21333.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n1000_rep0_j-1.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n1000_rep0_j0.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n1000_rep0_j333.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n1000_rep0_j666.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n250_rep0_j-1.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n250_rep0_j0.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n250_rep0_j166.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n250_rep0_j83.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n4000_rep0_j-1.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n4000_rep0_j0.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n4000_rep0_j1333.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved probability vectors: sparse_n4000_rep0_j2666.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n1000_seed101860.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n1000_seed1857.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n1000_seed201863.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n1000_seed301866.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n1000_seed401869.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n250_seed101110.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n250_seed1107.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n250_seed201113.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n250_seed301116.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n250_seed401119.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n4000_seed104860.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n4000_seed204863.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n4000_seed304866.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n4000_seed404869.npz",
      "passed": true,
      "detail": null
    },
    {
      "name": "saved regular adjacency: regular_n4000_seed4857.npz",
      "passed": true,
      "detail": null
    }
  ]
}

==> anc/checks/validation.txt <==
PASS | resolvent reset n=3,a=0.2
PASS | stochastic Perron n=3,a=0.2
PASS | resolvent reset n=3,a=0.5
PASS | stochastic Perron n=3,a=0.5
PASS | resolvent reset n=3,a=0.8
PASS | stochastic Perron n=3,a=0.8
PASS | power derivative n=3,theta=0.4
PASS | exact tangent norm n=3,theta=0.4
PASS | physical derivative n=3,theta=0.4
PASS | power derivative n=3,theta=1.2
PASS | exact tangent norm n=3,theta=1.2
PASS | physical derivative n=3,theta=1.2
PASS | power derivative n=3,theta=2.0
PASS | exact tangent norm n=3,theta=2.0
PASS | physical derivative n=3,theta=2.0
PASS | power derivative n=3,theta=2.8
PASS | exact tangent norm n=3,theta=2.8
PASS | physical derivative n=3,theta=2.8
PASS | resolvent reset n=7,a=0.2
PASS | stochastic Perron n=7,a=0.2
PASS | resolvent reset n=7,a=0.5
PASS | stochastic Perron n=7,a=0.5
PASS | resolvent reset n=7,a=0.8
PASS | stochastic Perron n=7,a=0.8
PASS | power derivative n=7,theta=0.4
PASS | exact tangent norm n=7,theta=0.4
PASS | physical derivative n=7,theta=0.4
PASS | power derivative n=7,theta=1.2
PASS | exact tangent norm n=7,theta=1.2
PASS | physical derivative n=7,theta=1.2
PASS | power derivative n=7,theta=2.0
PASS | exact tangent norm n=7,theta=2.0
PASS | physical derivative n=7,theta=2.0
PASS | power derivative n=7,theta=2.8
PASS | exact tangent norm n=7,theta=2.8
PASS | physical derivative n=7,theta=2.8
PASS | resolvent reset n=13,a=0.2
PASS | stochastic Perron n=13,a=0.2
PASS | resolvent reset n=13,a=0.5
PASS | stochastic Perron n=13,a=0.5
PASS | resolvent reset n=13,a=0.8
PASS | stochastic Perron n=13,a=0.8
PASS | power derivative n=13,theta=0.4
PASS | exact tangent norm n=13,theta=0.4
PASS | physical derivative n=13,theta=0.4
PASS | power derivative n=13,theta=1.2
PASS | exact tangent norm n=13,theta=1.2
PASS | physical derivative n=13,theta=1.2
PASS | power derivative n=13,theta=2.0
PASS | exact tangent norm n=13,theta=2.0
PASS | physical derivative n=13,theta=2.0
PASS | power derivative n=13,theta=2.8
PASS | exact tangent norm n=13,theta=2.8
PASS | physical derivative n=13,theta=2.8
PASS | resolvent reset n=25,a=0.2
PASS | stochastic Perron n=25,a=0.2
PASS | resolvent reset n=25,a=0.5
PASS | stochastic Perron n=25,a=0.5
PASS | resolvent reset n=25,a=0.8
PASS | stochastic Perron n=25,a=0.8
PASS | power derivative n=25,theta=0.4
PASS | exact tangent norm n=25,theta=0.4
PASS | physical derivative n=25,theta=0.4
PASS | power derivative n=25,theta=1.2
PASS | exact tangent norm n=25,theta=1.2
PASS | physical derivative n=25,theta=1.2
PASS | power derivative n=25,theta=2.0
PASS | exact tangent norm n=25,theta=2.0
PASS | physical derivative n=25,theta=2.0
PASS | power derivative n=25,theta=2.8
PASS | exact tangent norm n=25,theta=2.8
PASS | physical derivative n=25,theta=2.8
PASS | perturbed response envelope n=7
PASS | perturbed resolvent identity n=7
PASS | perturbation constraints n=7
PASS | physical norm bound n=7,theta=1.2
PASS | physical norm bound n=7,theta=2.0
PASS | perturbed response envelope n=13
PASS | perturbed resolvent identity n=13
PASS | perturbation constraints n=13
PASS | physical norm bound n=13,theta=1.2
PASS | physical norm bound n=13,theta=2.0
PASS | perturbed response envelope n=31
PASS | perturbed resolvent identity n=31
PASS | perturbation constraints n=31
PASS | physical norm bound n=31,theta=1.2
PASS | physical norm bound n=31,theta=2.0
PASS | all stable quadratic equilibria n=3,q=0.05
PASS | quadratic stationary residuals n=3,q=0.05
PASS | quadratic stability structure n=3,q=0.05
PASS | all stable quadratic equilibria n=3,q=0.242640687
PASS | quadratic stationary residuals n=3,q=0.242640687
PASS | quadratic stability structure n=3,q=0.242640687
PASS | all stable quadratic equilibria n=3,q=0.492640687
PASS | quadratic stationary residuals n=3,q=0.492640687
PASS | quadratic stability structure n=3,q=0.492640687
PASS | all stable quadratic equilibria n=3,q=0.55
PASS | quadratic stationary residuals n=3,q=0.55
PASS | quadratic stability structure n=3,q=0.55
PASS | all stable quadratic equilibria n=3,q=0.7
PASS | quadratic stationary residuals n=3,q=0.7
PASS | quadratic stability structure n=3,q=0.7
PASS | all stable quadratic equilibria n=3,q=0.9
PASS | quadratic stationary residuals n=3,q=0.9
PASS | quadratic stability structure n=3,q=0.9
PASS | all stable quadratic equilibria n=4,q=0.05
PASS | quadratic stationary residuals n=4,q=0.05
PASS | quadratic stability structure n=4,q=0.05
PASS | all stable quadratic equilibria n=4,q=0.232050808
PASS | quadratic stationary residuals n=4,q=0.232050808
PASS | quadratic stability structure n=4,q=0.232050808
PASS | all stable quadratic equilibria n=4,q=0.482050808
PASS | quadratic stationary residuals n=4,q=0.482050808
PASS | quadratic stability structure n=4,q=0.482050808
PASS | all stable quadratic equilibria n=4,q=0.55
PASS | quadratic stationary residuals n=4,q=0.55
PASS | quadratic stability structure n=4,q=0.55
PASS | all stable quadratic equilibria n=4,q=0.7
PASS | quadratic stationary residuals n=4,q=0.7
PASS | quadratic stability structure n=4,q=0.7
PASS | all stable quadratic equilibria n=4,q=0.9
PASS | quadratic stationary residuals n=4,q=0.9
PASS | quadratic stability structure n=4,q=0.9
PASS | all stable quadratic equilibria n=5,q=0.05
PASS | quadratic stationary residuals n=5,q=0.05
PASS | quadratic stability structure n=5,q=0.05
PASS | all stable quadratic equilibria n=5,q=0.222222222
PASS | quadratic stationary residuals n=5,q=0.222222222
PASS | quadratic stability structure n=5,q=0.222222222
PASS | all stable quadratic equilibria n=5,q=0.472222222
PASS | quadratic stationary residuals n=5,q=0.472222222
PASS | quadratic stability structure n=5,q=0.472222222
PASS | all stable quadratic equilibria n=5,q=0.55
PASS | quadratic stationary residuals n=5,q=0.55
PASS | quadratic stability structure n=5,q=0.55
PASS | all stable quadratic equilibria n=5,q=0.7
PASS | quadratic stationary residuals n=5,q=0.7
PASS | quadratic stability structure n=5,q=0.7
PASS | all stable quadratic equilibria n=5,q=0.9
PASS | quadratic stationary residuals n=5,q=0.9
PASS | quadratic stability structure n=5,q=0.9
PASS | all stable quadratic equilibria n=6,q=0.05
PASS | quadratic stationary residuals n=6,q=0.05
PASS | quadratic stability structure n=6,q=0.05
PASS | all stable quadratic equilibria n=6,q=0.213525492
PASS | quadratic stationary residuals n=6,q=0.213525492
PASS | quadratic stability structure n=6,q=0.213525492
PASS | all stable quadratic equilibria n=6,q=0.463525492
PASS | quadratic stationary residuals n=6,q=0.463525492
PASS | quadratic stability structure n=6,q=0.463525492
PASS | all stable quadratic equilibria n=6,q=0.55
PASS | quadratic stationary residuals n=6,q=0.55
PASS | quadratic stability structure n=6,q=0.55
PASS | all stable quadratic equilibria n=6,q=0.7
PASS | quadratic stationary residuals n=6,q=0.7
PASS | quadratic stability structure n=6,q=0.7
PASS | all stable quadratic equilibria n=6,q=0.9
PASS | quadratic stationary residuals n=6,q=0.9
PASS | quadratic stability structure n=6,q=0.9
PASS | all stable quadratic equilibria n=7,q=0.05
PASS | quadratic stationary residuals n=7,q=0.05
PASS | quadratic stability structure n=7,q=0.05
PASS | all stable quadratic equilibria n=7,q=0.205857128
PASS | quadratic stationary residuals n=7,q=0.205857128
PASS | quadratic stability structure n=7,q=0.205857128
PASS | all stable quadratic equilibria n=7,q=0.455857128
PASS | quadratic stationary residuals n=7,q=0.455857128
PASS | quadratic stability structure n=7,q=0.455857128
PASS | all stable quadratic equilibria n=7,q=0.55
PASS | quadratic stationary residuals n=7,q=0.55
PASS | quadratic stability structure n=7,q=0.55
PASS | all stable quadratic equilibria n=7,q=0.7
PASS | quadratic stationary residuals n=7,q=0.7
PASS | quadratic stability structure n=7,q=0.7
PASS | all stable quadratic equilibria n=7,q=0.9
PASS | quadratic stationary residuals n=7,q=0.9
PASS | quadratic stability structure n=7,q=0.9
PASS | all stable quadratic equilibria n=8,q=0.05
PASS | quadratic stationary residuals n=8,q=0.05
PASS | quadratic stability structure n=8,q=0.05
PASS | all stable quadratic equilibria n=8,q=0.199055847
PASS | quadratic stationary residuals n=8,q=0.199055847
PASS | quadratic stability structure n=8,q=0.199055847
PASS | all stable quadratic equilibria n=8,q=0.449055847
PASS | quadratic stationary residuals n=8,q=0.449055847
PASS | quadratic stability structure n=8,q=0.449055847
PASS | all stable quadratic equilibria n=8,q=0.55
PASS | quadratic stationary residuals n=8,q=0.55
PASS | quadratic stability structure n=8,q=0.55
PASS | all stable quadratic equilibria n=8,q=0.7
PASS | quadratic stationary residuals n=8,q=0.7
PASS | quadratic stability structure n=8,q=0.7
PASS | all stable quadratic equilibria n=8,q=0.9
PASS | quadratic stationary residuals n=8,q=0.9
PASS | quadratic stability structure n=8,q=0.9
PASS | all stable quadratic equilibria n=9,q=0.05
PASS | quadratic stationary residuals n=9,q=0.05
PASS | quadratic stability structure n=9,q=0.05
PASS | all stable quadratic equilibria n=9,q=0.192976411
PASS | quadratic stationary residuals n=9,q=0.192976411
PASS | quadratic stability structure n=9,q=0.192976411
PASS | all stable quadratic equilibria n=9,q=0.442976411
PASS | quadratic stationary residuals n=9,q=0.442976411
PASS | quadratic stability structure n=9,q=0.442976411
PASS | all stable quadratic equilibria n=9,q=0.55
PASS | quadratic stationary residuals n=9,q=0.55
PASS | quadratic stability structure n=9,q=0.55
PASS | all stable quadratic equilibria n=9,q=0.7
PASS | quadratic stationary residuals n=9,q=0.7
PASS | quadratic stability structure n=9,q=0.7
PASS | all stable quadratic equilibria n=9,q=0.9
PASS | quadratic stationary residuals n=9,q=0.9
PASS | quadratic stability structure n=9,q=0.9
PASS | all stable quadratic equilibria n=10,q=0.05
PASS | quadratic stationary residuals n=10,q=0.05
PASS | quadratic stability structure n=10,q=0.05
PASS | all stable quadratic equilibria n=10,q=0.1875
PASS | quadratic stationary residuals n=10,q=0.1875
PASS | quadratic stability structure n=10,q=0.1875
PASS | all stable quadratic equilibria n=10,q=0.4375
PASS | quadratic stationary residuals n=10,q=0.4375
PASS | quadratic stability structure n=10,q=0.4375
PASS | all stable quadratic equilibria n=10,q=0.55
PASS | quadratic stationary residuals n=10,q=0.55
PASS | quadratic stability structure n=10,q=0.55
PASS | all stable quadratic equilibria n=10,q=0.7
PASS | quadratic stationary residuals n=10,q=0.7
PASS | quadratic stability structure n=10,q=0.7
PASS | all stable quadratic equilibria n=10,q=0.9
PASS | quadratic stationary residuals n=10,q=0.9
PASS | quadratic stability structure n=10,q=0.9
PASS | all stable quadratic equilibria n=11,q=0.05
PASS | quadratic stationary residuals n=11,q=0.05
PASS | quadratic stability structure n=11,q=0.05
PASS | all stable quadratic equilibria n=11,q=0.182531534
PASS | quadratic stationary residuals n=11,q=0.182531534
PASS | quadratic stability structure n=11,q=0.182531534
PASS | all stable quadratic equilibria n=11,q=0.432531534
PASS | quadratic stationary residuals n=11,q=0.432531534
PASS | quadratic stability structure n=11,q=0.432531534
PASS | all stable quadratic equilibria n=11,q=0.55
PASS | quadratic stationary residuals n=11,q=0.55
PASS | quadratic stability structure n=11,q=0.55
PASS | all stable quadratic equilibria n=11,q=0.7
PASS | quadratic stationary residuals n=11,q=0.7
PASS | quadratic stability structure n=11,q=0.7
PASS | all stable quadratic equilibria n=11,q=0.9
PASS | quadratic stationary residuals n=11,q=0.9
PASS | quadratic stability structure n=11,q=0.9
PASS | all stable quadratic equilibria n=12,q=0.05
PASS | quadratic stationary residuals n=12,q=0.05
PASS | quadratic stability structure n=12,q=0.05
PASS | all stable quadratic equilibria n=12,q=0.177994975
PASS | quadratic stationary residuals n=12,q=0.177994975
PASS | quadratic stability structure n=12,q=0.177994975
PASS | all stable quadratic equilibria n=12,q=0.427994975
PASS | quadratic stationary residuals n=12,q=0.427994975
PASS | quadratic stability structure n=12,q=0.427994975
PASS | all stable quadratic equilibria n=12,q=0.55
PASS | quadratic stationary residuals n=12,q=0.55
PASS | quadratic stability structure n=12,q=0.55
PASS | all stable quadratic equilibria n=12,q=0.7
PASS | quadratic stationary residuals n=12,q=0.7
PASS | quadratic stability structure n=12,q=0.7
PASS | all stable quadratic equilibria n=12,q=0.9
PASS | quadratic stationary residuals n=12,q=0.9
PASS | quadratic stability structure n=12,q=0.9
PASS | exact formula residuals
PASS | exact stock IPR identity: size
PASS | exact upper stable: size
PASS | exact lower longitudinal unstable: size
PASS | exact stock IPR identity: branch
PASS | exact upper stable: branch
PASS | exact lower longitudinal unstable: branch
PASS | row count: perturbed_dynamics.csv
PASS | finite numbers: perturbed_dynamics.csv
PASS | physical residual: perturbed_dynamics.csv
PASS | frozen residual: perturbed_dynamics.csv
PASS | positive saved vectors: perturbed_dynamics.csv
PASS | probability normalization: perturbed_dynamics.csv
PASS | IPR probability bounds: perturbed_dynamics.csv
PASS | row count: sparse_ensemble.csv
PASS | finite numbers: sparse_ensemble.csv
PASS | physical residual: sparse_ensemble.csv
PASS | frozen residual: sparse_ensemble.csv
PASS | positive saved vectors: sparse_ensemble.csv
PASS | probability normalization: sparse_ensemble.csv
PASS | IPR probability bounds: sparse_ensemble.csv
PASS | controlled derivative bounds below one
PASS | controlled stocks approach Perron: envelope
PASS | controlled distinct condensed branches
PASS | sparse distinct graph draws
PASS | sparse localized starts: count
PASS | sparse near-uniform starts: convergence
PASS | sparse physical leading eigenvalue estimates
PASS | sparse Ritz residuals
PASS | sparse return stock lower bound
PASS | sparse symmetric stock upper bound
PASS | reported sparse localizations exceed existence bound
PASS | scalar below-threshold dynamics
PASS | scalar above-threshold dynamics
PASS | benchmark probability IPR bounds
PASS | benchmark both cutoffs and thresholds
PASS | prior selection-mutation fold correspondence n=3
PASS | original-map relaxed-mutation identity n=3
PASS | prior selection-mutation fold correspondence n=7
PASS | original-map relaxed-mutation identity n=7
PASS | prior selection-mutation fold correspondence n=25
PASS | original-map relaxed-mutation identity n=25
PASS | prior selection-mutation fold correspondence n=100
PASS | original-map relaxed-mutation identity n=100
PASS | prior selection-mutation fold correspondence n=1000
PASS | original-map relaxed-mutation identity n=1000
PASS | log and direct power n=2,theta=1.2
PASS | extended power tangent norm n=2,theta=1.2
PASS | balanced memory identities n=2,theta=1.2
PASS | balanced minimax n=2,theta=1.2
PASS | log and direct power n=2,theta=1.4
PASS | extended power tangent norm n=2,theta=1.4
PASS | balanced memory identities n=2,theta=1.4
PASS | balanced minimax n=2,theta=1.4
PASS | log and direct power n=2,theta=2.0
PASS | extended power tangent norm n=2,theta=2.0
PASS | balanced memory identities n=2,theta=2.0
PASS | balanced minimax n=2,theta=2.0
PASS | log and direct power n=2,theta=2.7
PASS | extended power tangent norm n=2,theta=2.7
PASS | balanced memory identities n=2,theta=2.7
PASS | balanced minimax n=2,theta=2.7
PASS | log and direct power n=5,theta=1.2
PASS | extended power tangent norm n=5,theta=1.2
PASS | balanced memory identities n=5,theta=1.2
PASS | balanced minimax n=5,theta=1.2
PASS | log and direct power n=5,theta=1.4
PASS | extended power tangent norm n=5,theta=1.4
PASS | balanced memory identities n=5,theta=1.4
PASS | balanced minimax n=5,theta=1.4
PASS | log and direct power n=5,theta=2.0
PASS | extended power tangent norm n=5,theta=2.0
PASS | balanced memory identities n=5,theta=2.0
PASS | balanced minimax n=5,theta=2.0
PASS | log and direct power n=5,theta=2.7
PASS | extended power tangent norm n=5,theta=2.7
PASS | balanced memory identities n=5,theta=2.7
PASS | balanced minimax n=5,theta=2.7
PASS | log and direct power n=17,theta=1.2
PASS | extended power tangent norm n=17,theta=1.2
PASS | balanced memory identities n=17,theta=1.2
PASS | balanced minimax n=17,theta=1.2
PASS | log and direct power n=17,theta=1.4
PASS | extended power tangent norm n=17,theta=1.4
PASS | balanced memory identities n=17,theta=1.4
PASS | balanced minimax n=17,theta=1.4
PASS | log and direct power n=17,theta=2.0
PASS | extended power tangent norm n=17,theta=2.0
PASS | balanced memory identities n=17,theta=2.0
PASS | balanced minimax n=17,theta=2.0
PASS | log and direct power n=17,theta=2.7
PASS | extended power tangent norm n=17,theta=2.7
PASS | balanced memory identities n=17,theta=2.7
PASS | balanced minimax n=17,theta=2.7
PASS | log and direct power n=41,theta=1.2
PASS | extended power tangent norm n=41,theta=1.2
PASS | balanced memory identities n=41,theta=1.2
PASS | balanced minimax n=41,theta=1.2
PASS | log and direct power n=41,theta=1.4
PASS | extended power tangent norm n=41,theta=1.4
PASS | balanced memory identities n=41,theta=1.4
PASS | balanced minimax n=41,theta=1.4
PASS | log and direct power n=41,theta=2.0
PASS | extended power tangent norm n=41,theta=2.0
PASS | balanced memory identities n=41,theta=2.0
PASS | balanced minimax n=41,theta=2.0
PASS | log and direct power n=41,theta=2.7
PASS | extended power tangent norm n=41,theta=2.7
PASS | balanced memory identities n=41,theta=2.7
PASS | balanced minimax n=41,theta=2.7
PASS | heavy dense response n=7,theta=1.2
PASS | heavy dense trajectory n=7,theta=1.2,start=background
PASS | heavy dense stationary identity n=7,theta=1.2,start=background
PASS | heavy dense trajectory n=7,theta=1.2,start=high
PASS | heavy dense stationary identity n=7,theta=1.2,start=high
PASS | heavy dense trajectory n=7,theta=1.2,start=low
PASS | heavy dense stationary identity n=7,theta=1.2,start=low
PASS | heavy dense response n=7,theta=1.4
PASS | heavy dense trajectory n=7,theta=1.4,start=background
PASS | heavy dense stationary identity n=7,theta=1.4,start=background
PASS | heavy dense trajectory n=7,theta=1.4,start=high
PASS | heavy dense stationary identity n=7,theta=1.4,start=high
PASS | heavy dense trajectory n=7,theta=1.4,start=low
PASS | heavy dense stationary identity n=7,theta=1.4,start=low
PASS | heavy dense response n=7,theta=1.7
PASS | heavy dense trajectory n=7,theta=1.7,start=background
PASS | heavy dense stationary identity n=7,theta=1.7,start=background
PASS | heavy dense trajectory n=7,theta=1.7,start=high
PASS | heavy dense stationary identity n=7,theta=1.7,start=high
PASS | heavy dense trajectory n=7,theta=1.7,start=low
PASS | heavy dense stationary identity n=7,theta=1.7,start=low
PASS | heavy dense response n=31,theta=1.2
PASS | heavy dense trajectory n=31,theta=1.2,start=background
PASS | heavy dense stationary identity n=31,theta=1.2,start=background
PASS | heavy dense trajectory n=31,theta=1.2,start=high
PASS | heavy dense stationary identity n=31,theta=1.2,start=high
PASS | heavy dense trajectory n=31,theta=1.2,start=low
PASS | heavy dense stationary identity n=31,theta=1.2,start=low
PASS | heavy dense response n=31,theta=1.4
PASS | heavy dense trajectory n=31,theta=1.4,start=background
PASS | heavy dense stationary identity n=31,theta=1.4,start=background
PASS | heavy dense trajectory n=31,theta=1.4,start=high
PASS | heavy dense stationary identity n=31,theta=1.4,start=high
PASS | heavy dense trajectory n=31,theta=1.4,start=low
PASS | heavy dense stationary identity n=31,theta=1.4,start=low
PASS | heavy dense response n=31,theta=1.7
PASS | heavy dense trajectory n=31,theta=1.7,start=background
PASS | heavy dense stationary identity n=31,theta=1.7,start=background
PASS | heavy dense trajectory n=31,theta=1.7,start=high
PASS | heavy dense stationary identity n=31,theta=1.7,start=high
PASS | heavy dense trajectory n=31,theta=1.7,start=low
PASS | heavy dense stationary identity n=31,theta=1.7,start=low
PASS | heavy dense response n=101,theta=1.2
PASS | heavy dense trajectory n=101,theta=1.2,start=background
PASS | heavy dense stationary identity n=101,theta=1.2,start=background
PASS | heavy dense trajectory n=101,theta=1.2,start=high
PASS | heavy dense stationary identity n=101,theta=1.2,start=high
PASS | heavy dense trajectory n=101,theta=1.2,start=low
PASS | heavy dense stationary identity n=101,theta=1.2,start=low
PASS | heavy dense response n=101,theta=1.4
PASS | heavy dense trajectory n=101,theta=1.4,start=background
PASS | heavy dense stationary identity n=101,theta=1.4,start=background
PASS | heavy dense trajectory n=101,theta=1.4,start=high
PASS | heavy dense stationary identity n=101,theta=1.4,start=high
PASS | heavy dense trajectory n=101,theta=1.4,start=low
PASS | heavy dense stationary identity n=101,theta=1.4,start=low
PASS | heavy dense response n=101,theta=1.7
PASS | heavy dense trajectory n=101,theta=1.7,start=background
PASS | heavy dense stationary identity n=101,theta=1.7,start=background
PASS | heavy dense trajectory n=101,theta=1.7,start=high
PASS | heavy dense stationary identity n=101,theta=1.7,start=high
PASS | heavy dense trajectory n=101,theta=1.7,start=low
PASS | heavy dense stationary identity n=101,theta=1.7,start=low
PASS | two-mode constraints n=7
PASS | two-mode weighted entrywise envelope n=7
PASS | two-mode resolvent envelope n=7
PASS | two-mode resolvent identity n=7
PASS | two-mode physical tangent envelope n=7,theta=1.4
PASS | two-mode physical tangent envelope n=7,theta=2.0
PASS | two-mode constraints n=19
PASS | two-mode weighted entrywise envelope n=19
PASS | two-mode resolvent envelope n=19
PASS | two-mode resolvent identity n=19
PASS | two-mode physical tangent envelope n=19,theta=1.4
PASS | two-mode physical tangent envelope n=19,theta=2.0
PASS | two-mode constraints n=43
PASS | two-mode weighted entrywise envelope n=43
PASS | two-mode resolvent envelope n=43
PASS | two-mode resolvent identity n=43
PASS | two-mode physical tangent envelope n=43,theta=1.4
PASS | two-mode physical tangent envelope n=43,theta=2.0
PASS | final dominant node equals intended seed: perturbed_dynamics.csv
PASS | final seeded share matches maximum: perturbed_dynamics.csv
PASS | final dominant node equals intended seed: sparse_ensemble.csv
PASS | final seeded share matches maximum: sparse_ensemble.csv
PASS | final dominant node equals intended seed: multimode_dynamics.csv
PASS | final seeded share matches maximum: multimode_dynamics.csv
PASS | pairwise counts: perturbed_pairwise.csv
PASS | distinct final profiles: perturbed_pairwise.csv
PASS | pairwise counts: sparse_pairwise.csv
PASS | distinct final profiles: sparse_pairwise.csv
PASS | pairwise counts: multimode_pairwise.csv
PASS | distinct final profiles: multimode_pairwise.csv
PASS | two-mode sixteen physical runs
PASS | two-mode saved constraints
PASS | two-mode physical residuals
PASS | two-mode frozen residuals
PASS | two-mode local-attraction diagnostics
PASS | selected heavy-tail run count
PASS | slow heavy-tail run count
PASS | heavy selected: finite diagnostics
PASS | heavy selected: probability profiles
PASS | heavy selected: physical residuals
PASS | heavy selected: frozen residuals
PASS | heavy selected: scale product
PASS | heavy selected: memory conversion
PASS | heavy selected: stock envelope
PASS | heavy selected: IPR bounds
PASS | heavy slow: finite diagnostics
PASS | heavy slow: probability profiles
PASS | heavy slow: physical residuals
PASS | heavy slow: frozen residuals
PASS | heavy slow: scale product
PASS | heavy slow: memory conversion
PASS | heavy slow: stock envelope
PASS | heavy slow: IPR bounds
PASS | selected memory factor
PASS | heavy distinct computed outcomes n=10000
PASS | heavy distinct computed outcomes n=100000
PASS | heavy distinct computed outcomes n=1000000
PASS | million-node heavy seeds remain at intended nodes
PASS | million-node four tangent bounds below one
PASS | million-node four profiles separated
PASS | million-node injection-stock separation
PASS | finite-size relative-coordinate caveat
PASS | intermediate norm bound is inconclusive
PASS | slow starts are numerically indistinguishable
PASS | saved probability vectors: heavy_n1000000_low.npz
PASS | saved nonquadratic power identity: heavy_n1000000_low.npz
PASS | saved probability vectors: heavy_n10000_background.npz
PASS | saved nonquadratic power identity: heavy_n10000_background.npz
PASS | saved probability vectors: heavy_n10000_high.npz
PASS | saved nonquadratic power identity: heavy_n10000_high.npz
PASS | saved probability vectors: heavy_n10000_low.npz
PASS | saved nonquadratic power identity: heavy_n10000_low.npz
PASS | saved probability vectors: heavy_n10000_middle.npz
PASS | saved nonquadratic power identity: heavy_n10000_middle.npz
PASS | saved probability vectors: multimode_n32000_j-1.npz
PASS | saved probability vectors: multimode_n32000_j0.npz
PASS | saved probability vectors: multimode_n32000_j10666.npz
PASS | saved probability vectors: multimode_n32000_j21333.npz
PASS | saved probability vectors: perturbed_n32000_c0.75_j-1.npz
PASS | saved probability vectors: perturbed_n32000_c0.75_j0.npz
PASS | saved probability vectors: perturbed_n32000_c0.75_j10666.npz
PASS | saved probability vectors: perturbed_n32000_c0.75_j21333.npz
PASS | saved probability vectors: perturbed_n32000_c0_j-1.npz
PASS | saved probability vectors: perturbed_n32000_c0_j0.npz
PASS | saved probability vectors: perturbed_n32000_c0_j10666.npz
PASS | saved probability vectors: perturbed_n32000_c0_j21333.npz
PASS | saved probability vectors: sparse_n1000_rep0_j-1.npz
PASS | saved probability vectors: sparse_n1000_rep0_j0.npz
PASS | saved probability vectors: sparse_n1000_rep0_j333.npz
PASS | saved probability vectors: sparse_n1000_rep0_j666.npz
PASS | saved probability vectors: sparse_n250_rep0_j-1.npz
PASS | saved probability vectors: sparse_n250_rep0_j0.npz
PASS | saved probability vectors: sparse_n250_rep0_j166.npz
PASS | saved probability vectors: sparse_n250_rep0_j83.npz
PASS | saved probability vectors: sparse_n4000_rep0_j-1.npz
PASS | saved probability vectors: sparse_n4000_rep0_j0.npz
PASS | saved probability vectors: sparse_n4000_rep0_j1333.npz
PASS | saved probability vectors: sparse_n4000_rep0_j2666.npz
PASS | saved regular adjacency: regular_n1000_seed101860.npz
PASS | saved regular adjacency: regular_n1000_seed1857.npz
PASS | saved regular adjacency: regular_n1000_seed201863.npz
PASS | saved regular adjacency: regular_n1000_seed301866.npz
PASS | saved regular adjacency: regular_n1000_seed401869.npz
PASS | saved regular adjacency: regular_n250_seed101110.npz
PASS | saved regular adjacency: regular_n250_seed1107.npz
PASS | saved regular adjacency: regular_n250_seed201113.npz
PASS | saved regular adjacency: regular_n250_seed301116.npz
PASS | saved regular adjacency: regular_n250_seed401119.npz
PASS | saved regular adjacency: regular_n4000_seed104860.npz
PASS | saved regular adjacency: regular_n4000_seed204863.npz
PASS | saved regular adjacency: regular_n4000_seed304866.npz
PASS | saved regular adjacency: regular_n4000_seed404869.npz
PASS | saved regular adjacency: regular_n4000_seed4857.npz

553/553 checks passed.


==> anc/code/extended_validation.py <==
"""Independent checks for branch identity and the numerical experiments.

These diagnostics supplement, rather than replace, the analytical proofs.
The small dense checks use direct powers, explicit matrices and finite
coordinate differences instead of the matrix-free implementation.
"""
from __future__ import annotations
from itertools import combinations
from pathlib import Path
from typing import Callable
import numpy as np
import pandas as pd
from scipy.sparse import load_npz
from extensions import (balanced_memory, centered_mode, heavy_run,
                        log_power, quantile_profile, tangent_power_norm)

ROOT = Path(__file__).resolve().parents[1]


def extended_checks(check: Callable) -> None:
    data = ROOT / 'data'
    rng = np.random.default_rng(74317)

    # Independent direct-matrix implementations at small dimensions.
    for n in (2, 5, 17, 41):
        for theta in (1.2, 1.4, 2.0, 2.7):
            v = rng.uniform(.1, 2, n); v /= v.sum()
            x = rng.uniform(.2, 2, n); x /= x.sum()
            g = x**theta; g /= g.sum()
            check(f'log and direct power n={n},theta={theta}',
                  np.linalg.norm(log_power(x, theta)-g, 1) < 2e-14)
            D = theta*(np.diag(g/x)-np.outer(g, g/x))
            direct = max(np.linalg.norm(D[:,i]-D[:,j], 1)/2
                         for i in range(n) for j in range(n))
            check(f'extended power tangent norm n={n},theta={theta}',
                  abs(direct-tangent_power_norm(x,theta)) < 2e-12)
            Z = float(np.sum(v**theta)); m = float(v.max())
            q = balanced_memory(v,theta)
            eps=Z/q**theta; kap=q*m**(theta-1)/Z
            eta=(m**theta/Z)**((theta-1)/(theta+1))
            check(f'balanced memory identities n={n},theta={theta}',
                  0<q<1 and abs(eps-kap)<2e-13 and abs(eps-eta)<2e-13)
            candidates=q*np.array([.3,.7,1.,1.2,1.7]); candidates=candidates[candidates<1]
            check(f'balanced minimax n={n},theta={theta}',
                  np.all(np.maximum(Z/candidates**theta,candidates*m**(theta-1)/Z)>=eta-2e-13))

    # The dense recursion and the matrix-free heavy-tail run must agree.
    for n in (7,31,101):
        for theta in (1.2,1.4,1.7):
            v=quantile_profile(n,1.95);q=.07;rho=q/(.5+.5*q)
            A=rho*np.eye(n)+(1-rho)*np.outer(v,np.ones(n))
            Q=.5*np.linalg.solve((np.eye(n)-.5*A).T,A.T).T
            Q0=q*np.eye(n)+(1-q)*np.outer(v,np.ones(n))
            check(f'heavy dense response n={n},theta={theta}',np.linalg.norm(Q-Q0,1)<3e-13)
            for start in ('background','high','low'):
                row,g,x=heavy_run(v,1.95,theta,q,start)
                xd=v.copy()
                if start!='background':
                    j=0 if start=='high' else n-1
                    xd=(1-q)*v;xd[j]+=q
                for _ in range(10000):
                    gd=xd**theta;gd/=gd.sum()
                    xn=A@(.5*xd+.5*gd)
                    step=np.linalg.norm(xn-xd,1);xd=xn
                    if step<1e-13:break
                else:raise RuntimeError('Dense independent fixture failed to converge.')
                check(f'heavy dense trajectory n={n},theta={theta},start={start}',
                      np.linalg.norm(x-xd,1)<3e-12)
                direct_g=xd**theta;direct_g/=direct_g.sum()
                check(f'heavy dense stationary identity n={n},theta={theta},start={start}',
                      np.linalg.norm(Q@direct_g-xd,1)<3e-12)

    # Two modes, not merely a repetition of the original rank-one fixture.
    for n in (7,19,43):
        v=rng.uniform(.2,2,n);v/=v.sum();q=.06;rho=q/(.5+.5*q)
        U=np.column_stack([centered_mode(rng.normal(size=n),v) for _ in range(2)])
        W=np.column_stack([centered_mode(rng.normal(size=n),v) for _ in range(2)])
        c=np.array([.4,.35]);K=float(c.sum())
        F=q*v[:,None]*(U*c)@W.T
        P=np.outer(v,np.ones(n));A0=rho*np.eye(n)+(1-rho)*P;A=A0+F
        RA=np.linalg.inv(np.eye(n)-.5*A);R0=np.linalg.inv(np.eye(n)-.5*A0)
        Q=.5*A@RA;Q0=q*np.eye(n)+(1-q)*P
        check(f'two-mode constraints n={n}',
              A.min()>0 and np.max(abs(F.sum(axis=0)))<1e-13 and np.linalg.norm(F@v,1)<1e-13)
        check(f'two-mode weighted entrywise envelope n={n}',
              np.max(abs(F)/(q*v[:,None]))<=K+1e-13)
        check(f'two-mode resolvent envelope n={n}',
              np.max(abs(Q-Q0)/(q*v[:,None]))<=2*K+1e-11)
        check(f'two-mode resolvent identity n={n}',np.linalg.norm(Q-Q0-.5*RA@F@R0,1)<3e-13)
        for theta in (1.4,2.):
            x=rng.uniform(.2,2,n);x/=x.sum();g=x**theta;g/=g.sum()
            D=theta*(np.diag(g/x)-np.outer(g,g/x));J=A@(.5*np.eye(n)+.5*D)
            fn=q*sum(c[k]*(v@abs(U[:,k]))*np.ptp(W[:,k])/2 for k in range(2))
            bound=(rho+fn)*(.5+.5*tangent_power_norm(x,theta))
            actual=max(np.linalg.norm(J[:,i]-J[:,j],1)/2 for i in range(n) for j in range(n))
            check(f'two-mode physical tangent envelope n={n},theta={theta}',actual<=bound+2e-12)

    for name,kind in [('perturbed_dynamics.csv','condensed'),('sparse_ensemble.csv','localized'),
                      ('multimode_dynamics.csv','seeded')]:
        d=pd.read_csv(data/name);z=d[d.kind==kind]
        check(f'final dominant node equals intended seed: {name}',np.all(z.argmax==z.node))
        check(f'final seeded share matches maximum: {name}',np.max(abs(z.seed_share-z.max_gamma))<2e-14)
    for name,expected in [('perturbed_pairwise.csv',48),('sparse_pairwise.csv',90),('multimode_pairwise.csv',24)]:
        d=pd.read_csv(data/name)
        check(f'pairwise counts: {name}',len(d)==expected,len(d))
        check(f'distinct final profiles: {name}',d.l1_distance.min()>1.6,float(d.l1_distance.min()))
    mm=pd.read_csv(data/'multimode_dynamics.csv')
    check('two-mode sixteen physical runs',len(mm)==16 and mm.groupby('n').size().eq(4).all())
    check('two-mode saved constraints',mm.positivity_floor_factor.min()>0 and
          max(mm.weighted_column_constraint.max(),mm.weighted_perron_constraint.max())<1e-12)
    check('two-mode physical residuals',mm.physical_residual.max()<3e-13,float(mm.physical_residual.max()))
    check('two-mode frozen residuals',mm.frozen_residual.max()<6e-13,float(mm.frozen_residual.max()))
    check('two-mode local-attraction diagnostics',mm.tangent_norm_bound.max()<1,float(mm.tangent_norm_bound.max()))

    h=pd.read_csv(data/'heavy_selected.csv');slow=pd.read_csv(data/'heavy_slow.csv')
    check('selected heavy-tail run count',len(h)==12 and h.groupby('n').size().eq(4).all())
    check('slow heavy-tail run count',len(slow)==9 and slow.groupby('n').size().eq(3).all())
    for name,d in [('selected',h),('slow',slow)]:
        check(f'heavy {name}: finite diagnostics',np.isfinite(d.select_dtypes('number')).all().all())
        check(f'heavy {name}: probability profiles',max(abs(d.stock_mass-1).max(),abs(d.injection_mass-1).max())<3e-12 and min(d.min_stock.min(),d.min_injection.min())>0)
        check(f'heavy {name}: physical residuals',d.physical_residual.max()<1e-13,float(d.physical_residual.max()))
        check(f'heavy {name}: frozen residuals',d.frozen_residual.max()<3e-12,float(d.frozen_residual.max()))
        check(f'heavy {name}: scale product',np.max(abs(d.delta-d.epsilon*d.kappa))<3e-13)
        check(f'heavy {name}: memory conversion',np.max(abs(d.q-.5*d.rho/(1-.5*d.rho)))<2e-14)
        check(f'heavy {name}: stock envelope',np.all(d.stock_l1<=2*d.q+3e-12))
        check(f'heavy {name}: IPR bounds',np.all(d.injection_ipr>=1/d.n-1e-13) and np.all(d.injection_ipr<=d.max_injection+1e-13))
    check('selected memory factor',np.max(abs(h.q/h.q_bal-1.1))<1e-12)
    hp=pd.read_csv(data/'heavy_selected_pairwise.csv')
    for n,expected in [(10000,1),(100000,3),(1000000,4)]:
        parent={s:s for s in ['background','high','middle','low']}
        def find(x):
            while parent[x]!=x:x=parent[x]
            return x
        for row in hp[hp.n==n].itertuples():
            if row.l1_distance<1e-7:parent[find(row.left_start)]=find(row.right_start)
        observed=len({find(x) for x in parent})
        check(f'heavy distinct computed outcomes n={n}',observed==expected,{'observed':observed,'expected':expected})
    end=h[h.n==1000000];seeded=end[end.node>=0]
    check('million-node heavy seeds remain at intended nodes',np.all(seeded.argmax==seeded.node))
    check('million-node four tangent bounds below one',end.physical_tangent_bound.max()<1,float(end.physical_tangent_bound.max()))
    check('million-node four profiles separated',hp[hp.n==1000000].l1_distance.min()>1.05)
    check('million-node injection-stock separation',end.stock_ipr.max()<.00071 and seeded.injection_ipr.min()>.28)
    check('finite-size relative-coordinate caveat',end[end.start=='background'].diffuse_relative_error.iloc[0]>3)
    check('intermediate norm bound is inconclusive',h[(h.n==100000)&h.start.isin(['middle','low'])].physical_tangent_bound.min()>1)
    sp=pd.read_csv(data/'heavy_slow_pairwise.csv')
    check('slow starts are numerically indistinguishable',len(sp)==9 and sp.l1_distance.max()<3e-12,float(sp.l1_distance.max()))

    # Saved vectors permit direct inspection without another large run.
    for path in sorted((data/'vectors').glob('*.npz')):
        with np.load(path) as z:x=z['stock'];g=z['injection']
        check(f'saved probability vectors: {path.name}',
              np.isfinite(x).all() and np.isfinite(g).all() and min(x.min(),g.min())>0 and
              max(abs(x.sum()-1),abs(g.sum()-1))<3e-12)
        if path.name.startswith('heavy_'):
            check(f'saved nonquadratic power identity: {path.name}',np.linalg.norm(log_power(x,1.4)-g,1)<2e-13)
    for path in sorted((data/'graphs').glob('*.npz')):
        A=load_npz(path)
        check(f'saved regular adjacency: {path.name}',
              A.shape[0]==A.shape[1] and (A!=A.T).nnz==0 and np.all(np.asarray(A.sum(axis=0)).ravel()==20) and
              np.all(A.diagonal()==0))


==> anc/code/extensions.py <==
"""Nonquadratic heavy-tail dynamics and a two-mode admissible perturbation.

Every trajectory uses the original stock update. Parameter choices for the
positive heavy-tail example were selected through exploratory calculations,
not randomly sampled or preregistered. See docs/EXPERIMENTS.md.
No dense matrices are constructed in the large experiments.
"""
from __future__ import annotations
from itertools import combinations
from pathlib import Path
import json
import numpy as np
from reproduce import DATA, VECTORS, power, iterate, response, write_csv


def log_power(x: np.ndarray, theta: float) -> np.ndarray:
    """Independent log-rescaled power rule on the strictly positive interior."""
    if theta <= 0 or not np.isfinite(x).all() or np.any(x <= 0):
        raise ValueError("Positive finite coordinates and theta > 0 required.")
    z = np.log(x); z = np.exp(theta * (z - z.max()))
    return z / z.sum()


def tangent_power_norm(x: np.ndarray, theta: float) -> float:
    """Exact tangent l1 norm, evaluated in floating point (not certified)."""
    if len(x) < 2:
        raise ValueError("At least two coordinates are required.")
    g = log_power(x, theta); r = g / x
    j = int(r.argmax()); r2 = float(np.partition(r, -2)[-2])
    return float(theta * (r[j] * (1 - g[j]) + r2 * g[j]))


def quantile_profile(n: int, tau: float) -> np.ndarray:
    if n < 2 or not 1 < tau < 2:
        raise ValueError("Require n >= 2 and 1 < tau < 2.")
    v = np.arange(1, n + 1, dtype=float) ** (-1 / tau)
    return v / v.sum()


def balanced_memory(v: np.ndarray, theta: float) -> float:
    if theta <= 1:
        raise ValueError("The balancing calculation requires theta > 1.")
    Z = float(np.sum(v ** theta)); m = float(v.max())
    return float((Z * Z / m ** (theta - 1)) ** (1 / (theta + 1)))


def heavy_run(v: np.ndarray, tau: float, theta: float, q: float,
              start: str, tolerance: float = 1e-13) -> tuple[dict, np.ndarray, np.ndarray]:
    """Return diagnostics, final injection and final stock for one trajectory."""
    if not 0 < q < 1:
        raise ValueError("Discounted retention must lie in (0,1).")
    n = len(v); rho = q / (0.5 + 0.5 * q)
    seeds = {"background": -1, "high": 0, "middle": n // 2, "low": n - 1}
    j = seeds[start]
    x = v.copy()
    if j >= 0:
        x *= 1 - q; x[j] += q
    for it in range(1, 10001):
        g = log_power(x, theta)
        xn = rho * (0.5 * x + 0.5 * g) + (1 - rho) * v
        step = float(np.abs(xn - x).sum()); x = xn
        if step < tolerance:
            break
    else:
        raise RuntimeError(f"Heavy-tail run failed to converge: n={n}, start={start}, step={step}")
    g = log_power(x, theta); g0 = log_power(v, theta)
    physical = rho * (0.5 * x + 0.5 * g) + (1 - rho) * v
    y = (1 - q) * v + q * g
    Z = float(np.sum(v ** theta)); m = float(v.max())
    row = dict(n=n, tau=tau, theta=theta, a=0.5, q=q, rho=rho, start=start,
               node=j, argmax=int(g.argmax()), seed_share=float(g[j]) if j>=0 else -1.0,
               epsilon=Z/q**theta, kappa=q*m**(theta-1)/Z, delta=(m/q)**(theta-1),
               q_bal=balanced_memory(v,theta), max_benchmark=float(g0.max()),
               max_injection=float(g.max()), injection_ipr=float(g@g), stock_ipr=float(x@x),
               benchmark_ipr=float(g0@g0), diffuse_relative_error=float(np.max(np.abs(g/g0-1))),
               stock_l1=float(np.abs(x-v).sum()), iterations=it,
               physical_residual=float(np.abs(physical-x).sum()),
               frozen_residual=float(np.abs(log_power(y,theta)-g).sum()),
               response_residual=float(np.abs(y-x).sum()),
               physical_tangent_bound=rho*(0.5+0.5*tangent_power_norm(x,theta)),
               stock_mass=float(x.sum()), injection_mass=float(g.sum()),
               min_stock=float(x.min()), min_injection=float(g.min()))
    return row, g, x


def heavy_tail_experiments() -> None:
    selected=[]; slow=[]; pairwise=[]; slow_pairwise=[]
    for n in (10000, 100000, 1000000):
        tau=1.95; theta=1.4; v=quantile_profile(n,tau)
        q=1.1*balanced_memory(v,theta); finals=[]
        for start in ("background", "high", "middle", "low"):
            row,g,x=heavy_run(v,tau,theta,q,start);row['q_factor']=1.1
            selected.append(row);finals.append((start,g))
            if n==10000 or (n==1000000 and start=="low"):
                np.savez_compressed(VECTORS/f"heavy_n{n}_{start}.npz",stock=x,injection=g)
        for (l,gl),(r,gr) in combinations(finals,2):
            pairwise.append(dict(n=n,left_start=l,right_start=r,l1_distance=float(np.abs(gl-gr).sum())))
        print(f"Nonquadratic heavy-tail original dynamics: n={n} completed.",flush=True)
    for n in (1000, 32000, 1000000):
        tau=1.5;theta=1.2;v=quantile_profile(n,tau);q=n**(-0.15);finals=[]
        for start in ("background", "high", "low"):
            row,g,x=heavy_run(v,tau,theta,q,start);slow.append(row);finals.append((start,g))
        for (l,gl),(r,gr) in combinations(finals,2):
            slow_pairwise.append(dict(n=n,left_start=l,right_start=r,l1_distance=float(np.abs(gl-gr).sum())))
        print(f"Slow heavy-tail sequence: n={n} completed.",flush=True)
    write_csv('heavy_selected.csv',selected); write_csv('heavy_selected_pairwise.csv',pairwise)
    write_csv('heavy_slow.csv',slow); write_csv('heavy_slow_pairwise.csv',slow_pairwise)


def centered_mode(raw: np.ndarray, v: np.ndarray) -> np.ndarray:
    mode=raw-float(v@raw); norm=float(np.max(np.abs(mode)))
    if norm == 0:
        raise ValueError("Degenerate perturbation mode.")
    return mode/norm


def multimode_experiments() -> None:
    """A rank-at-most-two F, with separately checked invariant constraints."""
    rows=[];pairs=[]
    for n in (500,2000,8000,32000):
        phase=2*np.pi*np.arange(n)/n;v=1+.35*np.sin(phase);v/=v.sum()
        theta=2.0;q=2*n**(-.4);rho=q/(.5+.5*q)
        U=np.column_stack([centered_mode(np.sin(3*phase)+.25*np.cos(phase),v),
                           centered_mode(np.cos(5*phase)-.2*np.sin(2*phase),v)])
        W=np.column_stack([centered_mode(np.cos(2*phase)+.3*np.sin(phase),v),
                           centered_mode(np.sin(4*phase)+.2*np.cos(3*phase),v)])
        c=np.array([.4,.35]);K=float(c.sum())
        def apply_A(z):
            return rho*z+(1-rho)*v*np.sum(z)+q*v*(U@(c*(W.T@z)))
        if 1-rho-K*q<=0:
            raise RuntimeError("Positivity envelope failed.")
        csum=float(np.max(np.abs(v@U))); perron=float(np.max(np.abs(v@W)))
        if max(csum,perron,np.linalg.norm(apply_A(v)-v,1))>1e-12:
            raise RuntimeError("Profile-preserving constraints failed.")
        fnorm=q*sum(c[k]*float(v@np.abs(U[:,k]))*float(np.ptp(W[:,k]))/2 for k in range(2))
        g0=power(v,theta);finals=[]
        for kind,j in [('background',-1),('seeded',0),('seeded',n//3),('seeded',2*n//3)]:
            x0=v.copy()
            if j>=0:x0=(1-q)*v;x0[j]+=q
            x,it,res=iterate(apply_A,x0,theta);g=power(x,theta);y=response(apply_A,g)
            rows.append(dict(n=n,q=q,theta=theta,kind=kind,node=j,modes=2,K=K,
                argmax=int(g.argmax()),seed_share=float(g[j]) if j>=0 else -1.,
                ipr_gamma=float(g@g),ipr_stock=float(x@x),max_gamma=float(g.max()),
                diffuse_relative_error=float(np.max(abs(g/g0-1))),stock_l1=float(np.abs(x-v).sum()),
                physical_residual=res,frozen_residual=float(np.abs(power(y,theta)-g).sum()),
                tangent_norm_bound=(rho+fnorm)*(.5+.5*tangent_power_norm(x,theta)),
                weighted_column_constraint=csum,weighted_perron_constraint=perron,
                positivity_floor_factor=1-rho-K*q,iterations=it))
            finals.append((kind,j,g.copy()))
            if n==32000:np.savez_compressed(VECTORS/f"multimode_n{n}_j{j}.npz",stock=x,injection=g)
        for (k1,j1,g1),(k2,j2,g2) in combinations(finals,2):
            pairs.append(dict(n=n,left_kind=k1,left_node=j1,right_kind=k2,right_node=j2,
                              l1_distance=float(np.abs(g1-g2).sum())))
        print(f"Two-mode perturbation: n={n} completed.",flush=True)
    write_csv('multimode_dynamics.csv',rows);write_csv('multimode_pairwise.csv',pairs)


if __name__ == '__main__':
    heavy_tail_experiments();multimode_experiments()


==> anc/code/make_figures.py <==
"""Generate publication figures from saved CSVs; no external data or styles."""
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parents[1]
FIG=ROOT/'figures'; FIG.mkdir(exist_ok=True)
DATA=ROOT/'data'
plt.rcParams.update({'font.size':10,'axes.labelsize':10,'legend.fontsize':8,
                     'pdf.fonttype':42,'ps.fonttype':42,'savefig.bbox':'tight','axes.spines.top':False,'axes.spines.right':False})

def save(fig,name):
    fig.tight_layout()
    fig.savefig(FIG/(name+'.pdf'))
    fig.savefig(FIG/(name+'.png'),dpi=320)
    plt.close(fig)

def main():
    d=pd.read_csv(DATA/'exact_branches.csv')
    fig,ax=plt.subplots(figsize=(5.0,3.25))
    for (n,dd),mark in zip(d.groupby('n'), ['o','s','^']):
        for branch,ls in [(1,'-'),(-1,'--')]:
            z=dd[dd.branch==branch]
            ax.plot(z.C,z.s,ls,lw=1.1,marker=mark,markevery=40,ms=3,label=f'n = {n:,}, '+('upper' if branch==1 else 'lower'))
    C=np.linspace(4,16,450)
    for sg in [1,-1]:
        ax.plot(C,(1+sg*np.sqrt(1-4/C))/2,':',lw=2,label='Limiting branches' if sg==1 else None)
    ax.set(xlabel=r'$C=q^2n$',ylabel='Distinguished-node injection share',xlim=(2,16),ylim=(0,1))
    ax.legend(ncol=2,loc='center right',frameon=False,columnspacing=.8,handlelength=2)
    save(fig,'phase_collapse')

    d=pd.read_csv(DATA/'fold_scaling.csv');fig,ax=plt.subplots(figsize=(5.0,3.25))
    ax.loglog(d.n,d.q_fold,label='Exact fold',lw=2)
    ax.loglog(d.n,2/np.sqrt(d.n),'--',label=r'$2/\sqrt{n}$')
    ax.loglog(d.n,d.q_uniform,':',label='Uniform stability threshold')
    ax.set(xlabel='Number of nodes',ylabel='Discounted retention, q')
    ax.legend(frameon=False)
    save(fig,'fold_scaling')

    d=pd.read_csv(DATA/'basin_trajectories.csv');fig,ax=plt.subplots(figsize=(5.0,3.25))
    for (factor,z),ls in zip(d.groupby('factor'), ['-','--','-.',':']):
        ax.plot(z.time,z.injection_share,ls,label=rf'$z_0/z_-={factor:g}$')
    ax.set(xlabel='Original-dynamics update',ylabel='Distinguished-node injection share',xlim=(0,65),ylim=(0,1))
    ax.legend(frameon=False,loc='center right')
    save(fig,'basin_dynamics')

    d=pd.read_csv(DATA/'exact_size_sweep.csv');d=d[d.branch==1]
    fig,ax=plt.subplots(figsize=(5.0,3.25))
    ax.loglog(d.n,d.ipr_gamma,'o-',label='Injection IPR')
    ax.loglog(d.n,d.ipr_stock,'s-',label='Stock IPR')
    ax.loglog(d.n,1/d.n,'--',label='Uniform benchmark IPR')
    ax.set(xlabel='Number of nodes',ylabel='IPR')
    ax.legend(frameon=False)
    save(fig,'stock_injection')

    d=pd.read_csv(DATA/'perturbed_dynamics.csv');fig,ax=plt.subplots(figsize=(5.0,3.25))
    for c in d.amplitude.unique():
        for kind,mark in [('diffuse','o'),('condensed','s')]:
            z=d[(d.amplitude==c)&(d.kind==kind)].groupby('n').ipr_gamma.agg(['mean','min','max'])
            ax.errorbar(z.index,z['mean'],yerr=np.vstack((z['mean']-z['min'],z['max']-z['mean'])),
                        marker=mark,linestyle='-' if c==0 else '--',capsize=3,
                        label=f'{"Background start" if kind=="diffuse" else "Seeded starts"}, c = {c:g}')
    ax.set(xscale='log',yscale='log',xlabel='Number of nodes',ylabel='Injection IPR')
    ax.legend(frameon=False,loc='center right')
    save(fig,'perturbation')

    d=pd.read_csv(DATA/'sparse_ensemble.csv');d=d[d.kind=='localized']
    fig,ax=plt.subplots(figsize=(5.0,3.25))
    for field,label,mark in [('ipr_gamma','Injection IPR','o'),('ipr_stock','Stock IPR','s')]:
        z=d.groupby('n')[field].agg(['mean','min','max'])
        ax.errorbar(z.index,z['mean'],yerr=np.vstack((z['mean']-z['min'],z['max']-z['mean'])),
                    marker=mark,capsize=4,label=label)
    ns=np.sort(d.n.unique());ax.plot(ns,1/ns,'^--',label='Uniform state (both IPRs)')
    ax.set(xscale='log',yscale='log',xlabel='Number of nodes',ylabel='IPR')
    ax.set_xticks(ns)
    ax.set_xticklabels([f'{n:,}' for n in ns])
    ax.xaxis.set_minor_locator(matplotlib.ticker.NullLocator())
    ax.legend(frameon=False,loc='center right')
    save(fig,'sparse_ensemble')

    d=pd.read_csv(DATA/'benchmark_slopes.csv');fig,ax=plt.subplots(figsize=(5.0,3.25))
    for (zeta,dd),mark,ls in zip(d.groupby('zeta'), ['s','o'],['--','-']):
        lab='Natural cutoff' if zeta>.6 else 'Structural cutoff'
        ax.plot(dd.theta,-dd.finite_slope,mark,ms=3,label=lab+', finite-size fit')
        ax.plot(dd.theta,-dd.limiting_exponent,ls,lw=1.5,label=lab+', limiting exponent')
    ax.axvline(.75,ls=':',lw=1);ax.axvline(1.5,ls=':',lw=1)
    ax.set(xlabel=r'Feedback exponent, $\theta$',ylabel='IPR decay exponent',ylim=(-.04,1.06))
    ax.legend(frameon=False,loc='lower center',bbox_to_anchor=(.5,1.02),ncol=2,
              columnspacing=1.0,handlelength=2)
    save(fig,'benchmark_exponents')

    d=pd.read_csv(DATA/'heavy_selected.csv')
    styles=[('background','Background start','o','-'),('high','Highest-weight seed','s','--'),
            ('middle','Middle-ranked seed','^','-.'),('low','Lowest-weight seed','v',':')]
    fig,ax=plt.subplots(figsize=(5.0,3.25))
    for start,label,mark,ls in styles:
        z=d[d.start==start].sort_values('n')
        ax.loglog(z.n,z.max_injection,marker=mark,ls=ls,lw=1.2,ms=5,fillstyle='none',label=label)
    z=d[d.start=='background'].sort_values('n')
    ax.loglog(z.n,z.max_benchmark,'x--',label='Largest benchmark share',lw=1)
    ax.set(xlabel='Number of nodes',ylabel='Largest injection share',ylim=(.003,1))
    ax.legend(frameon=False,loc='center left',bbox_to_anchor=(0,.65))
    save(fig,'heavy_injection')

    fig,ax=plt.subplots(figsize=(5.0,3.25))
    for start,label,mark,ls in styles:
        z=d[d.start==start].sort_values('n')
        ax.loglog(z.n,z.stock_ipr,marker=mark,ls=ls,lw=1.2,ms=5,fillstyle='none',label=label)
    ns=np.sort(d.n.unique());reference=[]
    for n in ns:
        v=np.arange(1,n+1,dtype=float)**(-1/1.95);v/=v.sum();reference.append(v@v)
    ax.loglog(ns,reference,'x--',label='Perron profile',lw=1)
    ax.set(xlabel='Number of nodes',ylabel='Stock IPR')
    ax.legend(frameon=False,loc='lower left')
    save(fig,'heavy_stock')

    print(f'Created {len(list(FIG.glob("*.pdf")))} figures from saved data.')

if __name__=='__main__':main()


==> anc/code/make_tables.py <==
"""Write all numerical LaTeX tables from the supplied CSV datasets."""
from pathlib import Path
import math
import pandas as pd
ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'tables';OUT.mkdir(exist_ok=True)
DATA=ROOT/'data'


def scientific(x: float, places: int=3) -> str:
    if x==0:return '$0$'
    exponent=int(math.floor(math.log10(abs(x))))
    return rf'${x/10**exponent:.{places}f}\times10^{{{exponent}}}$'


def count(n: int) -> str:
    return rf'${int(n):,}$'.replace(',',r'\,')


def table(filename,caption,label,columns,header,rows):
    body='\n'.join(' & '.join(row)+r' \\' for row in rows)
    text=(r'% Generated by code/make_tables.py. Do not edit numerical entries by hand.'+'\n'
          +r'\begin{table}[!htbp]'+'\n'+r'\centering'+'\n'
          +rf'\caption{{{caption}}}\label{{{label}}}'+'\n'
          +r'\small'+'\n'+rf'\begin{{tabular}}{{{columns}}}'+'\n'
          +r'\toprule'+'\n'+' & '.join(header)+r' \\'+'\n'+r'\midrule'+'\n'
          +body+'\n'+r'\bottomrule'+'\n'+r'\end{tabular}'+'\n'+r'\end{table}'+'\n')
    (OUT/filename).write_text(text)


def main():
    h=pd.read_csv(DATA/'heavy_selected.csv')
    names={'background':'Background','high':'Highest-weight seed','middle':'Middle-ranked seed','low':'Lowest-weight seed'}
    d=h[h.n==1000000].set_index('start')
    rows=[]
    for start in names:
        r=d.loc[start];rows.append([names[start],f'{r.max_injection:.6f}',f'{r.injection_ipr:.6f}',scientific(r.stock_ipr),f'{r.physical_tangent_bound:.6f}'])
    table('heavy_outcomes.tex',
          r'Stationary outcomes at $n=10^6$ for $\tau=1.95$, $\theta=1.4$, $a=b=1/2$ and $q=1.1q_{\mathrm{bal}}$. The last column gives a computed upper bound on the tangent $\ell^1$ norm of $D\Phi(y)$. Original-dynamics and frozen-equation residuals are below $9.0\times10^{-14}$ and $1.9\times10^{-12}$, respectively.',
          'tab:heavy-outcomes','lrrrr',['Initial stock',r'$\max_i\gamma_i$',r'$\IPR(\gamma)$',r'$\IPR(y)$','Norm bound'],rows)
    rows=[]
    for r in h[h.start=='background'].itertuples():
        rows.append([count(r.n),f'{r.q:.6f}',f'{r.epsilon:.6f}',f'{r.kappa:.6f}',f'{r.delta:.6f}'])
    table('heavy_scales.tex',r'Proof parameters for the heavy-tail sequence with $\tau=1.95$, $\theta=1.4$ and $q=1.1q_{\mathrm{bal}}$. Here $\varepsilon=Z/q^\theta$, $\kappa=qv_{\max}^{\theta-1}/Z$ and $\delta=\varepsilon\kappa$. Small $\varepsilon$ supports the condensed branches, while small $\kappa$ controls feedback near the diffuse branch.',
          'tab:heavy-scales','rrrrr',[r'$n$',r'$q$',r'$\varepsilon$',r'$\kappa$',r'$\delta$'],rows)
    d=pd.read_csv(DATA/'heavy_slow.csv');rows=[]
    for r in d[d.start=='background'].itertuples():
        rows.append([count(r.n),f'{r.q:.6f}',f'{r.epsilon:.6f}',f'{r.kappa:.6f}',f'{r.max_injection:.6f}'])
    table('heavy_slow.tex',r'A slow heavy-tail sequence with $\tau=1.5$, $\theta=1.2$ and $q=n^{-0.15}$. The background-start outcome is shown. At each size, the highest-weight and lowest-weight starts reach the same profile within numerical tolerance.',
          'tab:heavy-slow','rrrrr',[r'$n$',r'$q$',r'$\varepsilon$',r'$\kappa$',r'$\max_i\gamma_i$'],rows)
    d=pd.read_csv(DATA/'sparse_ensemble.csv');d=d[d.kind=='localized'];rows=[]
    for n,z in d.groupby('n'):
        rows.append([count(n),f'{z.ipr_gamma.mean():.6f}',f'{z.ipr_stock.mean():.6f}',f'{z.tangent_multiplier.max():.6f}'])
    table('sparse_outcomes.tex',r'Sparse 20-regular networks with holding probability $0.8$, $a=b=1/2$ and $\theta=1.2$. Each row summarizes three concentrated starts on each of five graph realizations. The IPR columns are means over the 15 runs. The last column gives the largest modulus among the four tangent eigenvalues estimated in each run, maximized over all 15 runs. Figure~\ref{fig:sparse} shows the IPR ranges.',
          'tab:sparse','rrrr',[r'$n$',r'Mean $\IPR(\gamma)$',r'Mean $\IPR(y)$',r'$\max|\widehat\mu|$'],rows)
    d=pd.read_csv(DATA/'exact_size_sweep.csv');d=d[(d.branch==1)&(d.n<=10000000)];rows=[]
    for r in d.itertuples():
        rows.append([count(r.n),f'{r.ipr_gamma:.6f}',scientific(r.ipr_stock),f'{r.mu_L:.6f}',f'{r.mu_uniform:.6f}'])
    table('exact_outcomes.tex',r'Exact upper-branch evaluations for $q=3/\sqrt n$, $\theta=2$ and $a=b=1/2$. Values come from the scalar stationary formulas. The stationary-equation residuals are below $10^{-12}$ in the saved size sweep. The multiplier $\mu_{\mathrm L}$ describes the longitudinal direction on the upper branch; $\mu_{\mathrm u}$ describes every tangent direction at the uniform state.',
          'tab:exact','rrrrr',[r'$n$',r'$\IPR(\gamma)$',r'$\IPR(y)$',r'$\mu_{\mathrm L}$',r'$\mu_{\mathrm u}$'],rows)
    print(f'Generated {len(list(OUT.glob("*.tex")))} data-linked numerical tables.')
if __name__=='__main__':main()


==> anc/code/reproduce.py <==
"""Reproduce every numerical result in 'Allocation Condensation in Redistributive Networks'.
Run from any directory: python code/reproduce.py
No external datasets. All stochastic graph seeds are saved in the outputs.
Exact branch calculations, original-dynamics simulations, and benchmark calculations
are stored separately. Full n-by-n matrices are never formed in the large runs.
"""
from __future__ import annotations
import csv
import json
import platform
from pathlib import Path
from typing import Callable
import numpy as np
import scipy
from scipy import sparse as sp
from scipy.sparse import linalg as sla
import networkx as nx
import pandas as pd
import matplotlib
ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
DATA.mkdir(exist_ok=True)
VECTORS = DATA / "vectors"
VECTORS.mkdir(exist_ok=True)
GRAPHS = DATA / "graphs"
GRAPHS.mkdir(exist_ok=True)
Array = np.ndarray

def write_csv(name: str, rows: list[dict]) -> None:
    if not rows: raise ValueError(f"Empty output: {name}")
    with (DATA / name).open("w", newline="", encoding="utf-8") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0])); w.writeheader(); w.writerows(rows)

def power(x: Array, theta: float) -> Array:
    """Positive-exponent power rule, with exact zero weights at zero coordinates."""
    x = np.asarray(x, dtype=float)
    if theta <= 0 or np.any(x < 0) or not np.isfinite(x).all() or x.max() <= 0:
        raise ValueError("Expected a finite nonzero nonnegative vector and theta > 0.")
    w = (x / x.max()) ** theta
    return w / w.sum()

def iterate(apply_A: Callable[[Array], Array], x0: Array, theta: float,
            a: float = 0.5, tolerance: float = 2e-13,
            max_iterations: int = 30000) -> tuple[Array, int, float]:
    """Iterate the ORIGINAL stock map, not the frozen-response map."""
    x = np.asarray(x0, dtype=float).copy()
    if not (0 < a < 1) or x.min() < 0 or x.sum() <= 0: raise ValueError("Invalid parameters.")
    x /= x.sum()
    for it in range(1, max_iterations + 1):
        y = np.asarray(apply_A(a * x + (1-a) * power(x, theta)))
        err = float(np.abs(y - x).sum()); x = y
        if err < tolerance:
            res = float(np.abs(apply_A(a*x+(1-a)*power(x,theta))-x).sum())
            return x, it, res
    raise RuntimeError(f"Original dynamics did not converge: residual={err:g}.")

def response(apply_A: Callable[[Array], Array], gamma: Array, a: float = .5,
             tol: float = 2e-15) -> Array:
    """Apply Q=b sum a^k A^{k+1}; tail mass bounds the l1 error."""
    b = 1-a; term = b * apply_A(gamma); total = term.copy(); weight = b
    for _ in range(10000):
        if weight * a / b < tol: return total
        term = a * apply_A(term); weight *= a; total += term
    raise RuntimeError("Discounted response failed to converge.")

def leading_multiplier(apply_A: Callable[[Array], Array], x: Array,
                       theta: float, a: float = .5, seed: int = 19) -> tuple[float,float]:
    """ARPACK estimate on the simplex tangent space plus Ritz residual.
    Not a proof that every omitted eigenvalue is smaller.
    """
    n = len(x); gamma = power(x,theta); r = gamma/x
    def mv(h: Array) -> Array:
        h = np.asarray(h).reshape(n); h = h - h.mean()
        ans = apply_A(a*h+(1-a)*theta*(r*h-gamma*np.dot(r,h)))
        return np.asarray(ans) - np.mean(ans)
    J = sla.LinearOperator((n,n),matvec=mv,dtype=float)
    vals, vecs = sla.eigs(J,k=4,which="LM",tol=1e-10,ncv=60,
                         v0=np.random.default_rng(seed).standard_normal(n),maxiter=20000)
    res = max(float(np.linalg.norm(J@vecs[:,k]-vals[k]*vecs[:,k])) for k in range(len(vals)))
    return float(np.max(np.abs(vals))),res

def quadratic(n: int, q: float, sign: int = 1, a: float = .5) -> dict:
    """Exact one-high-site stationary branch, theta=2; no vector simulation."""
    disc = n*n*q*q-4*(1-q)**2*(n-1)
    if n <= 2 or not 0 < q < 1 or disc < -1e-9: raise ValueError("No real branch.")
    Rplus=(n*q+np.sqrt(max(0.,disc)))/(2*(1-q))
    R=Rplus if sign==1 else (n-1)/Rplus
    s=R*R/(R*R+n-1); yh=R/(R+n-1); yl=1/(R+n-1); rho=q/(1-a+a*q)
    tL=2*q*s*(1-s)*(1/yh+1/((n-1)*yl)); tT=2*q*((1-s)/(n-1))/yl
    muL=rho*a+(rho*(1-a)/q)*tL; muT=rho*a+(rho*(1-a)/q)*tT
    return dict(n=n,q=q,C=q*q*n,R=R,s=s,y_high=yh,y_low=yl,
                ipr_gamma=s*s+(1-s)**2/(n-1),ipr_stock=yh*yh+(n-1)*yl*yl,
                mu_L=muL,mu_T=muT,mu_uniform=rho*(a+2*(1-a)),
                residual=2*abs(yh-(q*s+(1-q)/n)),branch=sign)

def exact_experiments() -> None:
    rows=[]
    for n in (100,1000,10000,100000,1000000,10000000):
        for sign in (-1,1): rows.append(quadratic(n,3/np.sqrt(n),sign))
    write_csv("exact_size_sweep.csv",rows); rows=[]
    for n in (100,1000,10000):
        qc=2*np.sqrt(n-1)/(n+2*np.sqrt(n-1)); Cmin=qc*qc*n
        for C in np.linspace(Cmin+1e-6,16.,241):
            for sign in (-1,1): rows.append(quadratic(n,np.sqrt(C/n),sign))
    write_csv("exact_branches.csv",rows); rows=[]
    for n in np.unique(np.geomspace(3,10000000,150).astype(int)):
        qc=2*np.sqrt(n-1)/(n+2*np.sqrt(n-1))
        rows.append(dict(n=int(n),q_fold=float(qc),q_uniform=.5,C_fold=float(qc*qc*n)))
    write_csv("fold_scaling.csv",rows)
    n=1000; q=3/np.sqrt(n); rho=2*q/(1+q); lower=quadratic(n,q,-1); upper=quadratic(n,q,1)
    rows=[]
    for factor in (.6,.95,1.05,1.5):
        z=factor*lower['y_high']
        for t in range(181):
            s=z*z/(z*z+(1-z)**2/(n-1))
            rows.append(dict(n=n,q=q,factor=factor,time=t,stock_seed=z,injection_share=s,
                             threshold=lower['y_high'],upper_stock=upper['y_high']))
            z=rho*(.5*z+.5*s)+(1-rho)/n
    write_csv("basin_trajectories.csv",rows)
    print("Exact branches and scalar original dynamics completed.",flush=True)

def perturbation_experiments() -> None:
    rows=[]; distances=[]
    for n in (500,2000,8000,32000):
        idx=np.arange(n); phase=2*np.pi*idx/n
        v=1+.35*np.sin(phase); v/=v.sum(); q=2*n**(-.4); rho=2*q/(1+q); theta=2.
        u=np.sin(3*phase)+.25*np.cos(phase); u-=np.dot(v,u); u/=np.max(np.abs(u))
        w=np.cos(2*phase)+.3*np.sin(phase); w-=np.dot(v,w); w/=np.max(np.abs(w))
        g0=power(v,theta)
        for amplitude in (0.,.75):
            def apply_A(z, v=v,q=q,rho=rho,u=u,w=w,c=amplitude):
                return rho*z+(1-rho)*v*np.sum(z)+c*q*v*u*np.dot(w,z)
            if (1-rho-amplitude*q)<=0: raise RuntimeError("Positivity failed.")
            if np.linalg.norm(apply_A(v)-v,1)>1e-12: raise RuntimeError("Perron profile changed.")
            final=[]
            for kind,j in [('diffuse',-1),('condensed',0),('condensed',n//3),('condensed',2*n//3)]:
                x0=v.copy()
                if j>=0: x0=(1-q)*v; x0[j]+=q
                x,it,res=iterate(apply_A,x0,theta); g=power(x,theta); Qgamma=response(apply_A,g)
                frozen_res=float(np.linalg.norm(power(Qgamma,theta)-g,1))
                # Exact tangent l1 norm of DP_theta, followed by a submultiplicative
                # bound for the physical derivative. This avoids ill-conditioned
                # eigenvalue extraction from a nearly degenerate diffuse spectrum.
                r=g/x; order=np.argsort(r); jmax=order[-1]; jnext=order[-2]
                dp_norm=theta*(r[jmax]*(1-g[jmax])+r[jnext]*g[jmax])
                f_norm=amplitude*q*np.dot(v,np.abs(u))*(w.max()-w.min())/2
                norm_bound=(rho+f_norm)*(.5+.5*dp_norm)
                rows.append(dict(n=n,q=q,amplitude=amplitude,kind=kind,node=j,
                    max_gamma=float(g.max()),ipr_gamma=float(g@g),ipr_stock=float(x@x),
                    stock_mass=float(x.sum()),injection_mass=float(g.sum()),min_stock=float(x.min()),min_injection=float(g.min()),
                    ipr_benchmark=float(g0@g0),stock_l1=float(np.linalg.norm(x-v,1)),
                    diffuse_relative_error=float(np.max(np.abs(g/g0-1))),
                    iterations=it,physical_residual=res,frozen_residual=frozen_res,
                    tangent_norm_bound=float(norm_bound),argmax=int(g.argmax()),
                    seed_share=float(g[j]) if j>=0 else -1.0))
                final.append((kind,j,g.copy()))
                if n==32000:
                    np.savez_compressed(VECTORS/f"perturbed_n{n}_c{amplitude:g}_j{j}.npz",stock=x,injection=g)
            for left in range(len(final)):
                for right in range(left+1,len(final)):
                    k1,j1,g1=final[left];k2,j2,g2=final[right]
                    distances.append(dict(n=n,amplitude=amplitude,left_kind=k1,left_node=j1,
                        right_kind=k2,right_node=j2,l1_distance=float(np.abs(g1-g2).sum())))
        print(f"Profile-preserving perturbation: n={n} completed.",flush=True)
    write_csv("perturbed_dynamics.csv",rows)
    write_csv("perturbed_pairwise.csv",distances)

def sparse_experiments() -> None:
    rows=[]; distances=[]
    for n in (250,1000,4000):
        for rep in range(5):
            seed=857+n+100003*rep; degree=20; holding=.8; theta=1.2
            G=nx.random_regular_graph(degree,n,seed=seed)
            if not nx.is_connected(G): raise RuntimeError(f"Disconnected graph for seed {seed}.")
            adj=nx.to_scipy_sparse_array(G,nodelist=range(n),format="csr",dtype=float)
            sp.save_npz(GRAPHS/f"regular_n{n}_seed{seed}.npz",sp.csr_matrix(adj))
            A=sp.csr_matrix(holding*sp.eye(n)+(1-holding)*adj/degree); apply_A=lambda z,A=A:A@z
            lin=np.sort(sla.eigsh(A,k=2,which="LA",return_eigenvectors=False,
                                  v0=np.random.default_rng(seed).standard_normal(n),tol=1e-11))
            mu_uniform=1.1*float(lin[0])
            final=[]
            for kind,j in [('diffuse',-1),('localized',0),('localized',n//3),('localized',2*n//3)]:
                if j<0: x0=(1+.01*(np.random.default_rng(seed+1).random(n)-.5))/n
                else: x0=np.full(n,.01/n); x0[j]+=.99
                x,it,res=iterate(apply_A,x0,theta); g=power(x,theta); y=response(apply_A,g)
                frozen_res=float(np.linalg.norm(power(y,theta)-g,1))
                if j>=0: multiplier,ritz=leading_multiplier(apply_A,x,theta,seed=seed+j+2)
                else: multiplier,ritz=mu_uniform,0.
                rows.append(dict(n=n,replicate=rep,seed=seed,degree=degree,holding=holding,
                    theta=theta,kind=kind,node=j,max_gamma=float(g.max()),
                    ipr_gamma=float(g@g),ipr_stock=float(x@x),stock_mass=float(x.sum()),
                    injection_mass=float(g.sum()),min_stock=float(x.min()),min_injection=float(g.min()),iterations=it,
                    physical_residual=res,frozen_residual=frozen_res,
                    uniform_multiplier=mu_uniform,tangent_multiplier=multiplier,
                    ritz_residual=ritz,return_floor=2/3,existence_ipr_floor=(2/3)**11,
                    stock_to_injection_ipr=float((x@x)/(g@g)),argmax=int(g.argmax()),
                    seed_share=float(g[j]) if j>=0 else -1.0))
                final.append((kind,j,g.copy()))
                if rep==0:
                    np.savez_compressed(VECTORS/f"sparse_n{n}_rep{rep}_j{j}.npz",stock=x,injection=g)
            for left in range(len(final)):
                for right in range(left+1,len(final)):
                    k1,j1,g1=final[left];k2,j2,g2=final[right]
                    distances.append(dict(n=n,replicate=rep,seed=seed,left_kind=k1,left_node=j1,
                        right_kind=k2,right_node=j2,l1_distance=float(np.abs(g1-g2).sum())))
            print(f"Sparse original dynamics: n={n}, replicate={rep} completed.",flush=True)
    write_csv("sparse_ensemble.csv",rows)
    write_csv("sparse_pairwise.csv",distances)

def benchmark_experiments() -> None:
    tau=1.5; ns=(250,1000,4000,16000,64000,256000)
    thetas=np.unique(np.r_[np.linspace(.2,2.4,45),.75,1.5]); rows=[]; slopes=[]
    for zeta in (1/tau,.5):
        for theta in thetas:
            iprs=[]
            for n in ns:
                v=np.minimum((n/np.arange(1,n+1,dtype=float))**(1/tau),n**zeta)
                v/=v.sum(); g=power(v,float(theta)); ipr=float(g@g); iprs.append(ipr)
                rows.append(dict(n=n,tau=tau,zeta=zeta,theta=float(theta),ipr=ipr,
                                 max_share=float(g.max())))
            slope=float(np.polyfit(np.log(ns),np.log(iprs),1)[0]); theory=-1+zeta*max(0,min(2*theta-tau,tau))
            slopes.append(dict(tau=tau,zeta=zeta,theta=float(theta),finite_slope=slope,
                               limiting_exponent=float(theory)))
    write_csv("benchmark_sizes.csv",rows); write_csv("benchmark_slopes.csv",slopes)
    print("Deterministic benchmarks completed.",flush=True)

def main() -> None:
    versions=dict(python=platform.python_version(),numpy=np.__version__,scipy=scipy.__version__,
                  networkx=nx.__version__,pandas=pd.__version__,
                  matplotlib=matplotlib.__version__,platform=platform.platform())
    (DATA/"environment.json").write_text(json.dumps(versions,indent=2)+"\n")
    exact_experiments(); perturbation_experiments(); sparse_experiments(); benchmark_experiments()
    from extensions import heavy_tail_experiments, multimode_experiments
    heavy_tail_experiments(); multimode_experiments()
    print("All numerical data regenerated.",flush=True)
if __name__=="__main__": main()


==> anc/code/validate.py <==
"""Independent finite-dimensional and saved-data checks (not a proof certificate)."""
from __future__ import annotations
import json, math
from pathlib import Path
import numpy as np
import pandas as pd
from scipy.linalg import eigvals
ROOT=Path(__file__).resolve().parents[1]
CHECKS=ROOT/'checks';CHECKS.mkdir(exist_ok=True)
records=[]
rng=np.random.default_rng(438217)

def check(name,condition,detail=None):
    records.append({'name':name,'passed':bool(condition),'detail':detail})

def escort(x,theta):
    # Independent log implementation; all fixtures are positive.
    logw=theta*np.log(x);logw-=logw.max();w=np.exp(logw);return w/w.sum()

def dp(x,theta):
    t=escort(x,theta);r=t/x
    return theta*(np.diag(r)-np.outer(t,r))

def tangent(B):return B[:-1,:-1]-B[:-1,-1,None]

def algebra_checks():
    for n in [3,7,13,25]:
        v=rng.uniform(.2,2,n);v/=v.sum()
        for a in [.2,.5,.8]:
            b=1-a;q=.07;rho=q/(b+a*q);P=np.outer(v,np.ones(n));A=rho*np.eye(n)+(1-rho)*P
            Q=b*A@np.linalg.inv(np.eye(n)-a*A);Q0=q*np.eye(n)+(1-q)*P
            err=np.linalg.norm(Q-Q0,1)
            check(f'resolvent reset n={n},a={a}',err<2e-13,float(err))
            check(f'stochastic Perron n={n},a={a}',np.linalg.norm(A@v-v,1)<1e-13 and np.max(abs(Q.sum(axis=0)-1))<1e-13)
        for theta in [.4,1.2,2.,2.8]:
            x=rng.uniform(.3,2,n);x/=x.sum();h=rng.normal(size=n);h-=h.mean();h/=np.linalg.norm(h)
            D=dp(x,theta);eps=1e-7
            err=np.linalg.norm((escort(x+eps*h,theta)-escort(x-eps*h,theta))/(2*eps)-D@h)/max(1,np.linalg.norm(D@h))
            check(f'power derivative n={n},theta={theta}',err<2e-7,float(err))
            t=escort(x,theta);r=t/x;idx=np.argsort(r);j=idx[-1];rs=r[idx[-2]]
            predicted=theta*(r[j]*(1-t[j])+rs*t[j])
            direct=max(np.linalg.norm(D[:,i]-D[:,k],1)/2 for i in range(n) for k in range(n))
            check(f'exact tangent norm n={n},theta={theta}',abs(predicted-direct)<1e-11,float(abs(predicted-direct)))
            A=rng.random((n,n));A/=A.sum(axis=0)
            def phi(y):return A@(.5*y+.5*escort(y,theta))
            J=A@(.5*np.eye(n)+.5*D)
            err=np.linalg.norm((phi(x+eps*h)-phi(x-eps*h))/(2*eps)-J@h)/max(1,np.linalg.norm(J@h))
            check(f'physical derivative n={n},theta={theta}',err<2e-7,float(err))

    for n in [7,13,31]:
        v=rng.uniform(.2,2,n);v/=v.sum();q=.04;a=.5;b=.5;rho=q/(b+a*q);K=.75
        u=rng.normal(size=n);u-=v@u;u/=max(abs(u))
        w=rng.normal(size=n);w-=v@w;w/=max(abs(w))
        F=K*q*np.outer(v*u,w);A0=rho*np.eye(n)+(1-rho)*np.outer(v,np.ones(n));A=A0+F
        Q=b*A@np.linalg.inv(np.eye(n)-a*A);Q0=q*np.eye(n)+(1-q)*np.outer(v,np.ones(n));E=Q-Q0
        envelope=float(np.max(abs(E)/(q*v[:,None])))
        identity=b*np.linalg.inv(np.eye(n)-a*A)@F@np.linalg.inv(np.eye(n)-a*A0)
        check(f'perturbed response envelope n={n}',envelope<=K/b+1e-11,envelope)
        check(f'perturbed resolvent identity n={n}',np.linalg.norm(E-identity,1)<2e-13)
        check(f'perturbation constraints n={n}',A.min()>0 and np.linalg.norm(F@v,1)<1e-13 and np.max(abs(F.sum(axis=0)))<1e-13)
        for theta in [1.2,2.]:
            x=rng.uniform(.2,2,n);x/=x.sum();D=dp(x,theta);t=escort(x,theta);r=t/x;idx=np.argsort(r);j=idx[-1]
            dn=theta*(r[j]*(1-t[j])+r[idx[-2]]*t[j]);fn=K*q*np.dot(v,abs(u))*np.ptp(w)/2
            B=A@(.5*np.eye(n)+.5*D)
            actual=max(np.linalg.norm(B[:,i]-B[:,k],1)/2 for i in range(n) for k in range(n))
            bound=(rho+fn)*(.5+.5*dn)
            check(f'physical norm bound n={n},theta={theta}',actual<=bound+1e-12,{'actual':float(actual),'bound':float(bound)})

def classification_checks():
    for n in range(3,13):
        qc=2*np.sqrt(n-1)/(n+2*np.sqrt(n-1))
        for q in [.05,qc/2,(qc+.5)/2,.55,.7,.9]:
            rho=2*q/(1+q);A=rho*np.eye(n)+(1-rho)*np.ones((n,n))/n
            stable=int(q<.5);maxres=0.;multihigh_valid=True;matched=True;count=0
            for k in range(1,n):
                disc=(n*q)**2-4*k*(n-k)*(1-q)**2
                if disc<=1e-14:continue
                roots=np.roots([k*(1-q),-n*q,(n-k)*(1-q)])
                for R in roots:
                    if abs(np.imag(R))>1e-12 or float(np.real(R))<=1+1e-10:continue
                    R=float(np.real(R));x=np.r_[np.repeat(R,k),np.ones(n-k)];x/=x.sum();g=escort(x,2.)
                    res=float(np.linalg.norm(A@(.5*x+.5*g)-x,1));maxres=max(maxres,res)
                    J=A@(.5*np.eye(n)+.5*dp(x,2.));ev=eigvals(tangent(J));rad=float(max(abs(ev)));count+=1
                    if rad<1-1e-8:stable+=math.comb(n,k)
                    if k>=2:multihigh_valid &= (max(np.real(ev))>1+1e-8)
                    if k==1:
                        dL=2*R*(R+n-1)/((R+1)*(R*R+n-1));dT=2/(R+1)
                        analytic=np.r_[rho*.5+(1-rho*.5)*dL,np.repeat(rho*.5+(1-rho*.5)*dT,n-2)]
                        matched &= np.max(abs(np.sort(np.real(ev))-np.sort(analytic)))<2e-9
            expected=1 if q<qc else (n+1 if q<.5 else n)
            check(f'all stable quadratic equilibria n={n},q={q:.9g}',stable==expected,{'observed':stable,'expected':expected,'two_level_patterns':count})
            check(f'quadratic stationary residuals n={n},q={q:.9g}',maxres<3e-12,maxres)
            check(f'quadratic stability structure n={n},q={q:.9g}',multihigh_valid and matched)

def data_checks():
    data=ROOT/'data'
    exact=pd.read_csv(data/'exact_size_sweep.csv');branches=pd.read_csv(data/'exact_branches.csv')
    check('exact formula residuals',max(exact.residual.max(),branches.residual.max())<1e-12)
    for name,d in [('size',exact),('branch',branches)]:
        err=np.max(abs(d.ipr_stock-((1-d.q**2)/d.n+d.q**2*d.ipr_gamma)))
        check(f'exact stock IPR identity: {name}',err<1e-13,float(err))
        check(f'exact upper stable: {name}',d[d.branch==1][['mu_L','mu_T','mu_uniform']].max().max()<1)
        check(f'exact lower longitudinal unstable: {name}',d[d.branch==-1].mu_L.min()>1)
    for name,expected in [('perturbed_dynamics.csv',32),('sparse_ensemble.csv',60)]:
        d=pd.read_csv(data/name);numeric=d.select_dtypes('number')
        check(f'row count: {name}',len(d)==expected,len(d))
        check(f'finite numbers: {name}',np.isfinite(numeric).all().all())
        check(f'physical residual: {name}',d.physical_residual.max()<3e-13,float(d.physical_residual.max()))
        check(f'frozen residual: {name}',d.frozen_residual.max()<6e-13,float(d.frozen_residual.max()))
        check(f'positive saved vectors: {name}',min(d.min_stock.min(),d.min_injection.min())>0)
        check(f'probability normalization: {name}',max(abs(d.stock_mass-1).max(),abs(d.injection_mass-1).max())<3e-12)
        check(f'IPR probability bounds: {name}',np.all(d.ipr_gamma>=1/d.n-1e-13) and np.all(d.ipr_gamma<=d.max_gamma+1e-13) and np.all(d.max_gamma<=1+1e-13))
    p=pd.read_csv(data/'perturbed_dynamics.csv');s=pd.read_csv(data/'sparse_ensemble.csv')
    check('controlled derivative bounds below one',p.tangent_norm_bound.max()<1,float(p.tangent_norm_bound.max()))
    check('controlled stocks approach Perron: envelope',np.all(p.stock_l1<=(2+2*p.amplitude)*p.q+1e-12))
    check('controlled distinct condensed branches',p[p.kind=='condensed'].max_gamma.min()>.9)
    check('sparse distinct graph draws',s.groupby('n').seed.nunique().eq(5).all())
    check('sparse localized starts: count',len(s[s.kind=='localized'])==45)
    check('sparse near-uniform starts: convergence',np.max(abs(s[s.kind=='diffuse'].ipr_gamma-1/s[s.kind=='diffuse'].n))<1e-12)
    check('sparse physical leading eigenvalue estimates',s[s.kind=='localized'].tangent_multiplier.max()<1,float(s[s.kind=='localized'].tangent_multiplier.max()))
    check('sparse Ritz residuals',s.ritz_residual.max()<1e-9,float(s.ritz_residual.max()))
    check('sparse return stock lower bound',np.all(s.ipr_stock>=s.return_floor**2*s.ipr_gamma-1e-12))
    check('sparse symmetric stock upper bound',np.all(s.ipr_stock<=s.ipr_gamma+1e-12))
    check('reported sparse localizations exceed existence bound',np.all(s[s.kind=='localized'].ipr_gamma>=s[s.kind=='localized'].existence_ipr_floor))
    basin=pd.read_csv(data/'basin_trajectories.csv')
    last=basin.sort_values('time').groupby('factor').tail(1)
    check('scalar below-threshold dynamics',np.max(abs(last[last.factor<1].stock_seed-1/last[last.factor<1].n))<1e-12)
    check('scalar above-threshold dynamics',np.max(abs(last[last.factor>1].stock_seed-last[last.factor>1].upper_stock))<1e-12)
    benchmark=pd.read_csv(data/'benchmark_sizes.csv')
    check('benchmark probability IPR bounds',np.all(benchmark.ipr>=1/benchmark.n-1e-13) and np.all(benchmark.ipr<=benchmark.max_share+1e-13))
    check('benchmark both cutoffs and thresholds',len(benchmark.zeta.unique())==2 and all(np.any(abs(benchmark.theta-t)<1e-12) for t in [.75,1.5]))

def selection_mutation_checks():
    # Independent parameter correspondence to Komarova--Niyogi--Nowak (2001).
    for n in [3, 7, 25, 100, 1000]:
        qc=2*np.sqrt(n-1)/(n+2*np.sqrt(n-1))
        fidelity=qc+(1-qc)/n
        prior=(4+2*(n-1)**1.5-3*n)/(n-2)**2
        check(f'prior selection-mutation fold correspondence n={n}',abs(fidelity-prior)<2e-14,float(abs(fidelity-prior)))
        a=.37;b=1-a;q=.17;rho=q/(b+a*q)
        v=np.arange(1,n+1,dtype=float);v/=v.sum()
        x=np.arange(n,0,-1,dtype=float);x/=x.sum();g=escort(x,1.7)
        physical=rho*(a*x+b*g)+(1-rho)*v
        relaxed=a*rho*x+(1-a*rho)*(q*g+(1-q)*v)
        check(f'original-map relaxed-mutation identity n={n}',np.linalg.norm(physical-relaxed,1)<2e-13)

def main():
    algebra_checks();classification_checks();data_checks();selection_mutation_checks()
    from extended_validation import extended_checks
    extended_checks(check)
    failed=[r for r in records if not r['passed']]
    out={'description':'Numerical diagnostics, not independent proof certification.',
         'total_checks':len(records),'passed':len(records)-len(failed),'failed':len(failed),'checks':records}
    (CHECKS/'validation.json').write_text(json.dumps(out,indent=2))
    text='\n'.join(('PASS' if r['passed'] else 'FAIL')+' | '+r['name'] for r in records)
    text+=f'\n\n{out["passed"]}/{len(records)} checks passed.\n'
    (CHECKS/'validation.txt').write_text(text)
    print(text)
    if failed:raise SystemExit(1)
if __name__=='__main__':main()


==> anc/code/validate_supplement.py <==
"""Numerical diagnostics for the supplementary results; not proof certification."""
from __future__ import annotations

import json
from pathlib import Path
from typing import Any

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
CHECKS = ROOT / "checks"
CHECKS.mkdir(exist_ok=True)
RNG = np.random.default_rng(20260920)
RECORDS: list[dict[str, Any]] = []


def check(name: str, passed: bool, value: float | None = None) -> None:
    row: dict[str, Any] = {"name": name, "passed": bool(passed)}
    if value is not None:
        row["value"] = float(value)
    RECORDS.append(row)


def escort(x: np.ndarray, theta: float) -> np.ndarray:
    x = np.asarray(x, dtype=float)
    if theta == 0:
        return np.ones_like(x) / x.size
    if np.any(x < 0) or (theta < 0 and np.any(x <= 0)) or x.sum() <= 0:
        raise ValueError("Inadmissible stock for the power rule.")
    if np.any(x == 0):
        p = x ** theta
    else:
        u = theta * np.log(x)
        p = np.exp(u - u.max())
    return p / p.sum()


def hilbert(x: np.ndarray, y: np.ndarray) -> float:
    if min(x.min(), y.min()) <= 0:
        raise ValueError("Hilbert distance requires positive vectors.")
    return float(np.ptp(np.log(x) - np.log(y)))


def tv(A: np.ndarray) -> float:
    return float(np.max(np.sum(np.abs(A[:, :, None] - A[:, None, :]), axis=0)) / 2)


def projective(A: np.ndarray) -> float:
    if A.min() <= 0:
        raise ValueError("The projective coefficient needs a positive matrix.")
    z = np.log(A)
    delta = np.max(np.ptp(z[:, None, :] - z[None, :, :], axis=2))
    return float(np.tanh(delta / 4))


def response(A: np.ndarray, pi: float) -> np.ndarray:
    a = 1 / (1 + pi)
    return (1-a) * np.linalg.solve(np.eye(len(A)) - a*A, A)


def fixed_injection(Q: np.ndarray, theta: float) -> np.ndarray:
    g = np.ones(len(Q)) / len(Q)
    for _ in range(20000):
        h = escort(Q @ g, theta)
        if np.linalg.norm(h-g, 1) < 2e-15:
            return h
        g = h
    raise RuntimeError("Frozen-response iteration failed to converge.")


def block_constants(A: np.ndarray, theta: float, pi: float, k: int, r: int):
    a = 1 / (1 + pi)
    b = 1-a
    m = a**(k-1) * np.linalg.matrix_power(A, k).min()
    if m <= 0:
        raise ValueError("The supplied primitivity power is not positive.")
    L = abs(theta)/(2*m)
    D = tv(A)*(a+b*L)
    cs = [tv(np.linalg.matrix_power(A, j)) for j in range(1,r+1)]
    K = a**r*cs[r-1] + b*L*sum(a**(r-1-j)*cs[r-j-1]*D**j for j in range(r))
    return a,b,m,L,D,K


def metric_tests() -> None:
    for n in (2,3,8):
        for j in range(20):
            x = RNG.dirichlet(np.ones(n)*.8)
            y = RNG.dirichlet(np.ones(n)*.8)
            ell = min(x.min(), y.min())
            h = hilbert(x,y)
            e = np.linalg.norm(x-y,1)
            check(f"sharp metric bound n={n} sample={j}",e<=2*np.tanh(h/4)+2e-14)
            check(f"reverse metric bound n={n} sample={j}",h<=e/ell+2e-14)
            theta = (-.6,.5,1.7)[j%3]
            ep = np.linalg.norm(escort(x,theta)-escort(y,theta),1)
            check(f"power Lipschitz bound n={n} sample={j}",ep<=abs(theta)*e/(2*ell)+2e-14)


def block_tests() -> None:
    C = np.roll(np.eye(3),1,axis=0)
    A = (np.eye(3)+C)/2
    accepted = 0
    for theta in (-.5,0.,.5,1.,1.3):
        for pi in (.01,.1,.3):
            a,b,m,L,D,K = block_constants(A,theta,pi,2,2)
            x = np.array([.97,.02,.01])
            Q = response(A,pi)
            # For superlinear tests, the finite-block criterion supplies uniqueness.
            if K < 1:
                accepted += 1
                y = np.ones(3)/3
                rows = []
                for t in range(30):
                    rows.append(x.copy())
                    x = A@(a*x+b*escort(x,theta))
                rows = np.array(rows)
                tag = f"theta={theta} pi={pi}"
                check("primitive floor "+tag,rows[2:].min()>=m-2e-14)
                e2 = np.linalg.norm(rows[2]-y,1)
                worst = 0.
                for t in range(2,len(rows)):
                    q,s = divmod(t-2,2)
                    bound = D**s*K**q*e2
                    worst = max(worst,np.linalg.norm(rows[t]-y,1)-bound)
                check("physical block rate "+tag,worst<3e-13,worst)
                g = fixed_injection(Q,theta)
                check("stationary correspondence "+tag,np.linalg.norm(Q@g-y,1)<2e-12)
    a,b,m,L,D,K = block_constants(A,.5,.1,2,2)
    expected = 25/121+(5/22+111/440)/10
    check("sparse example exact block constant",abs(K-expected)<2e-15,K)
    check("sparse example is not positive",A.min()==0)
    check("multiple primitive parameter combinations certified",accepted>=10,float(accepted))


def filter_tests() -> None:
    v = np.array([.15,.3,.55])
    P = v[:,None]*np.ones((1,3))
    for eps in (.01,.1):
        A = (1-eps)*P+eps*np.eye(3)
        for pi in (.1,1.):
            for theta in (-.5,.5,1.3):
                a = 1/(1+pi);b=1-a;Q=response(A,pi)
                ell = min(A.min(),Q.min())
                h=projective(Q);q=abs(theta)*h;alpha=a*tv(A)
                eta=abs(theta)*alpha/ell;z=min(h,tv(Q))/2
                M=np.array([[q,eta],[z*(1+q),alpha+z*eta]])
                rho=max(abs(np.linalg.eigvals(M)))
                condition=(q<1 and 2*z*eta<(1-q)*(1-alpha))
                tag=f"eps={eps} pi={pi} theta={theta}"
                check("small-gain equivalence "+tag,bool(condition)==bool(rho<1))
                check("small-gain example certified "+tag,condition,float(rho))
                g=fixed_injection(Q,theta)
                x=np.array([.7,.2,.1])
                previous=None;worst=0.
                for t in range(18):
                    gamma=escort(x,theta)
                    E=np.array([hilbert(gamma,g),np.linalg.norm(x-Q@gamma,1)])
                    if previous is not None:
                        worst=max(worst,float(np.max(E-M@previous)))
                    previous=E
                    x=A@(a*x+b*gamma)
                check("tracking vector inequality "+tag,worst<3e-12,worst)


def response_and_modal_tests() -> None:
    C=np.roll(np.eye(3),1,axis=0);A=(np.eye(3)+C)/2
    v=np.ones(3)/3;P=v[:,None]*np.ones((1,3));B=A-P
    for pi in (.01,.1,1.):
        a=1/(1+pi);b=1-a;Q=response(A,pi)
        err=np.linalg.norm(Q-(P+b*B@np.linalg.inv(np.eye(3)-a*B)),1)
        check(f"Perron resolvent identity pi={pi}",err<1e-12,err)
        epsilon=b*3*.6/(1-a*.6)
        for j in range(5):
            x=RNG.dirichlet(np.ones(3))
            check(f"Perron response bound pi={pi} sample={j}",np.linalg.norm(Q@x-v,1)<=epsilon+2e-14)
        for theta in (-.5,.5,.9):
            gamma=fixed_injection(Q,theta)
            scores=np.array([1.,2.,4.])**.7
            g=escort(scores,theta)
            R=hilbert(Q@g,scores);q=abs(theta)*projective(Q)
            check(f"injection residual bound pi={pi} theta={theta}",hilbert(gamma,g)<=abs(theta)*R/(1-q)+3e-13)
            check(f"stock residual bound pi={pi} theta={theta}",hilbert(Q@gamma,scores)<=R/(1-q)+3e-13)
    A2=np.array([[.6,.8],[.4,.2]])
    D2=np.array([[.9,.1],[.1,.9]])
    A4=np.kron(A2,D2)
    P2=np.array([2/3,1/3])[:,None]*np.ones((1,2))
    J=np.ones((2,2))/2
    P4=np.kron(P2,J);E=np.kron(P2,np.eye(2)-J)
    R=A4-P4-.8*E
    for j in (1,2,5,10):
        err=np.linalg.norm(np.linalg.matrix_power(A4,j)-P4-.8**j*E-np.linalg.matrix_power(R,j),1)
        check(f"modal power identity j={j}",err<2e-13,err)
    for pi in (.01,.3,3.):
        a=1/(1+pi);b=1-a;Q=response(A4,pi)
        rest=b*R@np.linalg.inv(np.eye(4)-a*R)
        err=np.linalg.norm(Q-P4-b*.8/(1-a*.8)*E-rest,1)
        check(f"modal resolvent identity pi={pi}",err<2e-12,err)


def convolution_tests() -> None:
    # S2.2: independent stock recurrence with convergent probability-valued forcing.
    A=np.array([[.8,.2],[.2,.8]])
    pi=.5;a=1/(1+pi);b=1-a
    varrho=.6;CA=1.;d=a*varrho
    gamma_star=np.array([.4,.6]);y=response(A,pi)@gamma_star
    x0=np.array([.7,.3]);G=.2;f=np.array([-2.,3.])
    for sigma in (.2,d,.8):
        x=x0.copy();worst=0.
        for t in range(31):
            H=sum(d**(t-1-j)*sigma**j for j in range(t))
            closed=0. if t==0 else (t*d**(t-1) if d==sigma else (d**t-sigma**t)/(d-sigma))
            check(f"finite convolution d={d} sigma={sigma} t={t}",abs(H-closed)<2e-14)
            gamma=gamma_star+.1*(-sigma)**t*np.array([1.,-1.])
            bound=CA*d**t*np.linalg.norm(x0-y,1)+b*CA*varrho*G*H
            worst=max(worst,np.linalg.norm(x-y,1)-bound)
            check(f"injection observable bound sigma={sigma} t={t}",
                  abs(f@(gamma-gamma_star))<=.5*np.ptp(f)*G*sigma**t+3e-14)
            x=A@(a*x+b*gamma)
        check(f"stock forcing convergence sigma={sigma}",worst<3e-14,worst)


def chi_root(B: np.ndarray,theta: float) -> float:
    u=0.
    for _ in range(10000):
        x=np.exp(u);ratio=(B[0,0]*x+B[0,1])/(B[1,0]*x+B[1,1])
        new=theta*np.log(ratio)
        if abs(new-u)<2e-15:
            return float(np.exp(new))
        u=new
    raise RuntimeError("Two-class ratio failed to converge.")


def class_tests() -> None:
    NH,NP,kappa=3.,5.,2.5;c=NH*kappa/NP
    for pi in (.1,1.,10.):
        for theta in (-.7,.4,.8):
            chis=[]
            for s in np.linspace(.02,.64,12):
                a=1/(1+pi);b=1-a
                B=np.array([[1-s,kappa*s],[c*s/kappa,1-c*s]])
                sig=s/(b+a*(1+c)*s)
                Q=np.array([[1-sig,kappa*sig],[c*sig/kappa,1-c*sig]])
                direct=b*B@np.linalg.inv(np.eye(2)-a*B)
                check(f"discounted two-class identity pi={pi} s={s:.5f} theta={theta}",np.linalg.norm(Q-direct,1)<2e-13)
                chis.append(chi_root(Q,theta))
            chis=np.array(chis)
            check(f"assortativity derivative sign pi={pi} theta={theta}",np.min(np.diff(chis)*np.sign(theta))>0)
            check(f"stationary ratio range pi={pi} theta={theta}",np.all((chis>1)&(chis<kappa)) if theta>0 else np.all((chis>0)&(chis<1)))
    theta=.5;s=.12;lam=1-(1+c)*s;a=b=.5
    def F(p):
        return NH**(1-theta)*p**theta/(NH**(1-theta)*p**theta+NP**(1-theta)*(1-p)**theta)
    for start in (.01,.2,.8,.99):
        p=start;values=[p]
        for _ in range(120):
            p=c*s+lam*(a*p+b*F(p));values.append(p)
        delta=np.diff(values)
        direction=np.sign(delta[0])
        check(f"monotone original class trajectory start={start}",np.min(direction*delta)>-3e-15)
    def f(p):
        return .8-(p+np.sqrt(p)/(np.sqrt(p)+np.sqrt(1-p)))/10
    star=.7
    for _ in range(80):star=f(star)
    p=2/3;points=[p]
    for _ in range(8):p=f(p);points.append(p)
    e=np.array(points)-star
    check("alternating convergent counterexample",np.all(e[:-1]*e[1:]<0))
    check("counterexample exact first step",abs(points[1]-(8/15+np.sqrt(2)/10))<2e-15)
    grid=np.linspace(.6,.8,100)
    der=(1+1/(2*np.sqrt(grid*(1-grid))*(1+2*np.sqrt(grid*(1-grid)))))/10
    check("counterexample contraction constant",der.max()<=61/360+2e-15,float(der.max()))
    A2=np.array([[.6,.8],[.4,.2]]);D2=np.array([[.9,.1],[.1,.9]])
    A4=np.kron(A2,D2);eigs=np.sort(np.linalg.eigvals(A4).real)
    check("positive dominant submode counterexample",np.max(abs(eigs-np.array([-.2,-.16,.8,1.])))<3e-15)
    p=2/3;x=np.kron([p,1-p],[.5,.5]);err=0.
    for _ in range(20):
        x=A4@(.5*x+.5*escort(x,.5));p=f(p)
        err=max(err,np.linalg.norm(x-np.kron([p,1-p],[.5,.5]),1))
    check("counterexample invariant product trajectory",err<2e-14,err)


def main() -> None:
    metric_tests();block_tests();filter_tests();response_and_modal_tests()
    convolution_tests();class_tests()
    failed=[r for r in RECORDS if not r["passed"]]
    out={"description":__doc__,"random_seed":20260920,"total_checks":len(RECORDS),
         "passed":len(RECORDS)-len(failed),"failed":len(failed),"checks":RECORDS}
    (CHECKS/"supplement_validation.json").write_text(json.dumps(out,indent=2)+"\n")
    text="\n".join(("PASS" if r["passed"] else "FAIL")+" | "+r["name"] for r in RECORDS)
    text+=f"\n\n{out['passed']}/{len(RECORDS)} checks passed.\n"
    (CHECKS/"supplement_validation.txt").write_text(text)
    print(text)
    if failed:
        raise SystemExit(1)


if __name__=="__main__":
    main()


==> anc/code/verify_manifest.py <==
"""Verify the delivered files before regeneration (no third-party dependencies)."""
from pathlib import Path
import hashlib
ROOT=Path(__file__).resolve().parents[1]
manifest=ROOT/'SHA256SUMS.txt'
if not manifest.exists():raise SystemExit('SHA256SUMS.txt is missing.')
failures=[];count=0
for line in manifest.read_text().splitlines():
    if not line.strip():continue
    digest,relative=line.split('  ',1)
    path=ROOT/relative;count+=1
    if not path.is_file():failures.append('Missing: '+relative);continue
    actual=hashlib.sha256(path.read_bytes()).hexdigest()
    if actual!=digest:failures.append('Changed: '+relative)
if failures:raise SystemExit('\n'.join(failures))
print(f'All {count} manifest entries match the supplied package.')


==> anc/data/basin_trajectories.csv <==
n,q,factor,time,stock_seed,injection_share,threshold,upper_stock
1000,0.09486832980505139,0.6,0,0.00630203323270627,0.038628625095314166,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,1,0.004719862692289036,0.021972754169378068,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,2,0.0031395698975049484,0.009811937491113679,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,3,0.0019489280003111618,0.0037948997578614073,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,4,0.0013243957988618247,0.001753839486147655,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,5,0.0010934271070238524,0.0011955723922261352,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,6,0.001025041275797268,0.001050708957565237,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,7,0.0010065636185884776,0.0010131702745737592,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,8,0.0010017099055967635,0.001003422732033956,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,9,0.0010004447336234555,0.0010008896648367447,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,10,0.0010001156231756528,0.001000231259706639,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,11,0.001000030056764622,0.0010000601144317487,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,12,0.0010000078131685458,0.0010000156263980761,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,13,0.0010000020309953958,0.0010000040619949121,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,14,0.001000000527946419,0.0010000010558931165,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,15,0.0010000001372367866,0.001000000274473592,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,16,0.0010000000356739482,0.0010000000713478977,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,17,0.0010000000092732465,0.001000000018546493,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,18,0.0010000000024105293,0.0010000000048210585,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,19,0.0010000000006266038,0.0010000000012532076,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,20,0.0010000000001628823,0.0010000000003257646,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,21,0.0010000000000423403,0.0010000000000846803,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,22,0.0010000000000110062,0.0010000000000220124,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,23,0.001000000000002861,0.001000000000005722,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,24,0.0010000000000007438,0.0010000000000014878,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,25,0.0010000000000001934,0.0010000000000003869,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,26,0.0010000000000000503,0.0010000000000001004,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,27,0.001000000000000013,0.0010000000000000258,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,28,0.0010000000000000035,0.001000000000000007,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,29,0.0010000000000000009,0.0010000000000000018,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,30,0.0010000000000000002,0.0010000000000000005,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,31,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,32,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,33,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,34,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,35,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,36,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,37,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,38,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,39,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,40,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,41,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,42,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,43,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,44,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,45,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,46,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,47,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,48,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,49,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,50,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,51,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,52,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,53,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,54,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,55,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,56,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,57,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,58,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,59,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,60,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,61,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,62,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,63,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,64,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,65,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,66,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,67,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,68,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,69,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,70,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,71,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,72,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,73,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,74,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,75,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,76,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,77,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,78,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,79,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,80,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,81,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,82,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,83,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,84,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,85,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,86,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,87,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,88,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,89,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,90,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,91,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,92,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,93,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,94,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,95,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,96,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,97,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,98,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,99,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,100,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,101,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,102,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,103,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,104,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,105,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,106,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,107,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,108,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,109,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,110,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,111,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,112,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,113,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,114,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,115,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,116,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,117,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,118,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,119,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,120,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,121,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,122,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,123,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,124,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,125,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,126,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,127,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,128,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,129,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,130,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,131,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,132,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,133,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,134,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,135,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,136,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,137,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,138,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,139,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,140,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,141,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,142,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,143,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,144,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,145,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,146,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,147,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,148,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,149,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,150,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,151,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,152,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,153,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,154,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,155,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,156,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,157,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,158,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,159,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,160,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,161,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,162,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,163,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,164,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,165,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,166,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,167,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,168,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,169,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,170,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,171,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,172,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,173,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,174,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,175,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,176,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,177,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,178,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,179,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.6,180,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,0,0.00997821928511826,0.0921308997392684,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,1,0.00967427129049362,0.08703611287862033,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,2,0.009206480831278098,0.07940621898633887,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,3,0.008504831355444043,0.06847179384627515,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,4,0.007496586862251211,0.053920775652337376,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,5,0.00614840532850554,0.036825803402628116,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,6,0.004550339928179617,0.020447595291720466,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,7,0.0029927288459107846,0.008920965613574418,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,8,0.0018590034161791989,0.003453342974203925,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,9,0.0012870087308556907,0.0016562549043691623,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,10,0.0010817320614758823,0.0011701364283370635,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,11,0.0010218239420290195,0.0010441236707060637,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,12,0.0010057142395158345,0.0010114610985050862,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,13,0.0010014882114931318,0.001002978635536118,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,14,0.0010003870440907128,0.0010007742378344844,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,15,0.0010001006229458623,0.0010002012560065647,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,16,0.001000026157256759,0.0010000523151970353,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,17,0.001000006799493989,0.0010000135990341646,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,18,0.001000001767494998,0.001000003534993117,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,19,0.001000000459450856,0.0010000009189019229,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,20,0.0010000001194317367,0.0010000002388634874,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,21,0.0010000000310456231,0.0010000000620912473,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,22,0.0010000000080701388,0.0010000000161402775,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,23,0.0010000000020977881,0.0010000000041955762,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,24,0.0010000000005453084,0.0010000000010906168,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,25,0.00100000000014175,0.0010000000002834998,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,26,0.001000000000036847,0.0010000000000736943,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,27,0.0010000000000095783,0.0010000000000191566,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,28,0.0010000000000024898,0.0010000000000049795,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,29,0.0010000000000006473,0.0010000000000012948,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,30,0.0010000000000001683,0.0010000000000003366,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,31,0.0010000000000000438,0.0010000000000000874,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,32,0.0010000000000000113,0.0010000000000000226,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,33,0.001000000000000003,0.001000000000000006,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,34,0.0010000000000000009,0.0010000000000000018,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,35,0.0010000000000000002,0.0010000000000000005,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,36,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,37,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,38,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,39,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,40,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,41,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,42,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,43,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,44,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,45,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,46,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,47,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,48,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,49,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,50,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,51,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,52,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,53,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,54,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,55,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,56,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,57,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,58,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,59,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,60,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,61,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,62,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,63,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,64,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,65,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,66,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,67,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,68,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,69,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,70,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,71,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,72,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,73,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,74,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,75,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,76,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,77,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,78,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,79,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,80,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,81,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,82,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,83,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,84,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,85,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,86,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,87,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,88,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,89,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,90,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,91,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,92,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,93,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,94,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,95,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,96,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,97,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,98,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,99,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,100,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,101,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,102,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,103,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,104,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,105,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,106,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,107,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,108,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,109,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,110,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,111,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,112,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,113,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,114,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,115,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,116,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,117,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,118,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,119,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,120,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,121,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,122,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,123,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,124,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,125,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,126,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,127,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,128,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,129,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,130,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,131,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,132,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,133,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,134,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,135,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,136,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,137,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,138,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,139,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,140,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,141,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,142,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,143,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,144,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,145,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,146,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,147,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,148,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,149,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,150,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,151,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,152,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,153,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,154,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,155,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,156,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,157,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,158,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,159,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,160,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,161,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,162,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,163,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,164,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,165,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,166,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,167,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,168,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,169,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,170,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,171,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,172,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,173,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,174,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,175,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,176,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,177,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,178,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,179,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,0.95,180,0.001,0.001,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,0,0.011028558157235973,0.11050433103499108,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,1,0.011357305299403446,0.1164805660385267,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,2,0.011903620421807275,0.1266266067380761,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,3,0.012830093414857167,0.1443843236672707,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,4,0.014449044153891985,0.17676939159232716,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,5,0.01739542991508806,0.2384413688446882,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,6,0.0229944923840191,0.35624022388670745,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,7,0.033686695288243924,0.5483446127094961,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,8,0.05125864747972279,0.7446446500946946,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,9,0.06979026255240961,0.8490184917171268,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,10,0.08043979463145799,0.8843190318918188,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,11,0.08442128399457619,0.8946628886073295,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,12,0.08566254892056124,0.8976320736978206,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,13,0.08602737668104808,0.8984832906500346,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,14,0.08613274472186332,0.8987273594015552,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,15,0.08616302277809974,0.8987973475257203,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,16,0.0861717106584701,0.8988174176380579,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,17,0.0861742024857177,0.8988231730869737,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,18,0.08617491709704928,0.8988248235650066,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,19,0.08617512202769868,0.8988252968694946,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,20,0.08617518079552762,0.8988254325981639,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,21,0.08617519764829196,0.8988254715208307,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,22,0.08617520248113061,0.898825482682614,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,23,0.08617520386703523,0.8988254858834587,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,24,0.08617520426446863,0.8988254868013591,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,25,0.0861752043784399,0.8988254870645838,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,26,0.08617520441112322,0.8988254871400684,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,27,0.08617520442049578,0.8988254871617148,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,28,0.08617520442318352,0.8988254871679223,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,29,0.08617520442395427,0.8988254871697025,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,30,0.0861752044241753,0.8988254871702129,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,31,0.08617520442423868,0.8988254871703594,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,32,0.08617520442425686,0.8988254871704013,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,33,0.08617520442426208,0.8988254871704134,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,34,0.08617520442426357,0.8988254871704168,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,35,0.08617520442426399,0.8988254871704179,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,36,0.08617520442426413,0.8988254871704181,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,37,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,38,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,39,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,40,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,41,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,42,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,43,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,44,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,45,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,46,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,47,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,48,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,49,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,50,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,51,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,52,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,53,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,54,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,55,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,56,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,57,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,58,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,59,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,60,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,61,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,62,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,63,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,64,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,65,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,66,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,67,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,68,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,69,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,70,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,71,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,72,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,73,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,74,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,75,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,76,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,77,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,78,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,79,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,80,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,81,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,82,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,83,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,84,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,85,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,86,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,87,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,88,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,89,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,90,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,91,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,92,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,93,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,94,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,95,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,96,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,97,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,98,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,99,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,100,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,101,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,102,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,103,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,104,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,105,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,106,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,107,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,108,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,109,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,110,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,111,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,112,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,113,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,114,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,115,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,116,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,117,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,118,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,119,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,120,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,121,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,122,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,123,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,124,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,125,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,126,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,127,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,128,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,129,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,130,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,131,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,132,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,133,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,134,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,135,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,136,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,137,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,138,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,139,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,140,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,141,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,142,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,143,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,144,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,145,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,146,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,147,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,148,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,149,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,150,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,151,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,152,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,153,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,154,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,155,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,156,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,157,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,158,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,159,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,160,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,161,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,162,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,163,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,164,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,165,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,166,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,167,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,168,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,169,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,170,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,171,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,172,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,173,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,174,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,175,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,176,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,177,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,178,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,179,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.05,180,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,0,0.015755083081765674,0.20380691823990932,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,1,0.019851347812852287,0.2906746092841851,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,2,0.027733207504972292,0.448373482644413,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,3,0.04208047389760718,0.658450087062919,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,4,0.06152639009835117,0.8111006296942632,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,5,0.07643823216220103,0.8724999009163285,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,6,0.08305044996585954,0.8912473904210089,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,7,0.08524782202530659,0.8966527090644462,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,8,0.08590658121065581,0.8982025102647689,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,9,0.08609794891155514,0.8986468478424848,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,10,0.08615303160633107,0.89877426000984,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,11,0.08616884445094176,0.8988107969259358,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,12,0.08617338046155486,0.8988212744816247,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,13,0.08617468135949913,0.8988242791057117,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,14,0.08617505442507507,0.8988251407359068,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,15,0.08617516140919584,0.8988253878240168,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,16,0.0861751920889043,0.8988254586810288,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,17,0.08617520088687464,0.898825479000567,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,18,0.08617520340985325,0.8988254848275646,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,19,0.08617520413336338,0.8988254864985623,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,20,0.08617520434084308,0.8988254869777513,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,21,0.08617520440034167,0.8988254871151674,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,22,0.08617520441740395,0.8988254871545741,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,23,0.08617520442229688,0.8988254871658747,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,24,0.08617520442370002,0.8988254871691154,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,25,0.0861752044241024,0.8988254871700446,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,26,0.08617520442421779,0.8988254871703111,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,27,0.08617520442425088,0.8988254871703876,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,28,0.08617520442426037,0.8988254871704096,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,29,0.0861752044242631,0.8988254871704158,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,30,0.08617520442426387,0.8988254871704174,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,31,0.08617520442426407,0.8988254871704179,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,32,0.08617520442426414,0.8988254871704181,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,33,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,34,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,35,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,36,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,37,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,38,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,39,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,40,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,41,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,42,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,43,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,44,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,45,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,46,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,47,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,48,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,49,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,50,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,51,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,52,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,53,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,54,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,55,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,56,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,57,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,58,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,59,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,60,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,61,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,62,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,63,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,64,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,65,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,66,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,67,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,68,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,69,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,70,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,71,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,72,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,73,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,74,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,75,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,76,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,77,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,78,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,79,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,80,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,81,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,82,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,83,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,84,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,85,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,86,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,87,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,88,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,89,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,90,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,91,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,92,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,93,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,94,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,95,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,96,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,97,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,98,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,99,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,100,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,101,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,102,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,103,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,104,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,105,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,106,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,107,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,108,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,109,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,110,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,111,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,112,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,113,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,114,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,115,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,116,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,117,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,118,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,119,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,120,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,121,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,122,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,123,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,124,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,125,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,126,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,127,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,128,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,129,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,130,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,131,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,132,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,133,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,134,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,135,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,136,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,137,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,138,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,139,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,140,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,141,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,142,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,143,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,144,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,145,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,146,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,147,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,148,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,149,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,150,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,151,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,152,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,153,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,154,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,155,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,156,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,157,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,158,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,159,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,160,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,161,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,162,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,163,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,164,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,165,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,166,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,167,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,168,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,169,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,170,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,171,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,172,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,173,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,174,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,175,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,176,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,177,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,178,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,179,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417
1000,0.09486832980505139,1.5,180,0.08617520442426417,0.8988254871704182,0.010503388721177117,0.08617520442426417


==> anc/data/benchmark_sizes.csv <==
n,tau,zeta,theta,ipr,max_share
250,1.5,0.6666666666666666,0.2,0.0040826710813414244,0.007259524543045997
1000,1.5,0.6666666666666666,0.2,0.0010226024269335138,0.00217907470090447
4000,1.5,0.6666666666666666,0.2,0.00025588303520847393,0.0006549416413983329
16000,1.5,0.6666666666666666,0.2,6.399670051486663e-05,0.00019693580335438765
64000,1.5,0.6666666666666666,0.2,1.6001927585675084e-05,5.9225633701061375e-05
256000,1.5,0.6666666666666666,0.2,4.000763591985988e-06,1.781209610165951e-05
250,1.5,0.6666666666666666,0.25,0.004137766313322171,0.008400593173821915
1000,1.5,0.6666666666666666,0.25,0.0010381439445080198,0.0026389064466128364
4000,1.5,0.6666666666666666,0.25,0.0002600098772579302,0.0008304326287930664
16000,1.5,0.6666666666666666,0.25,6.505895572744278e-05,0.00026148819586784363
64000,1.5,0.6666666666666666,0.25,1.6271153475109758e-05,8.235510098007179e-05
256000,1.5,0.6666666666666666,0.25,4.068492478851069e-06,2.5939353266402242e-05
250,1.5,0.6666666666666666,0.3,0.004212095757660846,0.009707939765725421
1000,1.5,0.6666666666666666,0.3,0.0010595778062396227,0.00319103983433058
4000,1.5,0.6666666666666666,0.3,0.00026579070168596347,0.0010513166249396582
16000,1.5,0.6666666666666666,0.3,6.656214278611384e-05,0.0003466519285561012
64000,1.5,0.6666666666666666,0.3,1.6654498981261563e-05,0.00011433514184190508
256000,1.5,0.6666666666666666,0.3,4.165275069000453e-06,3.7714587068950716e-05
250,1.5,0.6666666666666666,0.35,0.004309401653635139,0.011202788753919928
1000,1.5,0.6666666666666666,0.35,0.001088352317153011,0.003852588418629994
4000,1.5,0.6666666666666666,0.35,0.00027369966322532137,0.0013287361493466922
16000,1.5,0.6666666666666666,0.35,6.86461200614047e-05,0.0004587689553140678
64000,1.5,0.6666666666666666,0.35,1.7190610091870588e-05,0.00015846014955037127
256000,1.5,0.6666666666666666,0.35,4.301365760015323e-06,5.474031606171879e-05
250,1.5,0.6666666666666666,0.4,0.004434189368496408,0.012908386578566005
1000,1.5,0.6666666666666666,0.4,0.0011263201704029987,0.004643414123669617
4000,1.5,0.6666666666666666,0.4,0.00028437522690911835,0.0016763461996926372
16000,1.5,0.6666666666666666,0.4,7.150723817827322e-05,0.0006060267221718478
64000,1.5,0.6666666666666666,0.4,1.793555021200627e-05,0.00021920332213178903
256000,1.5,0.6666666666666666,0.4,4.492014418191681e-06,7.930255318516833e-05
250,1.5,0.6666666666666666,0.44999999999999996,0.004591871558655396,0.0148500356980496
1000,1.5,0.6666666666666666,0.44999999999999996,0.0011758541063552506,0.005586440150662363
4000,1.5,0.6666666666666666,0.44999999999999996,0.00029868215196828603,0.002110797023472953
16000,1.5,0.6666666666666666,0.44999999999999996,7.54243892162572e-05,0.0007989476090095562
64000,1.5,0.6666666666666666,0.44999999999999996,1.8972140579502257e-05,0.0003026136732423951
256000,1.5,0.6666666666666666,0.44999999999999996,4.7604724191764094e-06,0.00011465011849781698
250,1.5,0.6666666666666666,0.5,0.00478893265694289,0.01705508729307708
1000,1.5,0.6666666666666666,0.5,0.0012399933643713397,0.006707959210102575
4000,1.5,0.6666666666666666,0.5,0.00031779706614702897,0.0026522775143655803
16000,1.5,0.6666666666666666,0.5,8.079777911069788e-05,0.0010509863832532708
64000,1.5,0.6666666666666666,0.5,2.042481159319832e-05,0.00041683354949683884
256000,1.5,0.6666666666666666,0.5,5.1430569000706805e-06,0.0001653806788083884
250,1.5,0.6666666666666666,0.55,0.005033113745723727,0.01955288261605471
1000,1.5,0.6666666666666666,0.55,0.0013226273719916407,0.008037921440447375
4000,1.5,0.6666666666666666,0.55,0.0003433260089855482,0.0033251136894581128
16000,1.5,0.6666666666666666,0.55,8.82066224544391e-05,0.0013792491904239944
64000,1.5,0.6666666666666666,0.55,2.248334217548026e-05,0.0005727660193279817
256000,1.5,0.6666666666666666,0.55,5.697783193634129e-06,0.00023796968458194068
250,1.5,0.6666666666666666,0.6,0.005333616643144724,0.022374632467351753
1000,1.5,0.6666666666666666,0.6,0.0014287234954057373,0.009610181682100765
4000,1.5,0.6666666666666666,0.6,0.0003774647406084786,0.004158409751972462
16000,1.5,0.6666666666666666,0.6,9.849477880072275e-05,0.0018053439168537941
64000,1.5,0.6666666666666666,0.6,2.5440909505979793e-05,0.0007849245224798904
256000,1.5,0.6666666666666666,0.6,6.519208460006074e-06,0.0003414876698942233
250,1.5,0.6666666666666666,0.6499999999999999,0.0057013243579874095,0.025553224284682628
1000,1.5,0.6666666666666666,0.6499999999999999,0.0015646055170684698,0.011462680729104623
4000,1.5,0.6666666666666666,0.6499999999999999,0.00042321533074005503,0.005186709836187384
16000,1.5,0.6666666666666666,0.6499999999999999,0.00011289723245706832,0.002356364478354439
64000,1.5,0.6666666666666666,0.6499999999999999,2.9755070999299974e-05,0.0010724977755208458
256000,1.5,0.6666666666666666,0.6499999999999999,7.764095625621237e-06,0.0004885610321932669
250,1.5,0.6666666666666666,0.7,0.006149032921918234,0.02912294697782205
1000,1.5,0.6666666666666666,0.7,0.001738288485505675,0.013637530135634617
4000,1.5,0.6666666666666666,0.7,0.00048467530784076227,0.006450646426726533
16000,1.5,0.6666666666666666,0.7,0.00013322546980273312,0.0030659992752932633
64000,1.5,0.6666666666666666,0.7,3.614519916745406e-05,0.0014606589796019116
256000,1.5,0.6666666666666666,0.7,9.69587436684249e-06,0.0006966397115985302
250,1.5,0.6666666666666666,0.75,0.006691686991580243,0.03311912509333302
1000,1.5,0.6666666666666666,0.75,0.001959873298069988,0.016180965650554203
4000,1.5,0.6666666666666666,0.75,0.0005674179662171363,0.007997526689542615
16000,1.5,0.6666666666666666,0.75,0.0001621363001689692,0.00397573511641948
64000,1.5,0.6666666666666666,0.75,4.574717607064109e-05,0.001982136794747753
256000,1.5,0.6666666666666666,0.75,1.2761538085803828e-05,0.0009896389894871792
250,1.5,0.6666666666666666,0.8,0.0073466085932619276,0.03757765630072863
1000,1.5,0.6666666666666666,0.8,0.002242000382943839,0.01914313113666412
4000,1.5,0.6666666666666666,0.8,0.000678983468328394,0.009881791082041127
16000,1.5,0.6666666666666666,0.8,0.000203516243078528,0.005136100866750366
64000,1.5,0.6666666666666666,0.8,6.035657172306149e-05,0.002679042229852953
256000,1.5,0.6666666666666666,0.8,1.7723895148648466e-05,0.0014000166420254122
250,1.5,0.6666666666666666,0.8499999999999999,0.0081337051080238,0.042534449658497786
1000,1.5,0.6666666666666666,0.8499999999999999,0.00260035571284626,0.022577653845191285
4000,1.5,0.6666666666666666,0.8499999999999999,0.000829498889017997,0.012165260892547484
16000,1.5,0.6666666666666666,0.8499999999999999,0.000263021383285539,0.006607859033368289
64000,1.5,0.6666666666666666,0.8499999999999999,8.280562530301721e-05,0.0036049056182861795
256000,1.5,0.6666666666666666,0.8499999999999999,2.5886775095066285e-05,0.0019713228183929634
250,1.5,0.6666666666666666,0.8999999999999999,0.009075639312468589,0.04802476668095693
1000,1.5,0.6666666666666666,0.8999999999999999,0.003054213805645165,0.026540974248640187
4000,1.5,0.6666666666666666,0.8999999999999999,0.001032439635416881,0.01491707504094639
16000,1.5,0.6666666666666666,0.8999999999999999,0.00034881865011520514,0.008463008962683146
64000,1.5,0.6666666666666666,0.8999999999999999,0.00011753691222297748,0.004826816186055144
256000,1.5,0.6666666666666666,0.8999999999999999,3.94729178151023e-05,0.002761206979923556
250,1.5,0.6666666666666666,0.95,0.010197941354237218,0.05408247281885371
1000,1.5,0.6666666666666666,0.95,0.0036269913221566763,0.0310914004051668
4000,1.5,0.6666666666666666,0.95,0.0013055327224081683,0.018213204949834718
16000,1.5,0.6666666666666666,0.95,0.0004725753749958179,0.010785415243910468
64000,1.5,0.6666666666666666,0.95,0.00017145565642968404,0.006427469923212634
256000,1.5,0.6666666666666666,0.95,6.224536215237316e-05,0.003844770199081269
250,1.5,0.6666666666666666,1.0,0.011529040405632868,0.06073921339294125
1000,1.5,0.6666666666666666,1.0,0.004346771804609388,0.03628786899776089
4000,1.5,0.6666666666666666,1.0,0.0016717821938391137,0.022135434094771377
16000,1.5,0.6666666666666666,1.0,0.0006507344477955039,0.01367082597988813
64000,1.5,0.6666666666666666,1.0,0.0002551580137442476,0.00850682059872681
256000,1.5,0.6666666666666666,1.0,0.00010050231214925819,0.005317998508386611
250,1.5,0.6666666666666666,1.05,0.01310019292693138,0.06802353493760421
1000,1.5,0.6666666666666666,1.05,0.005246748118681102,0.042188413311717764
4000,1.5,0.6666666666666666,1.05,0.00216056725425775,0.02676970124671125
16000,1.5,0.6666666666666666,1.05,0.0009060854926308477,0.01722600927550315
64000,1.5,0.6666666666666666,1.05,0.00038463401326849114,0.011182903703674892
256000,1.5,0.6666666666666666,1.05,0.00016461583501617899,0.007300797092356081
250,1.5,0.6666666666666666,1.0999999999999999,0.014945285519753538,0.0759599798280021
1000,1.5,0.6666666666666666,1.0999999999999999,0.006365516171797661,0.04884836232106339
4000,1.5,0.6666666666666666,1.0999999999999999,0.002808724825085889,0.03220373859962102
16000,1.5,0.6666666666666666,1.0999999999999999,0.0012695908577664726,0.021566729077148846
64000,1.5,0.6666666666666666,1.0999999999999999,0.0005835145912556404,0.014591287644707731
256000,1.5,0.6666666666666666,1.0999999999999999,0.0002713081263261935,0.0099388777802739
250,1.5,0.6666666666666666,1.15,0.01710049372835016,0.08456818835566227
1000,1.5,0.6666666666666666,1.15,0.007747144171433218,0.05631832358377994
4000,1.5,0.6666666666666666,1.15,0.0036614836047484806,0.03852399154693459
16000,1.5,0.6666666666666666,1.15,0.001782343970851656,0.026814323194643896
64000,1.5,0.6666666666666666,1.15,0.0008858505612603566,0.01888254205461966
256000,1.5,0.6666666666666666,1.15,0.00044683030034013975,0.013403480276857596
250,1.5,0.6666666666666666,1.2,0.01960378415058075,0.09386204737689978
1000,1.5,0.6666666666666666,1.2,0.009440939295350127,0.06464203343751787
4000,1.5,0.6666666666666666,1.2,0.004773073613763388,0.04581188599874021
16000,1.5,0.6666666666666666,1.2,0.0024974290646733177,0.033090755650258714
64000,1.5,0.6666666666666666,1.2,0.0013392570305819636,0.024217157246106718
256000,1.5,0.6666666666666666,1.2,0.0007310749113549145,0.01788772815061621
250,1.5,0.6666666666666666,1.2499999999999998,0.022494255872768737,0.1038489275688729
1000,1.5,0.6666666666666666,1.2499999999999998,0.011500841417210946,0.07385418749360392
4000,1.5,0.6666666666666666,1.2499999999999998,0.00620680516391341,0.05413960659935053
16000,1.5,0.6666666666666666,1.2499999999999998,0.0034813306347944183,0.040512202359595954
64000,1.5,0.6666666666666666,1.2499999999999998,0.0020080246966062754,0.030757563625526986
256000,1.5,0.6666666666666666,1.2499999999999998,0.0011823581557390411,0.02359848335840808
250,1.5,0.6666666666666666,1.2999999999999998,0.025811328201958635,0.11452905155773213
1000,1.5,0.6666666666666666,1.2999999999999998,0.013984393910414799,0.0839783882032908
4000,1.5,0.6666666666666666,1.2999999999999998,0.00803440856614431,0.0635656531576039
16000,1.5,0.6666666666666666,1.2999999999999998,0.00481444032125986,0.049181485090540454
64000,1.5,0.6666666666666666,1.2999999999999998,0.0029755205785380765,0.038657325957119175
256000,1.5,0.6666666666666666,1.2999999999999998,0.0018821299693416174,0.03074303739769456
250,1.5,0.6666666666666666,1.3499999999999999,0.029593794186135197,0.12589503229017518
1000,1.5,0.6666666666666666,1.3499999999999999,0.01695127522746143,0.09502535959627377
4000,1.5,0.6666666666666666,1.3499999999999999,0.010334464430757454,0.07413053488709144
16000,1.5,0.6666666666666666,1.3499999999999999,0.006590175136972456,0.05917995867435017
64000,1.5,0.6666666666666666,1.3499999999999999,0.004344959769549081,0.04804820720256145
256000,1.5,0.6666666666666666,1.3499999999999999,0.0029382880328914403,0.039510968928629354
250,1.5,0.6666666666666666,1.4,0.03387877235344778,0.13793161484789204
1000,1.5,0.6666666666666666,1.4,0.020461420009597123,0.10699157806722709
4000,1.5,0.6666666666666666,1.4,0.013189841974042018,0.08585302087704215
16000,1.5,0.6666666666666666,1.4,0.008912303781006749,0.0705597178228601
64000,1.5,0.6666666666666666,1.4,0.006237561906931126,0.05902650155024655
256000,1.5,0.6666666666666666,1.4,0.004485316636805516,0.050052926576247055
250,1.5,0.6666666666666666,1.45,0.038700601049171376,0.15061564565236085
1000,1.5,0.6666666666666666,1.45,0.024572810019193765,0.11985844983976152
4000,1.5,0.6666666666666666,1.45,0.01668419567446748,0.09872737017626622
16000,1.5,0.6666666666666666,1.45,0.011890307235525841,0.08333714304653983
64000,1.5,0.6666666666666666,1.45,0.008787353058303997,0.0716406231448811
256000,1.5,0.6666666666666666,1.45,0.006679503386254398,0.06245959751822298
250,1.5,0.6666666666666666,1.4999999999999998,0.04408972918543558,0.16391628124985166
1000,1.5,0.6666666666666666,1.4999999999999998,0.029339065670614235,0.13359213049244006
4000,1.5,0.6666666666666666,1.4999999999999998,0.020897730309497195,0.1127219033552251
16000,1.5,0.6666666666666666,1.4999999999999998,0.01563296098934129,0.09748877764854885
64000,1.5,0.6666666666666666,1.4999999999999998,0.012132499507689002,0.0858821595244717
256000,1.5,0.6666666666666666,1.4999999999999998,0.009688323024052349,0.07674508534380287
250,1.5,0.6666666666666666,1.5,0.04408972918543559,0.1639162812498517
1000,1.5,0.6666666666666666,1.5,0.029339065670614256,0.13359213049244012
4000,1.5,0.6666666666666666,1.5,0.020897730309497226,0.1127219033552252
16000,1.5,0.6666666666666666,1.5,0.0156329609893413,0.0974887776485489
64000,1.5,0.6666666666666666,1.5,0.01213249950768901,0.08588215952447174
256000,1.5,0.6666666666666666,1.5,0.009688323024052358,0.07674508534380291
250,1.5,0.6666666666666666,1.5499999999999998,0.05007166275513824,0.17779543551773155
1000,1.5,0.6666666666666666,1.5499999999999998,0.034807009426053616,0.14814403264885578
4000,1.5,0.6666666666666666,1.5499999999999998,0.025902598656394507,0.1277791502537066
16000,1.5,0.6666666666666666,1.5499999999999998,0.020240745224193384,0.11295028501927173
64000,1.5,0.6666666666666666,1.5499999999999998,0.01640396395538339,0.1016822711440784
256000,1.5,0.6666666666666666,1.5499999999999998,0.013674711656132035,0.09283872840973602
250,1.5,0.6666666666666666,1.5999999999999999,0.056666027082640125,0.19220845035228962
1000,1.5,0.6666666666666666,1.5999999999999999,0.04101439440018546,0.16345201031337153
4000,1.5,0.6666666666666666,1.5999999999999999,0.03175840654417924,0.14381763259938257
16000,1.5,0.6666666666666666,1.5999999999999999,0.02579804577007925,0.12961880444724574
64000,1.5,0.6666666666666666,1.5999999999999999,0.02171317313619591,0.11891442910752895
256000,1.5,0.6666666666666666,1.5999999999999999,0.01877886498958249,0.11058780146854862
250,1.5,0.6666666666666666,1.65,0.06388580005005763,0.2071049619468271
1000,1.5,0.6666666666666666,1.65,0.047987989407906814,0.1794421499314369
4000,1.5,0.6666666666666666,1.65,0.0385083336452213,0.1607351455773393
16000,1.5,0.6666666666666666,1.65,0.032366277220533514,0.14735849501964385
64000,1.5,0.6666666666666666,1.65,0.02814091105713363,0.13740324586371466
256000,1.5,0.6666666666666666,1.65,0.02510149224988269,0.1297709600298935
250,1.5,0.6666666666666666,1.6999999999999997,0.07173676169834321,0.2224299238444911
1000,1.5,0.6666666666666666,1.6999999999999997,0.055742183949203154,0.1960310470736811
4000,1.5,0.6666666666666666,1.6999999999999997,0.04617631996563937,0.17841322579581453
16000,1.5,0.6666666666666666,1.6999999999999997,0.03997896463782216,0.1660085596822559
64000,1.5,0.6666666666666666,1.6999999999999997,0.03572953934626271,0.15693794315538795
256000,1.5,0.6666666666666666,1.6999999999999997,0.03269239658634258,0.15011965144539885
250,1.5,0.6666666666666666,1.7499999999999998,0.08021719158819594,0.23812474002678954
1000,1.5,0.6666666666666666,1.7499999999999998,0.06427822678581005,0.21312841056144372
4000,1.5,0.6666666666666666,1.7499999999999998,0.05476562614583194,0.19672236744781896
16000,1.5,0.6666666666666666,1.7499999999999998,0.048639474519198506,0.18539269769340516
64000,1.5,0.6666666666666666,1.7499999999999998,0.044479894139730816,0.17728819517751987
256000,1.5,0.6666666666666666,1.7499999999999998,0.04154675422141497,0.17134303642536028
250,1.5,0.6666666666666666,1.7999999999999998,0.0893178286002221,0.2541284569993574
1000,1.5,0.6666666666666666,1.7999999999999998,0.07358414766953028,0.23063981727964875
4000,1.5,0.6666666666666666,1.7999999999999998,0.06425888144911043,0.21552749443542657
16000,1.5,0.6666666666666666,1.7999999999999998,0.05832158924459459,0.20532881679004364
64000,1.5,0.6666666666666666,1.7999999999999998,0.05435309483713385,0.19821989580401214
256000,1.5,0.6666666666666666,1.7999999999999998,0.051609210558535276,0.1931517710875056
250,1.5,0.6666666666666666,1.8499999999999999,0.09902209026225904,0.270378963365903
1000,1.5,0.6666666666666666,1.8499999999999999,0.083635343786515,0.24846944207166446
4000,1.5,0.6666666666666666,1.8499999999999999,0.07461953018967846,0.2346932173097257
16000,1.5,0.6666666666666666,1.8499999999999999,0.06897261775209942,0.22563794884173474
64000,1.5,0.6666666666666666,1.8499999999999999,0.06527643396977713,0.21950879929806652
256000,1.5,0.6666666666666666,1.8499999999999999,0.0627839066212893,0.2152771240421463
250,1.5,0.6666666666666666,1.9,0.10930653206279634,0.2868141485229033
1000,1.5,0.6666666666666666,1.9,0.09439575107213355,0.2665226060093255
4000,1.5,0.6666666666666666,1.9,0.08579441758235055,0.2540884872903041
16000,1.5,0.6666666666666666,1.9,0.08051836056411159,0.24615159430303737
64000,1.5,0.6666666666666666,1.9,0.07715183544654489,0.24095075353052406
256000,1.5,0.6666666666666666,1.9,0.07494751636472063,0.23748368348403642
250,1.5,0.6666666666666666,1.9499999999999997,0.12014151316179175,0.3033729782848412
1000,1.5,0.6666666666666666,1.9499999999999997,0.10581947411104682,0.2847080185327746
4000,1.5,0.6666666666666666,1.9499999999999997,0.09771714869877152,0.2735903817213101
16000,1.5,0.6666666666666666,1.9499999999999997,0.09286907187949611,0.2667170783407596
64000,1.5,0.6666666666666666,1.9499999999999997,0.08986519797845167,0.2623680955302137
256000,1.5,0.6666666666666666,1.9499999999999997,0.08796244138102725,0.25957561435862336
250,1.5,0.6666666666666666,1.9999999999999998,0.13149202462033927,0.3199964536329281
1000,1.5,0.6666666666666666,1.9999999999999998,0.11785272166869912,0.302939628669324
4000,1.5,0.6666666666666666,1.9999999999999998,0.11031181946030558,0.29308688917111453
16000,1.5,0.6666666666666666,1.9999999999999998,0.10592558513954939,0.287200844531156
64000,1.5,0.6666666666666666,1.9999999999999998,0.10329519860609856,0.2836124785461656
256000,1.5,0.6666666666666666,1.9999999999999998,0.10168811679673324,0.2813975870843781
250,1.5,0.6666666666666666,2.05,0.14331863035427178,0.3366284284175697
1000,1.5,0.6666666666666666,2.05,0.13043588879633072,0.3211380418591334
4000,1.5,0.6666666666666666,2.05,0.12349674851725417,0.3124786846445144
16000,1.5,0.6666666666666666,2.05,0.11958493667667808,0.3074898776263351
64000,1.5,0.6666666666666666,2.05,0.11732062005811701,0.30456483256560335
256000,1.5,0.6666666666666666,2.05,0.1159894197092334,0.3028320018720376
250,1.5,0.6666666666666666,2.1,0.15557846951479862,0.35321627179206344
1000,1.5,0.6666666666666666,2.1,0.14350563824963494,0.33923149682431025
4000,1.5,0.6666666666666666,2.1,0.1371879137900351,0.3316799805356505
16000,1.5,0.6666666666666666,2.1,0.13374505836626965,0.3274916086539911
64000,1.5,0.6666666666666666,2.1,0.13182578448391172,0.32513332396937583
256000,1.5,0.6666666666666666,2.1,0.13074205052577237,0.3237941123860675
250,1.5,0.6666666666666666,2.15,0.1682262714556138,0.36971137058341036
1000,1.5,0.6666666666666666,2.15,0.15699685873931565,0.3571564279208811
4000,1.5,0.6666666666666666,2.15,0.15130189375095274,0.3506186004417602
16000,1.5,0.6666666666666666,2.15,0.14830834590965725,0.34713271819506836
64000,1.5,0.6666666666666666,2.15,0.1467040914712821,0.34525014151278205
256000,1.5,0.6666666666666666,2.15,0.14583530928750058,0.34422633712381423
250,1.5,0.6666666666666666,2.1999999999999997,0.18121534004766388,0.3860694750758857
1000,1.5,0.6666666666666666,2.1999999999999997,0.17084440950254506,0.37485766072227533
4000,1.5,0.6666666666666666,2.1999999999999997,0.16575821018743736,0.3692354518072122
16000,1.5,0.6666666666666666,2.1999999999999997,0.1631840997564133,0.3663572403990106
64000,1.5,0.6666666666666666,2.1999999999999997,0.1618599188519278,0.3648677827789321
256000,1.5,0.6666666666666666,2.1999999999999997,0.1611729218873047,0.364092638391737
250,1.5,0.6666666666666666,2.25,0.19449847184696015,0.40225089837780337
1000,1.5,0.6666666666666666,2.25,0.18498459440833326,0.3922883019531993
4000,1.5,0.6666666666666666,2.25,0.18048105156888977,0.3874835755404344
16000,1.5,0.6666666666666666,2.25,0.1782899625232673,0.3851243104780888
64000,1.5,0.6666666666666666,2.25,0.17720926043944174,0.3839553232657641
256000,1.5,0.6666666666666666,2.25,0.17667257932902475,0.3833734749269969
250,1.5,0.6666666666666666,2.3,0.2080287814743664,0.41822058446781285
1000,1.5,0.6666666666666666,2.3,0.19935634000555408,0.4094093902347723
4000,1.5,0.6666666666666666,2.3,0.1954004168649471,0.40532693435622674
16000,1.5,0.6666666666666666,2.3,0.1935525421536089,0.40340581848702
64000,1.5,0.6666666666666666,2.3,0.1926794852482782,0.40249496928374956
256000,1.5,0.6666666666666666,2.3,0.19226474281755643,0.40206155087368395
250,1.5,0.6666666666666666,2.35,0.22176041659486345,0.4339480631743089
1000,1.5,0.6666666666666666,2.35,0.213902077818018,0.42618937301849447
4000,1.5,0.6666666666666666,2.35,0.21045275748724238,0.4227390746958539
16000,1.5,0.6666666666666666,2.35,0.2089074272456155,0.421184151340864
64000,1.5,0.6666666666666666,2.35,0.20820855253880505,0.4204790505583927
256000,1.5,0.6666666666666666,2.35,0.20789111896792647,0.4201583983108913
250,1.5,0.6666666666666666,2.4,0.23564915333700295,0.44940731187975175
1000,1.5,0.6666666666666666,2.4,0.22856835049379048,0.44260346944453205
4000,1.5,0.6666666666666666,2.4,0.22558121277488027,0.4397017663230216
16000,1.5,0.6666666666666666,2.4,0.2242987865610323,0.4384501345780417
64000,1.5,0.6666666666666666,2.4,0.22374394223073493,0.4379075051992172
256000,1.5,0.6666666666666666,2.4,0.22350306974920325,0.43767172613999356
250,1.5,0.5,0.2,0.004072788080551806,0.006051455136964871
1000,1.5,0.5,0.2,0.0010209376951570979,0.0017325690279011354
4000,1.5,0.5,0.2,0.00025562991537704906,0.0004969613978318353
16000,1.5,0.5,0.2,6.396049019445422e-05,0.00014264958141023073
64000,1.5,0.5,0.2,1.599698568969402e-05,4.095807978089672e-05
256000,1.5,0.5,0.2,4.000111235171148e-06,1.1761307916875076e-05
250,1.5,0.5,0.25,0.00411939391512694,0.006693271707847435
1000,1.5,0.5,0.25,0.0010348518442376982,0.0019816855504252826
4000,1.5,0.5,0.25,0.00025947675489862014,0.0005881720495958104
16000,1.5,0.5,0.25,6.497770947070657e-05,0.00017474754127501396
64000,1.5,0.5,0.25,1.6259337963933943e-05,5.193874661169433e-05
256000,1.5,0.5,0.25,4.0668301768258e-06,1.5439797383958903e-05
250,1.5,0.5,0.3,0.004180634556712469,0.007394472240580561
1000,1.5,0.5,0.3,0.0010535753627309412,0.0022635340362306246
4000,1.5,0.5,0.3,0.0002647541306777518,0.0006950972738921567
16000,1.5,0.5,0.3,6.63936038055619e-05,0.00021373933907768141
64000,1.5,0.5,0.3,1.6628336978092407e-05,6.576004515837137e-05
256000,1.5,0.5,0.3,4.161345122130368e-06,2.0236674884167113e-05
250,1.5,0.5,0.35,0.004258511464482211,0.008159139186088045
1000,1.5,0.5,0.35,0.0010780057455238251,0.002581750688154401
4000,1.5,0.5,0.35,0.00027179199476215607,0.0008201699024915746
16000,1.5,0.5,0.35,6.831471655909434e-05,0.0002610006894040945
64000,1.5,0.5,0.35,1.713561142941817e-05,8.311860173842546e-05
256000,1.5,0.5,0.35,4.292529260826012e-06,2.6478442155100042e-05
250,1.5,0.5,0.4,0.004355262493425304,0.008991410441796672
1000,1.5,0.5,0.4,0.001109207170676694,0.0029402337191403046
4000,1.5,0.5,0.4,0.00028100271169989854,0.000966125700001484
16000,1.5,0.5,0.4,7.088039741754e-05,0.0003181480162933213
64000,1.5,0.5,0.4,1.7824160681649546e-05,0.00010486752516251003
256000,1.5,0.5,0.4,4.472841098522367e-06,3.458112931942748e-05
250,1.5,0.5,0.44999999999999996,0.004473377231256363,0.009895440958327558
1000,1.5,0.5,0.44999999999999996,0.0011484366748635612,0.0033431312777269864
4000,1.5,0.5,0.44999999999999996,0.00029290087753806827,0.001136021093513328
16000,1.5,0.5,0.44999999999999996,7.427323035338334e-05,0.0003870695324306318
64000,1.5,0.5,0.44999999999999996,1.8752787800792086e-05,0.00013204608331436705
256000,1.5,0.5,0.44999999999999996,4.719959870901443e-06,4.507232159608332e-05
250,1.5,0.5,0.5,0.004615610033937889,0.010875358627530135
1000,1.5,0.5,0.5,0.0011971724373172226,0.0037948211066456132
4000,1.5,0.5,0.5,0.00030812708908953723,0.0013332460553582175
16000,1.5,0.5,0.5,7.873257708059975e-05,0.00046995659635292835
64000,1.5,0.5,0.5,2.000226240503063e-05,0.00016591286838231746
256000,1.5,0.5,0.5,5.059199552946873e-06,5.8617481648512765e-05
250,1.5,0.5,0.55,0.004784989800824604,0.011935214592393323
1000,1.5,0.5,0.55,0.001257143610426949,0.0042998807006440105
4000,1.5,0.5,0.55,0.00032747603508190547,0.0015615301302338291
16000,1.5,0.5,0.55,8.457199000583857e-05,0.000569333830762284
64000,1.5,0.5,0.55,2.1683835092797782e-05,0.0002079819587760739
256000,1.5,0.5,0.55,5.5270640290092045e-06,7.60508827306421e-05
250,1.5,0.5,0.6,0.004984825426758264,0.013078928324152278
1000,1.5,0.5,0.6,0.001330360833552987,0.004863046835011224
4000,1.5,0.5,0.6,0.0003519291154821656,0.001824939308540539
16000,1.5,0.5,0.6,9.220132358320437e-05,0.0006880859367591218
64000,1.5,0.5,0.6,2.39509012531453e-05,0.00026006109600306717
256000,1.5,0.5,0.6,6.17645850492958e-06,9.841121040156087e-05
250,1.5,0.5,0.6499999999999999,0.005218705794768714,0.014310228042550123
1000,1.5,0.5,0.6499999999999999,0.0014191462134827562,0.005489163538065142
4000,1.5,0.5,0.6499999999999999,0.0003826915208589317,0.0021278612214026644
16000,1.5,0.5,0.6499999999999999,0.00010215438936944322,0.0008294785226173095
64000,1.5,0.5,0.6499999999999999,2.7014803860982773e-05,0.00032429023895137987
256000,1.5,0.5,0.6499999999999999,7.0842733906308146e-06,0.00012698146196786795
250,1.5,0.5,0.7,0.005490493142856109,0.015632587305022528
1000,1.5,0.5,0.7,0.0015261611631116128,0.006183117894744476
4000,1.5,0.5,0.7,0.00042123329397429133,0.0024749760181189185
16000,1.5,0.5,0.7,0.0001151229131232455,0.0009971696187963473
64000,1.5,0.5,0.7,3.116594771778903e-05,0.00040317802393034086
256000,1.5,0.5,0.7,8.362309111032442e-06,0.0001633321187485778
250,1.5,0.5,0.75,0.0058043086655527884,0.017049158850030454
1000,1.5,0.5,0.75,0.0016544300825925555,0.006949763505099362
4000,1.5,0.5,0.75,0.0004693333306037717,0.002871210341397134
16000,1.5,0.5,0.75,0.0001319973035698166,0.0011952079366662593
64000,1.5,0.5,0.75,3.680152575518802e-05,0.0004996326572107447
256000,1.5,0.5,0.75,1.0172803761041636e-05,0.00020936563465417848
250,1.5,0.5,0.8,0.006164509308694352,0.018562707036578023
1000,1.5,0.5,0.8,0.001807357479460565,0.007793831983519894
4000,1.5,0.5,0.8,0.0005291245490979375,0.0033216721025816865
16000,1.5,0.5,0.8,0.00015391426308587175,0.0014280134417859241
64000,1.5,0.5,0.8,4.446115713285102e-05,0.0006169826467639279
256000,1.5,0.5,0.8,1.2750126781969585e-05,0.0002673590406334856
250,1.5,0.5,0.8499999999999999,0.006575654894813911,0.020175540461379208
1000,1.5,0.5,0.8499999999999999,0.001988735803360278,0.008719833563285385
4000,1.5,0.5,0.8499999999999999,0.0006031375849690387,0.003831564339176005
16000,1.5,0.5,0.8499999999999999,0.00018231049022460435,0.0017003355814959092
64000,1.5,0.5,0.8499999999999999,5.4871498681423e-05,0.0007589816468829007
256000,1.5,0.5,0.8499999999999999,1.6430438249924567e-05,0.00033999991554057825
250,1.5,0.5,0.8999999999999999,0.007042464983450699,0.021889446540649907
1000,1.5,0.5,0.8999999999999999,0.002202741074725327,0.009731948643528202
4000,1.5,0.5,0.8999999999999999,0.0006943393984602322,0.004406077358848084
16000,1.5,0.5,0.8999999999999999,0.00021898058806276555,0.0020171846871777145
64000,1.5,0.5,0.8999999999999999,6.900027526969432e-05,0.0009297907225254417
256000,1.5,0.5,0.8999999999999999,2.169115496860151e-05,0.00043040920465977825
250,1.5,0.5,0.95,0.007569765226186534,0.023705629997770483
1000,1.5,0.5,0.95,0.0024539133789843797,0.010833912942821657
4000,1.5,0.5,0.95,0.0008061622138835066,0.0050502596602445896
16000,1.5,0.5,0.95,0.00026613578845477806,0.002383732832967803
64000,1.5,0.5,0.95,8.811902402306541e-05,0.0011339308023064572
256000,1.5,0.5,0.95,2.920170990195745e-05,0.0005421425830526244
250,1.5,0.5,1.0,0.008162423413684007,0.02562465728424788
1000,1.5,0.5,1.0,0.0027471195414322646,0.012028899749574835
4000,1.5,0.5,1.0,0.0009425173820244924,0.005768869752349878
16000,1.5,0.5,1.0,0.00032645829493608425,0.002805181929070254
64000,1.5,0.5,1.0,0.00011387202717663954,0.0013761983188424246
256000,1.5,0.5,1.0,3.988607048041811e-05,0.0006791606298297389
250,1.5,0.5,1.05,0.00882527591614205,0.027646408964672804
1000,1.5,0.5,1.05,0.0030874958445034676,0.013319403513878789
4000,1.5,0.5,1.05,0.0011077882573598222,0.006566212896004689
16000,1.5,0.5,1.05,0.00040314411410052105,0.003286599156120532
64000,1.5,0.5,1.05,0.0001483463732693442,0.001661538409711261
256000,1.5,0.5,1.05,5.4995495829209706e-05,0.0008457575506111386
250,1.5,0.5,1.0999999999999999,0.009563045765277422,0.02977004200550856
1000,1.5,0.5,1.0999999999999999,0.0034803695274577,0.014707129628166848
4000,1.5,0.5,1.0999999999999999,0.0013067962221172671,0.007445968823392565
16000,1.5,0.5,1.0999999999999999,0.0004999255040124117,0.003832722995262135
64000,1.5,0.5,1.0999999999999999,0.0001941349737701408,0.0019948729083768017
256000,1.5,0.5,1.0999999999999999,7.618683920807416e-05,0.0010464392548654223
250,1.5,0.5,1.15,0.010380254182853326,0.031993963716517346
1000,1.5,0.5,1.15,0.003931159011954109,0.016192895612573782
4000,1.5,0.5,1.15,0.001544734772843926,0.008411018448261684
16000,1.5,0.5,1.15,0.0006210630725530568,0.004447746903323809
64000,1.5,0.5,1.15,0.0002543810917657013,0.0023808848664173127
256000,1.5,0.5,1.15,0.00010559736818977997,0.0012857449800990767
250,1.5,0.5,1.2,0.01128112788918652,0.03431581880281725
1000,1.5,0.5,1.2,0.004445254274380006,0.017776548980589595
4000,1.5,0.5,1.2,0.001827068258768972,0.009463279204090725
16000,1.5,0.5,1.2,0.000771297648192058,0.005135091753193934
64000,1.5,0.5,1.2,0.0003327902741401708,0.00282376737891794
256000,1.5,0.5,1.2,0.0001459020920666272,0.0015680128547727865
250,1.5,0.5,1.2499999999999998,0.012269504982784406,0.03673249060259563
1000,1.5,0.5,1.2499999999999998,0.00502788043661245,0.019456906756086762
4000,1.5,0.5,1.2499999999999998,0.002159394458936441,0.010603559659936233
16000,1.5,0.5,1.2499999999999998,0.0009557538339335119,0.005897181939952231
64000,1.5,0.5,1.2499999999999998,0.00043359458314430437,0.003326951449815808
256000,1.5,0.5,1.2499999999999998,0.00020033514170043784,0.0018970987491751952
250,1.5,0.5,1.2999999999999998,0.01334874252748405,0.03924011712541148
1000,1.5,0.5,1.2999999999999998,0.005683949324785325,0.021231720918790258
4000,1.5,0.5,1.2999999999999998,0.002547273578905768,0.011831444207038704
16000,1.5,0.5,1.2999999999999998,0.0011797909631546125,0.006735242839102142
64000,1.5,0.5,1.2999999999999998,0.0005614558550711645,0.0038928344481164515
256000,1.5,0.5,1.2999999999999998,0.0002726547040161893,0.002276068524518266
250,1.5,0.5,1.3499999999999999,0.014521629179134434,0.041834121990660854
1000,1.5,0.5,1.3499999999999999,0.006417905271108966,0.023097672985138012
4000,1.5,0.5,1.3499999999999999,0.0029960301220227576,0.013145217700939509
16000,1.5,0.5,1.3499999999999999,0.0014488029478789185,0.007649138372397307
64000,1.5,0.5,1.3499999999999999,0.0007213002337186706,0.004522535881866376
256000,1.5,0.5,1.3499999999999999,0.00036703352241196927,0.002706894337321193
250,1.5,0.5,1.4,0.015790306202071593,0.04450925982252084
1000,1.5,0.5,1.4,0.007233572615790462,0.025050399541266147
4000,1.5,0.5,1.4,0.0035105379557184707,0.01454183792660423
16000,1.5,0.5,1.4,0.0017679756749484112,0.00863726621985276
64000,1.5,0.5,1.4,0.0009180855056675691,0.005215709159634897
256000,1.5,0.5,1.4,0.0004878656283258007,0.003190193122579491
250,1.5,0.5,1.45,0.017156200051382575,0.0472596751173868
1000,1.5,0.5,1.45,0.008134013029938452,0.027084548931218838
4000,1.5,0.5,1.45,0.004095002151053056,0.016016960730606475
16000,1.5,0.5,1.45,0.002142018063019461,0.00969652447724374
64000,1.5,0.5,1.45,0.0011565146838825027,0.005970435475717556
256000,1.5,0.5,1.45,0.0006394946962584847,0.003725046772961826
250,1.5,0.5,1.4999999999999998,0.018619969330738236,0.0500789730943588
1000,1.5,0.5,1.4999999999999998,0.009121400797203388,0.029193867595253244
4000,1.5,0.5,1.4999999999999998,0.004752753222772744,0.0175650189044545
16000,1.5,0.5,1.4999999999999998,0.0025748891758833855,0.010822357527284159
64000,1.5,0.5,1.4999999999999998,0.0014407214815240466,0.006783218549472178
256000,1.5,0.5,1.4999999999999998,0.0008258876544202815,0.004308936848070942
250,1.5,0.5,1.5,0.01861996933073823,0.0500789730943588
1000,1.5,0.5,1.5,0.009121400797203395,0.029193867595253255
4000,1.5,0.5,1.5,0.004752753222772747,0.017565018904454506
16000,1.5,0.5,1.5,0.0025748891758833863,0.01082235752728416
64000,1.5,0.5,1.5,0.001440721481524048,0.006783218549472182
256000,1.5,0.5,1.5,0.0008258876544202824,0.004308936848070944
250,1.5,0.5,1.5499999999999998,0.020181468394311963,0.05296030059890013
1000,1.5,0.5,1.5499999999999998,0.010196923504104784,0.03137131289703048
4000,1.5,0.5,1.5499999999999998,0.005486069765086402,0.019179351815261213
16000,1.5,0.5,1.5499999999999998,0.0030695473969563096,0.012008881297153025
64000,1.5,0.5,1.5499999999999998,0.0017739626536256584,0.007649087455988766
256000,1.5,0.5,1.5499999999999998,0.001050294032612203,0.004937811962145625
250,1.5,0.5,1.5999999999999999,0.021839729177378565,0.05589643478027357
1000,1.5,0.5,1.5999999999999999,0.01136071422509765,0.0336091878212536
4000,1.5,0.5,1.5999999999999999,0.00629604394134033,0.020852378850838783
16000,1.5,0.5,1.5999999999999999,0.0036277475020588604,0.013249080033496044
64000,1.5,0.5,1.5999999999999999,0.0021583557105481184,0.008561801153091396
256000,1.5,0.5,1.5999999999999999,0.0013149412168749841,0.005606285947645742
250,1.5,0.5,1.65,0.023592962058650586,0.05887987702412276
1000,1.5,0.5,1.65,0.012611819364322705,0.03589929179284327
4000,1.5,0.5,1.65,0.0071825009415528804,0.02257580645825905
16000,1.5,0.5,1.65,0.004249907184459531,0.014535059519148377
64000,1.5,0.5,1.65,0.0025946965676187927,0.009514135213711472
256000,1.5,0.5,1.65,0.0016208140561702463,0.0063079441309466895
250,1.5,0.5,1.6999999999999997,0.025438575731661976,0.0619029495039017
1000,1.5,0.5,1.6999999999999997,0.013948204020747068,0.03823308115785139
4000,1.5,0.5,1.6999999999999997,0.008143978790320106,0.024340856300638068
16000,1.5,0.5,1.6999999999999997,0.004935056783350366,0.015858336435490797
64000,1.5,0.5,1.6999999999999997,0.003082380686569039,0.010498221374443801
256000,1.5,0.5,1.6999999999999997,0.0019675535265998153,0.0070357187562012325
250,1.5,0.5,1.7499999999999998,0.027373215249037228,0.06495789172124833
1000,1.5,0.5,1.7499999999999998,0.015366794312293212,0.04060183262173566
4000,1.5,0.5,1.7499999999999998,0.009177769434282269,0.026138501071608474
16000,1.5,0.5,1.7499999999999998,0.005680876058770726,0.017210141098699342
64000,1.5,0.5,1.7499999999999998,0.003619435643904919,0.011505905684658608
256000,1.5,0.5,1.7499999999999998,0.002353487043576501,0.0077822866120595136
250,1.5,0.5,1.7999999999999998,0.029392816656348016,0.06803695452969014
1000,1.5,0.5,1.7999999999999998,0.01686355377436437,0.042996803159027874
4000,1.5,0.5,1.7999999999999998,0.010280016638936431,0.027959694833974775
16000,1.5,0.5,1.7999999999999998,0.006483811704424245,0.018581711274873194
64000,1.5,0.5,1.7999999999999998,0.00420265655206003,0.012529091866885432
256000,1.5,0.5,1.7999999999999998,0.0027757790034162915,0.008540443499851431
250,1.5,0.5,1.8499999999999999,0.03149267599805079,0.07113248936443557
1000,1.5,0.5,1.8499999999999999,0.018433588961809546,0.04540938053989304
4000,1.5,0.5,1.8499999999999999,0.011445861608962413,0.029795586245320214
16000,1.5,0.5,1.8499999999999999,0.007339260709077552,0.019964557860068153
64000,1.5,0.5,1.8499999999999999,0.004827822096236818,0.013560042210593287
256000,1.5,0.5,1.8499999999999999,0.003230670883402339,0.009303419781216663
250,1.5,0.5,1.9,0.0336675299918743,0.07423703071360593
1000,1.5,0.5,1.9,0.02007127790036531,0.047831219576795724
4000,1.5,0.5,1.9,0.012669623962327813,0.03163770541046392
16000,1.5,0.5,1.9,0.00824179898807088,0.02135068812789238
64000,1.5,0.5,1.9,0.005489960725016988,0.01459161717545583
256000,1.5,0.5,1.9,0.0037137700511707455,0.010065115410905092
250,1.5,0.5,1.9499999999999997,0.03591164535127439,0.07734337023931774
1000,1.5,0.5,1.9499999999999997,0.02177041415158736,0.05025436036871725
4000,1.5,0.5,1.9499999999999997,0.013945004019080557,0.03347811798882747
16000,1.5,0.5,1.9499999999999997,0.009185432480179927,0.022732778029655055
64000,1.5,0.5,1.9499999999999997,0.006183634591025984,0.015617444769802433
256000,1.5,0.5,1.9499999999999997,0.00422034617243461,0.010820247679738776
250,1.5,0.5,1.9999999999999998,0.03821891359484212,0.08044462136506582
1000,1.5,0.5,1.9999999999999998,0.023524358994558667,0.05267132609376082
4000,1.5,0.5,1.9999999999999998,0.015265292312241854,0.035309543202368766
16000,1.5,0.5,1.9999999999999998,0.010163848949957949,0.024104290738646877
64000,1.5,0.5,1.9999999999999998,0.006903212365463551,0.016632019818588476
256000,1.5,0.5,1.9999999999999998,0.0047456016035194604,0.011564417240278912
250,1.5,0.5,2.05,0.04058294820969014,0.08353427356385762
1000,1.5,0.5,2.05,0.025326194538333596,0.05507519916287429
4000,1.5,0.5,2.05,0.01662357355437732,0.03712543520338657
16000,1.5,0.5,2.05,0.011170652285580977,0.025459543524325123
64000,1.5,0.5,2.05,0.007643109172210574,0.01763074018500433
256000,1.5,0.5,2.05,0.005284893738381543,0.012294106188161721
250,1.5,0.5,2.1,0.042997181214074795,0.08660623598679093
1000,1.5,0.5,2.1,0.02716887135748507,0.05745967570494246
4000,1.5,0.5,2.1,0.01801291460869924,0.03892002962589085
16000,1.5,0.5,2.1,0.012199566087420375,0.026793728682142845
64000,1.5,0.5,2.1,0.008397980431049395,0.018609891338114214
256000,1.5,0.5,2.1,0.005833899334067472,0.013006625790540342
250,1.5,0.5,2.15,0.04545495646547275,0.08965487044521542
1000,1.5,0.5,2.15,0.029045345353374767,0.059819099338534236
4000,1.5,0.5,2.15,0.01942652886860701,0.04068835891852163
16000,1.5,0.5,2.15,0.013244598755936967,0.028102896487353216
64000,1.5,0.5,2.15,0.00916286451904266,0.019566592470588194
256000,1.5,0.5,2.15,0.00638872082726644,0.01370003165905225
250,1.5,0.5,2.1999999999999997,0.04794961745155611,0.09267501408679435
1000,1.5,0.5,2.1999999999999997,0.030948699839819294,0.06214847595729389
4000,1.5,0.5,2.1999999999999997,0.020857912420717658,0.04242624120010569
16000,1.5,0.5,2.1999999999999997,0.014300167270191271,0.02938390908347506
64000,1.5,0.5,2.1999999999999997,0.00993327566411119,0.020498717172350082
256000,1.5,0.5,2.1999999999999997,0.006945941413419261,0.01437302197473562
250,1.5,0.5,2.25,0.05047458774884377,0.09566199237710406
1000,1.5,0.5,2.25,0.03287225019652506,0.06444347179950627
4000,1.5,0.5,2.25,0.022300950114194435,0.044130247930259076
16000,1.5,0.5,2.25,0.01536118086696677,0.030634374107843157
64000,1.5,0.5,2.25,0.010705252882089325,0.021404800126712066
256000,1.5,0.5,2.25,0.007502639158945059,0.015024830996647611
250,1.5,0.5,2.3,0.05302344280443905,0.09861162320906262
1000,1.5,0.5,2.3,0.03480962971246631,0.06670039739485668
4000,1.5,0.5,2.3,0.023749991956393712,0.04579765574044352
16000,1.5,0.5,2.3,0.01642308865815931,0.03185256601186272
64000,1.5,0.5,2.3,0.011475373112930638,0.02228393906083272
256000,1.5,0.5,2.3,0.008056371300777847,0.01565512646943006
250,1.5,0.5,2.35,0.055589972161076126,0.10152021311193342
1000,1.5,0.5,2.35,0.03675485636995626,0.06891618010627815
4000,1.5,0.5,2.35,0.02519990198794171,0.04742638744632587
16000,1.5,0.5,2.35,0.017481896878085663,0.03303734176123085
64000,1.5,0.5,2.35,0.012240737386059068,0.023135698766858306
256000,1.5,0.5,2.35,0.008605139036697186,0.01626391628687367
250,1.5,0.5,2.4,0.05816823168085695,0.10438454662290872
1000,1.5,0.5,2.4,0.038702381246361356,0.07108832794573386
4000,1.5,0.5,2.4,0.026646082941903643,0.049014946685634386
16000,1.5,0.5,2.4,0.01853416210733082,0.0341880561616263
64000,1.5,0.5,2.4,0.012998938356165363,0.02396002176098031
256000,1.5,0.5,2.4,0.009147341347006795,0.016851467157920793


==> anc/data/benchmark_slopes.csv <==
tau,zeta,theta,finite_slope,limiting_exponent
1.5,0.6666666666666666,0.2,-0.9995441975174296,-1.0
1.5,0.6666666666666666,0.25,-0.9990870854155582,-1.0
1.5,0.6666666666666666,0.3,-0.9983053126809892,-1.0
1.5,0.6666666666666666,0.35,-0.9970124581897114,-1.0
1.5,0.6666666666666666,0.4,-0.9949292668641262,-1.0
1.5,0.6666666666666666,0.44999999999999996,-0.991648078791206,-1.0
1.5,0.6666666666666666,0.5,-0.9865946758717641,-1.0
1.5,0.6666666666666666,0.55,-0.9790001872291177,-1.0
1.5,0.6666666666666666,0.6,-0.9679075545362987,-1.0
1.5,0.6666666666666666,0.6499999999999999,-0.952246541763216,-1.0
1.5,0.6666666666666666,0.7,-0.9310024536888191,-1.0
1.5,0.6666666666666666,0.75,-0.9034589434141082,-1.0
1.5,0.6666666666666666,0.8,-0.8694260370358109,-0.9333333333333332
1.5,0.6666666666666666,0.8499999999999999,-0.8293333898074,-0.8666666666666669
1.5,0.6666666666666666,0.8999999999999999,-0.7841330798507878,-0.8000000000000002
1.5,0.6666666666666666,0.95,-0.7350728477402813,-0.7333333333333334
1.5,0.6666666666666666,1.0,-0.6834598607200529,-0.6666666666666667
1.5,0.6666666666666666,1.05,-0.6304998933509222,-0.6
1.5,0.6666666666666666,1.0999999999999999,-0.5772276312788149,-0.5333333333333335
1.5,0.6666666666666666,1.15,-0.5245010901317902,-0.4666666666666668
1.5,0.6666666666666666,1.2,-0.47302590077794454,-0.40000000000000013
1.5,0.6666666666666666,1.2499999999999998,-0.42338530866794627,-0.3333333333333337
1.5,0.6666666666666666,1.2999999999999998,-0.3760638002680558,-0.26666666666666694
1.5,0.6666666666666666,1.3499999999999999,-0.33146066980380845,-0.20000000000000018
1.5,0.6666666666666666,1.4,-0.28989446664467594,-0.13333333333333353
1.5,0.6666666666666666,1.45,-0.25160141580881296,-0.06666666666666676
1.5,0.6666666666666666,1.4999999999999998,-0.21673160417908363,-3.3306690738754696e-16
1.5,0.6666666666666666,1.5,-0.2167316041790835,0.0
1.5,0.6666666666666666,1.5499999999999998,-0.1853464907319471,0.0
1.5,0.6666666666666666,1.5999999999999999,-0.1574203849135425,0.0
1.5,0.6666666666666666,1.65,-0.13284718685745361,0.0
1.5,0.6666666666666666,1.6999999999999997,-0.1114522305171161,0.0
1.5,0.6666666666666666,1.7499999999999998,-0.09300788250880215,0.0
1.5,0.6666666666666666,1.7999999999999998,-0.07725089080194085,0.0
1.5,0.6666666666666666,1.8499999999999999,-0.06389941522976675,0.0
1.5,0.6666666666666666,1.9,-0.05266807889417978,0.0
1.5,0.6666666666666666,1.9499999999999997,-0.0432800242442923,0.0
1.5,0.6666666666666666,1.9999999999999998,-0.03547561327716622,0.0
1.5,0.6666666666666666,2.05,-0.029017927882884105,0.0
1.5,0.6666666666666666,2.1,-0.023695546660655886,0.0
1.5,0.6666666666666666,2.15,-0.01932321176406896,0.0
1.5,0.6666666666666666,2.1999999999999997,-0.015741002087494214,0.0
1.5,0.6666666666666666,2.25,-0.012812552531905382,0.0
1.5,0.6666666666666666,2.3,-0.010422748646756788,0.0
1.5,0.6666666666666666,2.35,-0.008475212114576693,0.0
1.5,0.6666666666666666,2.4,-0.006889792032801683,0.0
1.5,0.5,0.2,-0.9992208734730524,-1.0
1.5,0.5,0.25,-0.99850260535655,-1.0
1.5,0.5,0.3,-0.9973476552001499,-1.0
1.5,0.5,0.35,-0.9955633223607921,-1.0
1.5,0.5,0.4,-0.9928934342270078,-1.0
1.5,0.5,0.44999999999999996,-0.9890090871072004,-1.0
1.5,0.5,0.5,-0.9835063887527231,-1.0
1.5,0.5,0.55,-0.9759175527368407,-1.0
1.5,0.5,0.6,-0.9657420586412349,-1.0
1.5,0.5,0.6499999999999999,-0.9525014391399769,-1.0
1.5,0.5,0.7,-0.9358130924347758,-1.0
1.5,0.5,0.75,-0.9154670659911504,-1.0
1.5,0.5,0.8,-0.8914815922556535,-0.95
1.5,0.5,0.8499999999999999,-0.8641163021919873,-0.9000000000000001
1.5,0.5,0.8999999999999999,-0.8338378434376696,-0.8500000000000001
1.5,0.5,0.95,-0.8012518302096799,-0.8
1.5,0.5,1.0,-0.7670252488715267,-0.75
1.5,0.5,1.05,-0.7318203146664377,-0.7
1.5,0.5,1.0999999999999999,-0.6962499659088871,-0.6500000000000001
1.5,0.5,1.15,-0.6608548857333892,-0.6000000000000001
1.5,0.5,1.2,-0.6260963986117744,-0.55
1.5,0.5,1.2499999999999998,-0.5923585647995221,-0.5000000000000002
1.5,0.5,1.2999999999999998,-0.559954216714733,-0.4500000000000002
1.5,0.5,1.3499999999999999,-0.5291317314579375,-0.40000000000000013
1.5,0.5,1.4,-0.5000810708665705,-0.3500000000000001
1.5,0.5,1.45,-0.4729387702452573,-0.30000000000000004
1.5,0.5,1.4999999999999998,-0.4477921667684699,-0.2500000000000002
1.5,0.5,1.5,-0.4477921667684696,-0.25
1.5,0.5,1.5499999999999998,-0.42468337270783013,-0.25
1.5,0.5,1.5999999999999999,-0.40361346119639135,-0.25
1.5,0.5,1.65,-0.38454716098893493,-0.25
1.5,0.5,1.6999999999999997,-0.3674181415757015,-0.25
1.5,0.5,1.7499999999999998,-0.3521347752225131,-0.25
1.5,0.5,1.7999999999999998,-0.3385861270491279,-0.25
1.5,0.5,1.8499999999999999,-0.3266478630718866,-0.25
1.5,0.5,1.9,-0.31618777401055287,-0.25
1.5,0.5,1.9499999999999997,-0.3070706710778218,-0.25
1.5,0.5,1.9999999999999998,-0.29916249519183435,-0.25
1.5,0.5,2.05,-0.29233357105749574,-0.25
1.5,0.5,2.1,-0.28646101632656346,-0.25
1.5,0.5,2.15,-0.2814303748678804,-0.25
1.5,0.5,2.1999999999999997,-0.27713657979338824,-0.25
1.5,0.5,2.25,-0.2734843684703135,-0.25
1.5,0.5,2.3,-0.27038827278402805,-0.25
1.5,0.5,2.35,-0.26777229846889566,-0.25
1.5,0.5,2.4,-0.2655693919721104,-0.25


==> anc/data/environment.json <==
{
  "python": "3.13.5",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "networkx": "3.6.1",
  "pandas": "2.2.3",
  "matplotlib": "3.10.8",
  "platform": "Linux-6.18.44-x86_64-with-glibc2.41"
}


==> anc/data/exact_branches.csv <==
n,q,C,R,s,y_high,y_low,ipr_gamma,ipr_stock,mu_L,mu_T,mu_uniform,residual,branch
100,0.16596992540012423,2.75460161373228,9.943312100405093,0.4996701247456547,0.09127051407470582,0.009179085716417113,0.2521988192610354,0.016671612583805007,1.0004624257256247,0.29909000518626827,0.4270348362797657,2.7755575615628914e-17,-1
100,0.16596992540012423,2.75460161373228,9.956440972617838,0.5003298752543454,0.09138001281741591,0.00917797966851095,0.2528519056231736,0.016689602511275534,0.9995374503571977,0.2989021808859589,0.4270348362797657,2.7755575615628914e-17,1
100,0.16762430532816722,2.8097907736750627,8.524571074217475,0.4233064981709932,0.07928021464353015,0.009300199852085553,0.18254773881855474,0.014848230445508695,1.1037819338241683,0.3233981279433764,0.4306804112331033,0.0,-1
100,0.16762430532816722,2.8097907736750627,11.613487545364604,0.5766935018290068,0.10499160457807373,0.00904048884264572,0.3343853788032551,0.019114550444764768,0.889462822997104,0.2793576094012119,0.4306804112331033,0.0,1
100,0.16926251603996215,2.8649799336178443,8.000054218893556,0.392641269244659,0.07476682397307557,0.009345789656837621,0.15789327366582181,0.014237112613696321,1.1428274277346913,0.3348122377667643,0.4342801904226371,2.7755575615628914e-17,-1
100,0.16926251603996215,2.8649799336178443,12.374916130717443,0.607358730755341,0.11111044174608734,0.008978682406605178,0.37044187192892114,0.02032658730312012,0.8438246555344026,0.2726472110521482,0.4342801904226371,0.0,1
100,0.17088502256080335,2.920169093560627,7.622260045078616,0.3698235147004996,0.07148844942750243,0.00937890455123735,0.14078076942567744,0.01381901960908942,1.1707785808914544,0.3440498086173561,0.4378355327845934,0.0,-1
100,0.17088502256080335,2.920169093560627,12.98827374223742,0.6301764852995004,0.11597887268208484,0.008929506336544596,0.3985039120388298,0.021344971166631865,0.809436019800586,0.2680552875545127,0.4378355327845934,2.7755575615628914e-17,1
100,0.17249226804420564,2.975358253503409,7.31976153516702,0.3511554074337418,0.06884666998379119,0.009405589192082918,0.12756263840533572,0.013497909664829527,1.192860319799538,0.3521420010146282,0.4413477327196387,2.7755575615628914e-17,-1
100,0.17249226804420564,2.975358253503409,13.525030771066103,0.6488445925662581,0.12019575269953034,0.008886911588893633,0.42224486207186707,0.02226576152829904,0.7810651942399727,0.26455236973903296,0.4413477327196387,0.0,1
100,0.17408467518555995,3.0305474134461914,7.0649507681683765,0.33518465093323857,0.06660966433304252,0.009428185208757147,0.11681318909350728,0.013237024339292677,1.2111318679559364,0.3594896678269525,0.4448180242827371,2.7755575615628914e-17,-1
100,0.17408467518555995,3.0305474134461914,14.012836500722884,0.6648153490667614,0.12399331734880623,0.008848552350012058,0.4431142842155804,0.023125733737561258,0.7566465827728436,0.2617392172358239,0.4448180242827371,0.0,1
100,0.17566264752043825,3.085736573388973,6.843700858586177,0.32115639417723374,0.06465855599408595,0.009447893373797112,0.10779626428017985,0.013017735094301645,1.2266666607860741,0.36629923182520674,0.4482475850302571,2.7755575615628914e-17,-1
100,0.17566264752043825,3.085736573388973,14.465857296464614,0.6788436058227663,0.1274908385759435,0.008813223852768247,0.46187047378787877,0.023943532474018602,0.735100766280817,0.2594109459476625,0.4482475850302571,5.551115123125783e-17,1
100,0.1772265706188481,3.1409257333317555,6.64764042289771,0.3086163597784269,0.06292275337421471,0.00946542673359379,0.10007245487607969,0.01282910891384642,1.240112256244057,0.3726938834320739,0.4516375395579539,2.7755575615628914e-17,-1
100,0.1772265706188481,3.1409257333317555,14.892502256739972,0.6913836402215732,0.13075928583225643,0.008780209234017611,0.4789733991531336,0.02473010617648142,0.7157745616519955,0.2574458349236526,0.4516375395579539,0.0,1
100,0.17877681318545025,3.1961148932745376,6.471329533220582,0.2972648280001354,0.06135629049013069,0.00948124959100878,0.09335462768277511,0.012664109669602715,1.2518967079231875,0.3787542994183678,0.4549889627596305,1.3877787807814457e-17,-1
100,0.17877681318545025,3.1961148932745376,15.298247368146423,0.7027351719998646,0.13384498643161055,0.008749040541094844,0.494729311642103,0.025492505721460404,0.6982346211787884,0.25576461192088285,0.4549889627596305,5.551115123125783e-17,1
100,0.1803137280746344,3.2513040532173196,6.3110003857699635,0.28689109994942436,0.05992726650256691,0.009495684176741749,0.08744311235474961,0.012517911050927618,1.2623213573869665,0.38453683228454694,0.45830288283294296,0.0,-1
100,0.1803137280746344,3.2513040532173196,15.686894937167978,0.7131089000505756,0.1367801870105748,0.008719392050398235,0.5093556821518488,0.02623557153377406,0.6821746152834448,0.25431226795049855,0.45830288283294296,0.0,1
100,0.18183765322837023,3.306493213160102,6.163918019060236,0.27734000864213965,0.05861247978553888,0.009508964850651122,0.08219260628361545,0.012387043627171138,1.2716083346460847,0.39008276028908584,0.461580284055901,2.7755575615628914e-17,-1
100,0.18183765322837023,3.306493213160102,16.06121296452508,0.7226599913578604,0.13958842037826394,0.008691026056785213,0.5230144073557431,0.026962786561751162,0.6673677093703884,0.2530488108772916,0.461580284055901,5.551115123125783e-17,1
100,0.18334891254389496,3.3616823731028846,6.0280244241954,0.2684931496418112,0.0573944378868724,0.009521268304173007,0.07749364486034728,0.012268921962234957,1.279927227423497,0.3954234464544092,0.46482210935507284,1.3877787807814457e-17,-1
100,0.18334891254389496,3.3616823731028846,16.42329112049246,0.7315068503581887,0.14228749640614466,0.008663762662564195,0.5358304395088825,0.02767674919737953,0.6536398739217162,0.2519441097695526,0.46482210935507284,0.0,1
100,0.18484781667754874,3.4168715330456663,5.901726174582252,0.26025760341946697,0.05625957159904432,0.009532731600009654,0.07326148289823757,0.012161563600532433,1.2874111334285503,0.40058342302421124,0.46802926268425815,0.0,-1
100,0.18484781667754874,3.4168715330456663,16.774753194476634,0.7397423965805331,0.14489128874495344,0.008637461729848955,0.5479029953203031,0.028379454322499394,0.6408538134025381,0.25097481354988604,0.46802926268425815,0.0,1
100,0.18633466379040825,3.4720606929884483,5.783760623968231,0.25255877982801594,0.055197108688665,0.009543463548599343,0.06942905219359183,0.01206341276142929,1.2941668627988185,0.405582338717943,0.4712026112304385,1.3877787807814457e-17,-1
100,0.18633466379040825,3.4720606929884483,17.116890970511193,0.747441220171984,0.14741086182593507,0.008612011496707726,0.5593126800088329,0.029072469644188102,0.6288987466304092,0.2501224066231634,0.4712026112304385,0.0,1
100,0.18780974024078811,3.527249852931231,5.673107836720387,0.24533567437133774,0.05419833187307164,0.009553552203302307,0.06594230265839628,0.011973224788244629,1.3002817131043896,0.4104362431543636,0.47434298746207304,1.3877787807814457e-17,-1
100,0.18780974024078811,3.527249852931231,17.450752365255887,0.7546643256286623,0.14985521356290074,0.008587321075122216,0.5701262200646368,0.02975705127345917,0.6176836160489386,0.2493719271294118,0.47434298746207304,5.551115123125783e-17,1
100,0.18927332122816498,3.582439012874013,5.568930493480532,0.23853760762448262,0.053256072020625024,0.009563069979589646,0.06275700818052725,0.01188998764308434,1.3058281336768898,0.41515846524181277,0.47745119103328254,0.0,-1
100,0.18927332122816498,3.582439012874013,17.777201585815785,0.7614623923755174,0.15223178278297664,0.008563315325424477,0.5803997243987232,0.030434222256185705,0.6071324089971288,0.24871109104167644,0.47745119103328254,5.551115123125783e-17,1
100,0.190725671392626,3.6376281728167954,5.470531628493198,0.23212191512806513,0.05236435139381611,0.009572077258648322,0.05983651028298926,0.011812866938402755,1.3108670354286918,0.41976023238834836,0.4805279905561138,1.3877787807814457e-17,-1
100,0.190725671392626,3.6376281728167954,18.096961451490326,0.7678780848719349,0.15454680657095735,0.008539931246758007,0.5901810015445976,0.031104827565516927,0.5971808346794545,0.24812967527164037,0.4805279905561138,5.551115123125783e-17,1
100,0.19216704537353893,3.692817332759577,5.3773241336288935,0.2260522679322915,0.051518125974800655,0.00958062499015353,0.05715008331180472,0.011741166448948907,1.3154502006928004,0.4242511184308065,0.4835741252518711,1.3877787807814457e-17,-1
100,0.19216704537353893,3.692817332759577,18.410643944795964,0.7739477320677085,0.1568055784912675,0.008517115368775075,0.5995112498296922,0.03176957361227849,0.5877739021910862,0.24761907189830507,0.4835741252518711,0.0,1
100,0.19359768833078456,3.7480064927023595,5.288808260262359,0.22029742420083595,0.050713095187200234,0.009588756614270704,0.054671723864147814,0.011674299110830328,1.3196220770655138,0.4286393749641165,0.4865903064914424,1.3877787807814457e-17,-1
100,0.19359768833078456,3.7480064927023595,18.718772760933664,0.779702575799164,0.15901263937696863,0.008494821824475064,0.6084263183756241,0.032429057266758085,0.5788641155137773,0.24717195885136828,0.4865903064914424,0.0,1
100,0.19501783643157208,3.8031956526451403,5.204554698281523,0.21483028312145827,0.04994555865001315,0.009596509508585725,0.05237923725617854,0.01161176530895115,1.3234211386580244,0.43293218123196753,0.4895772192335951,1.3877787807814457e-17,-1
100,0.19501783643157208,3.8031956526451403,19.02180027672464,0.7851697168785418,0.16117192105292752,0.008473010898455278,0.6169576666318773,0.03308378759073995,0.5704101019849338,0.24678205189993008,0.4895772192335951,5.551115123125783e-17,1
100,0.19642771730557587,3.8583848125879228,5.124191632154798,0.2096271556426325,0.04921230649508721,0.00960391609600922,0.05025353663633114,0.011553136344105715,1.3268809366641499,0.4371358358465311,0.4925355233693743,1.3877787807814457e-17,-1
100,0.19642771730557587,3.8583848125879228,19.32012053935794,0.7903728443573674,0.16328685646437713,0.00845164791450124,0.6251331072832405,0.03373420238861673,0.562375552251146,0.24644391468945132,0.4925355233693743,0.0,1
100,0.19782755047087616,3.9135739725307053,5.047394689510628,0.20466719383562812,0.04851053411354156,0.009611004705923822,0.0482780973291293,0.011498041654252776,1.3300309223426636,0.4412559061268322,0.4954658549799805,0.0,-1
100,0.19782755047087616,3.9135739725307053,19.614079359741645,0.7953328061643719,0.16536046534791707,0.008430702370223059,0.6329773903414211,0.03438068100315286,0.5547283885347795,0.24615281104700906,0.4954658549799805,0.0,1
100,0.19921754773296171,3.9687631324734878,4.973879030603953,0.19993193836245696,0.047837774996736714,0.009617800252558215,0.04643852647486884,0.011446158804751186,1.3328971003349668,0.44529734601165516,0.49836882751482947,0.0,-1
100,0.19921754773296171,3.9687631324734878,19.903982262306634,0.8000680616375431,0.16739542178156577,0.00841014725473166,0.6405126687067723,0.03502355434120908,0.5474401032275071,0.24590458860772196,0.49836882751482947,0.0,1
100,0.20059791355884712,4.02395229241627,4.903393047366836,0.19540495527418283,0.047191847191472444,0.009624324775843712,0.044722219636587617,0.01139720555304428,1.3355025534987208,0.4492645903009932,0.5012450328958902,0.0,-1
100,0.20059791355884712,4.02395229241627,20.190100822768805,0.8045950447258171,0.16939410809619773,0.008389958504078811,0.6477588738412356,0.0356631128240226,0.5404852265715093,0.2456955860163033,0.5012450328958902,0.0,1
100,0.20196884542817617,4.0791414523590515,4.835713289765364,0.19107154133740467,0.046570810143815894,0.009630597877335193,0.043118083921518634,0.011350933489469726,1.3378678690614672,0.4531616308122667,0.5040950425538584,0.0,-1
100,0.20196884542817617,4.0791414523590515,20.472677776312835,0.8089284586625954,0.17135865837579675,0.00837011456186064,0.6547340222838287,0.036299612760441496,0.5338408935715775,0.24552255812477483,0.5040950425538584,5.551115123125783e-17,1
100,0.20333053416301827,4.134330612301834,4.770640339980321,0.18691848260750482,0.04597292957189462,0.009636637075031368,0.04161631261428484,0.011307122890893426,1.3400114880131948,0.4569920785407801,0.5069194084012313,1.3877787807814457e-17,-1
100,0.20333053416301827,4.134330612301834,20.751931175848895,0.8130815173924951,0.1732909939078633,0.008350596021132695,0.6614544682600327,0.036933281506482674,0.5274864881716916,0.2453826151034955,0.5069194084012313,0.0,1
100,0.20468316423791716,4.1895197722446165,4.707995427102724,0.18293385485839878,0.04539664861627777,0.009642458094785072,0.04020820015776337,0.011265578518448723,1.3419499940937,0.4607592148619558,0.5097186637469109,1.3877787807814457e-17,-1
100,0.20468316423791716,4.1895197722446165,21.028057807805492,0.8170661451416013,0.17519285233688106,0.008331385329930495,0.6679351137714385,0.03756432167999454,0.5214033482974016,0.2452731724340077,0.5097186637469109,0.0,1
100,0.2060269140716183,4.244708932187399,4.647617626530106,0.1791068572656734,0.04484056395079631,0.009648075111608118,0.03888598906492206,0.01122612615798942,1.3436983547419006,0.4644660340616025,0.512493324156571,1.3877787807814457e-17,-1
100,0.2060269140716183,4.244708932187399,21.301236021413626,0.8208931427343266,0.1770658118393896,0.008312466547076873,0.6741895847813666,0.03819291463187306,0.515574519358233,0.24519190950298372,0.512493324156571,0.0,1
100,0.20736195630178117,4.299898092130181,4.589361525532705,0.17542767276597443,0.04430340585120335,0.009653500950997946,0.037642742340168,0.011188609750497345,1.3452701234719568,0.46811527893595245,0.5152438882626617,0.0,-1
100,0.20736195630178117,4.299898092130181,21.571628090142383,0.8245723272340255,0.17891131132454222,0.008293825138135938,0.6802303800964206,0.03881922332664286,0.5099845467102831,0.24513673506059208,0.5152438882626617,5.551115123125783e-17,1
100,0.20868845804387368,4.355087252072963,4.533095263817497,0.1718873500081784,0.04378402145001563,0.00965874725808065,0.03647223645724289,0.011152888995287994,1.3466776110006753,0.47170947080321934,0.5179708385276032,0.0,-1
100,0.20868845804387368,4.355087252072963,21.839382196576256,0.8281126499918215,0.18073066743298058,0.008275447803707267,0.6860689980572129,0.039443394749607084,0.5046192997229271,0.24510575820618224,0.5179708385276032,0.0,1
100,0.2100065811353479,4.410276412015746,4.478698878243076,0.16847770292532976,0.04328136057753182,0.00966382464063099,0.03536887103483745,0.011118837335244127,1.3479320308524385,0.4752509349709413,0.5206746419634319,1.3877787807814457e-17,-1
100,0.2100065811353479,4.410276412015746,22.104634111690082,0.8315222970746703,0.18252508893510913,0.008257322333988798,0.6917160450412554,0.04006556193138113,0.49946582169467324,0.24509726386127656,0.5206746419634319,5.551115123125783e-17,1
100,0.21131648236610714,4.465465571958528,4.426062896111277,0.16519122479647033,0.0427944637180779,0.009668742790726485,0.03432759217558443,0.011086340253087199,1.349043623960862,0.4787418224795943,0.523355750810891,1.3877787807814457e-17,-1
100,0.21131648236610714,4.465465571958528,22.36750862419534,0.8348087752035297,0.1842956890007071,0.008239437484841343,0.6971813289421684,0.04068584566083961,0.4945122010729559,0.2451096919133034,0.523355750810891,0.0,1
100,0.21261831369619386,4.52065473190131,4.37508713305915,0.16202101430813226,0.04232245170858004,0.009673510588802222,0.033343827061892276,0.011055293822680291,1.3500217658650215,0.48218412877282685,0.5260146031807236,0.0,-1
100,0.21261831369619386,4.52065473190131,22.62812076402629,0.8379789856918677,0.18604349571368994,0.00822178287157889,0.7024739401488223,0.04130435594252118,0.4897474603563364,0.24514161938331858,0.5260146031807236,5.551115123125783e-17,1
100,0.21391222246155295,4.575843891844092,4.325679660468614,0.15896071161862635,0.04186451688179484,0.009678136193113184,0.03241342788477532,0.011025603470818374,1.3508750593879133,0.48557970981404813,0.5286516236597032,1.3877787807814457e-17,-1
100,0.21391222246155295,4.575843891844092,22.88657685513287,0.8410392883813737,0.18776946113052703,0.008204348877469424,0.7076023220539595,0.04192119324306865,0.48516145976992003,0.2451917451012975,0.5286516236597032,5.551115123125783e-17,1
100,0.21519835156866035,4.631033051786874,4.27775591419335,0.15600444281166911,0.041419915414771934,0.009682627117022505,0.03153262355630905,0.010997182913809519,1.3516114151323952,0.4889302960679013,0.5312672238837415,0.0,-1
100,0.21519835156866035,4.631033051786874,23.14297542585907,0.843995557188331,0.18947446912251523,0.008187126574520047,0.7125743327372471,0.042536449562433,0.4807448133591238,0.2452588764735208,0.5312672238837415,0.0,1
100,0.21647683967874382,4.686222211729655,4.23123792177384,0.1531467714264176,0.04098796068860639,0.009686990296074683,0.03069797794930005,0.010969953240039005,1.3522381216964257,0.49223750468607624,0.5338618030802278,0.0,-1
100,0.21647683967874382,4.686222211729655,23.397407999807477,0.8468532285735824,0.19115934219656253,0.008170107654580176,0.7173972991656853,0.04315020935867802,0.4764888155820664,0.2453419180054215,0.5338618030802278,5.551115123125783e-17,1
100,0.21774782138226867,4.741411371672438,4.186053629536783,0.15038265598842215,0.040568017501335416,0.009691232146451158,0.029906353638751187,0.010943842115113078,1.3527619071667234,0.4955028501746169,0.5364357485815969,0.0,-1
100,0.21774782138226867,4.741411371672438,23.64995978586043,0.8496173440115778,0.19282484745328787,0.008153284369158709,0.7220780650152083,0.043762550349816146,0.4723853768251278,0.24543986130533635,0.5364357485815969,0.0,1
100,0.21901142736430948,4.796600531615221,4.14213631432399,0.14770741265501328,0.04015949700422043,0.009695358616118985,0.029154880303169806,0.010918783090452102,1.3531889931768808,0.49872775377045253,0.5389894363119612,0.0,-1
100,0.21901142736430948,4.796600531615221,23.900710282673817,0.8522925873449867,0.19447170181280288,0.008136649476638355,0.7266230330265778,0.044373544211829964,0.46842696654068683,0.2455517763438435,0.5389894363119612,5.551115123125783e-17,1
100,0.2202677845613834,4.851789691558001,4.099424067268439,0.14511668224014976,0.0397618522543222,0.009699375229754321,0.02844092709049051,0.010894714999604146,1.353525142596939,0.5019135517153704,0.5415232312485175,1.3877787807814457e-17,-1
100,0.2202677845613834,4.851789691558001,24.149733810282886,0.8548833177598503,0.19610057661583355,0.008120196195799661,0.7310382026554466,0.04498325718863205,0.4646065629263747,0.24567680378269244,0.5415232312485175,0.0,1
100,0.22151701631027773,4.906978851500785,4.057859339182392,0.14260640100601363,0.03937457429449635,0.009703287128338421,0.027762078371482514,0.010871581429275643,1.353775701744456,0.5050615025838658,0.5440374878593017,0.0,-1
100,0.22151701631027773,4.906978851500785,24.397099979307626,0.8573935989939864,0.19771210168957584,0.008103918164751759,0.7353292036525061,0.04559175062698754,0.46091760824325445,0.24581414821895514,0.5440374878593017,5.551115123125783e-17,1
100,0.22275924248936488,4.962168011443566,4.017388538858104,0.1401727747079088,0.03899718868667252,0.009707099104175025,0.027116112399147452,0.010849330254273221,1.3539456378634025,0.5081727937955697,0.5465325505187559,0.0,-1
100,0.22275924248936488,4.962168011443566,24.642874106505914,0.8598272252920912,0.1993068689529051,0.008087809404516111,0.7395013261087422,0.04619908144722463,0.45735396901513625,0.24596307221560482,0.5465325505187559,0.0,1
100,0.22399457965286457,5.017357171386349,3.9779616769928845,0.1378122554600924,0.03862925243626794,0.009710815631956889,0.02650098247050093,0.010827913227332881,1.3540395724996501,0.511248547422012,0.5490087539024675,0.0,-1
100,0.22399457965286457,5.017357171386349,24.88711758400811,0.8621877445399075,0.20088543562353933,0.008071864286630915,0.7435595474181967,0.046805302558776136,0.4539099004696868,0.24612289101054552,0.5490087539024675,0.0,1
100,0.22522314115847714,5.072546331329131,3.9395320496042707,0.13552152105676377,0.03827035125539426,0.00971444089641016,0.025914800250912716,0.010807285616266033,1.3540618113052794,0.5142898253803065,0.5514664233623356,1.3877787807814457e-17,-1
100,0.22522314115847714,5.072546331329131,25.129888208409074,0.8644784789432363,0.2024483270799133,0.0080560775042433,0.7475085565425724,0.04741046322813868,0.45058001467942893,0.24629296781314536,0.5514664233623356,5.551115123125783e-17,1
100,0.2264450372887848,5.127735491271913,3.9020559557493577,0.13329745643740215,0.037920097120579845,0.009717978816963839,0.025355820973669778,0.01078740588204304,1.3540163707241277,0.5172976340922285,0.5539058752833412,1.3877787807814457e-17,-1
100,0.2264450372887848,5.127735491271913,25.371240474942873,0.8667025435625978,0.20399603942242922,0.008040444046238089,0.7513527759056816,0.04801460940564516,0.44735925194129034,0.2464727096113374,0.5539058752833412,0.0,1
100,0.22766037536678832,5.182924651214696,3.8654924451458297,0.13113713703126811,0.03757812608739657,0.009721433069824276,0.024822430270840634,0.010768235392416507,1.3539070019447457,0.5202729286754655,0.5563274174230072,0.0,-1
100,0.22766037536678832,5.182924651214696,25.611225841178722,0.8688628629687318,0.20552904177205597,0.008024959174019637,0.755096381198835,0.048617784016463036,0.44424285500032523,0.24666156342393059,0.5563274174230072,0.0,1
100,0.22886925986592163,5.2381138111574765,3.8298030919423662,0.12903781375390544,0.03724409632991377,0.009724807107778649,0.024313132427585333,0.010749738166498608,1.3537372124516724,0.5232166167241032,0.5587313492345627,1.3877787807814457e-17,-1
100,0.22886925986592163,5.2381138111574765,25.849892964024434,0.8709621862460946,0.20704777833868945,0.008009618400619298,0.7587433193390453,0.04922002722041747,0.44122634577913616,0.24685901294239193,0.5587313492345627,0.0,1
100,0.23007179251486395,5.293302971100261,3.7949517914281343,0.1269968994603283,0.036917686377519056,0.009728104178004859,0.023826539882151686,0.0107318806463823,1.3535102854596204,0.5261295617272996,0.5611179621747577,1.3877787807814457e-17,-1
100,0.23007179251486395,5.293302971100261,26.08728791327909,0.8730031005396717,0.20855267028704763,0.007994417471848004,0.7622973247889764,0.049821376644562675,0.4383055043214227,0.24706457551438382,0.5611179621747577,5.551115123125783e-17,1
100,0.2312680723974462,5.348492131043042,3.760904576924912,0.12501195668636014,0.03659859352551308,0.009731327338126131,0.023361363819015338,0.010714631492460066,1.353229297476211,0.5290125861682868,0.5634875399972059,0.0,-1
100,0.2312680723974462,5.348492131043042,26.323454364520714,0.8749880433136399,0.2100441174239842,0.007979352349252684,0.7657619344197569,0.050421867591859376,0.4354763496975836,0.24727779942806208,0.5634875399972059,0.0,1
100,0.23245819604793083,5.4036812909858245,3.727629454486867,0.12308068653220476,0.036286532399137865,0.009734479470715778,0.022916405723833088,0.010697961399566587,1.3528971342059597,0.5318664743401218,0.5658403590320814,0.0,-1
100,0.23245819604793083,5.4036812909858245,26.55843377373141,0.8769193134677953,0.21152249972783435,0.007964419194668339,0.7691405010742157,0.05102153322884343,0.43273512265371694,0.2474982614617979,0.5658403590320814,0.0,1
100,0.23364225754192253,5.458870450928606,3.695096253355036,0.12120091856150468,0.03598123365344543,0.009737563296429844,0.022490549786790298,0.01068184293146962,1.3525165049803023,0.5346919749097392,0.5681766884529311,0.0,-1
100,0.23364225754192253,5.458870450928606,26.79226553573834,0.8787990814384953,0.21298817873763867,0.007949614356185469,0.7724362059680536,0.051620404754771254,0.4300782698137251,0.2477255646687574,0.5681766884529311,1.1102230246251565e-16,1
100,0.23482034858315384,5.514059610871388,3.663276490386239,0.11937060160545065,0.035682442793741165,0.009740581385921807,0.022082756056099197,0.010666250371569482,1.3520899558746777,0.5374898032577722,0.5704967905313252,1.3877787807814457e-17,-1
100,0.23482034858315384,5.514059610871388,27.02498712827486,0.8806293983945493,0.21444149881774957,0.007934934355376268,0.7756520700493484,0.05221851155439182,0.4275024292684185,0.2479593363698261,0.5704967905313252,5.551115123125783e-17,1
100,0.23599255858637092,5.569248770814171,3.6321432469080834,0.11758779537543848,0.03538991910331665,0.00974353617067357,0.021692054256310322,0.010651159587952489,1.3516198816533773,0.5402606436180754,0.5728009208800098,0.0,-1
100,0.23599255858637092,5.569248770814171,27.25663424323235,0.8824122046245615,0.21588278831132685,0.007920375875643162,0.7787909644221088,0.05281588133620871,0.42500441740618833,0.24819922633180402,0.5728009208800098,5.551115123125783e-17,1
100,0.2371589747565323,5.624437930756953,3.60167105664948,0.11585066279970227,0.03510343466687681,0.00974642995285983,0.021317538197107348,0.010636547911186012,1.3511085366654705,0.5430051510379142,0.5750893286851939,0.0,-1
100,0.2371589747565323,5.624437930756953,27.487240906474273,0.8841493372002978,0.21731236059452488,0.007905935751570456,0.7818556199269898,0.05341254025785284,0.422581216857567,0.24844490511073905,0.5750893286851939,0.0,1
100,0.238319682164519,5.679627090699735,3.5718358035653206,0.11415746300960895,0.03482277347951265,0.009749264914348356,0.020958360707674806,0.010622394023449692,1.3505580448001524,0.5457239531771966,0.5773622569285545,1.3877787807814457e-17,-1
100,0.238319682164519,5.679627090699735,27.716839587413446,0.8858425369903911,0.21873051504171598,0.007891610959174586,0.7848486359613783,0.05400851303997982,0.4202299654412732,0.2486960625427813,0.5773622569285545,5.551115123125783e-17,1
100,0.23947476381954147,5.734816250642517,3.5426146285193734,0.11250654491014846,0.034547730632315025,0.009752043124926111,0.020613729039814427,0.010608677857774444,1.3499704085969488,0.548417651962924,0.5796199425995106,1.3877787807814457e-17,-1
100,0.23947476381954147,5.734816250642517,27.945461299406645,0.8874934550898516,0.22013753791083562,0.007877398606961256,0.7877724886116417,0.05460382306992715,0.41794794601253993,0.24895240636710303,0.5796199425995106,0.0,1
100,0.24062430073841876,5.790005410585299,3.5139858439144773,0.1108963412767979,0.03427811156679435,0.00975476654983036,0.020282900689943505,0.010595380506312842,1.3493475175950604,0.5510868251131289,0.5818626168982809,0.0,-1
100,0.24062430073841876,5.790005410585299,28.173135691894792,0.8891036587232021,0.221533703156856,0.007863295927708524,0.7906295381621415,0.055198492496215015,0.41573257712594947,0.24921366096729158,0.5818626168982809,0.0,1
100,0.24176837201189244,5.845194570528082,3.485928855467258,0.10932536332757559,0.03401373139119767,0.009757437056654569,0.01996517959611606,0.010582484136695549,1.348691155996425,0.5537320275429121,0.5840905054302117,1.3877787807814457e-17,-1
100,0.24176837201189244,5.845194570528082,28.3998911351075,0.8906746366724244,0.2229192731804569,0.007849300270904474,0.7934220360384916,0.05579254231484245,0.4135814044349356,0.24947956621923117,0.5840905054302117,0.0,1
100,0.24290705486812983,5.900383730470864,3.4584240904181,0.10779219572486712,0.03375441425261519,0.009760056421690755,0.019659912671404767,0.010569971915641258,1.3480030097086706,0.5563537926637647,0.5863038283918225,0.0,-1
100,0.24290705486812983,5.900383730470864,28.625754798056466,0.8922078042751329,0.22429449951815203,0.007835409095776241,0.7961521312363143,0.05638599244821743,0.4114920927587569,0.24974987643488336,0.5863038283918225,5.551115123125783e-17,1
100,0.2440404247335602,5.955572890413645,3.431452931548403,0.10629549196663814,0.033499992759465504,0.009762626335762975,0.019366486639491788,0.01055782793908579,1.3472846728267802,0.5589526335861107,0.588502800749004,0.0,-1
100,0.2440404247335602,5.955572890413645,28.850752720459845,0.8937045080333619,0.22565962347942348,0.00782161996485431,0.7988218762812992,0.05697886181746132,0.40946241875530676,0.25002435939258777,0.588502800749004,5.551115123125783e-17,1
100,0.24516855529117978,6.010762050356428,3.4049976564478404,0.10483397013104381,0.03325030744955491,0.009765148409600456,0.01908432514223809,0.010546037168180636,1.3465376536058606,0.5615290442339163,0.5906876324077611,0.0,-1
100,0.24516855529117978,6.010762050356428,29.074909879168235,0.8951660298689562,0.22701487673580126,0.007807930538022209,0.8014332327615857,0.05757116840874244,0.4074902641447331,0.2503027954455584,0.5906876324077611,5.551115123125783e-17,1
100,0.24629151853645326,6.06595121029921,3.3790413815361005,0.1034064089423002,0.03300520629943606,0.009767624178793576,0.01881288609242042,0.010534585370585471,1.3457633799717814,0.5640835003792628,0.5928585283778839,0.0,-1
100,0.24629151853645326,6.06595121029921,29.29825024960036,0.8965935910576999,0.22836048186628816,0.007794338567007191,0.8039880764692807,0.05816292933421976,0.40557360943465603,0.25058497670117197,0.5928585283778839,0.0,1
100,0.24740938483093144,6.121140370241993,3.353568010397547,0.10201164412906549,0.03276454427125468,0.009770055108371164,0.01855165924781191,0.010523459066543346,1.344963204611524,0.5666164606039459,0.595015688929896,0.0,-1
100,0.24740938483093144,6.121140370241993,29.52079686264186,0.8979883558709345,0.22969665286305813,0.007780841890272139,0.8064882021842075,0.05875416088811219,0.40371052810286945,0.25087070626445157,0.595015688929896,0.0,1
100,0.24852222295369836,6.176329530184776,3.328562186034606,0.10064856504956035,0.03252818289367966,0.00977244259703354,0.018300163985398358,0.010512645479283923,1.3441384096806939,0.5691283671944215,0.597159309745618,1.3877787807814457e-17,-1
100,0.24852222295369836,6.176329530184776,29.742571857412408,0.8993514349504397,0.2310235956009447,0.007767438428273286,0.8089353281297031,0.05934487859835348,0.4018991811979248,0.2511597975398527,0.597159309745618,5.551115123125783e-17,1
100,0.24963010015075418,6.231518690127556,3.304009246687263,0.09931611156028346,0.032295989873869495,0.009774787981072026,0.018057947256817173,0.010502132489349184,1.343290211161839,0.5716196469757886,0.5992895820626577,1.3877787807814457e-17,-1
100,0.24963010015075418,6.231518690127556,29.96359653026441,0.9006838884397166,0.23234150827386962,0.007754126179051823,0.8113311001273671,0.05993509727424165,0.40013781232197076,0.2514520735860842,0.5992895820626577,0.0,1
100,0.2507330821824344,6.28670785007034,3.279895184902711,0.09801327110750505,0.032067838737742944,0.009777092538002597,0.017824581708124426,0.010491908592479827,1.3424197629038188,0.5740907120899086,0.601406692813124,0.0,-1
100,0.2507330821824344,6.28670785007034,30.1838913803389,0.901986728892495,0.23365058180104276,0.007740903214130881,0.8136770954750842,0.06052483105044941,0.39842474296374875,0.2517473665192401,0.601406692813124,0.0,1
100,0.25183123336895924,6.341897010013121,3.2562066095715037,0.09673907602277741,0.031843608496099955,0.009779357489938384,0.017599663948772888,0.010481962860738272,1.3415281603694396,0.5765419607222717,0.6035108247568439,0.0,-1
100,0.25183123336895924,6.341897010013121,30.403476151971752,0.9032609239772225,0.2349510002054801,0.007727767674692121,0.8159748265703446,0.06111409342772314,0.3967583681527712,0.2520455169600044,0.6035108247568439,5.551115123125783e-17,1
100,0.25292461663420396,6.397086169955904,3.232930710675139,0.09549260100553068,0.03162318333438481,0.009781584006723387,0.0173828129562534,0.0104722849065782,1.3406164441159316,0.5789737777817645,0.6056021566093459,0.0,-1
100,0.25292461663420396,6.397086169955904,30.622369874214115,0.9045073989944693,0.23624294096713508,0.007714717768008737,0.8182257442988391,0.06170289731056421,0.3951371524084868,0.25234637352111416,0.6056021566093459,0.0,1
100,0.2540132935477725,6.4522753298986855,3.210055226515392,0.09427296077744886,0.03140645232410204,0.009783773208847454,0.017173668604239835,0.010462864849600056,1.3396856030304574,0.5813865355370957,0.6076808631648586,0.0,-1
100,0.2540132935477725,6.4522753298986855,30.8405908977047,0.9057270392225513,0.237526575352715,0.007701751764113989,0.8204312412064625,0.06229125504215627,0.39355962596072525,0.25264979233165263,0.6076808631648586,1.1102230246251565e-16,1
100,0.255097324365456,6.5074644898414675,3.18756841321808,0.09307930789476515,0.031193309154088498,0.009785926170160723,0.01697189030330625,0.010453693285758356,1.3387365773407176,0.5837805942132872,0.6097471154145591,6.938893903907228e-18,-1
100,0.255097324365456,6.5074644898414675,31.0581569291096,0.9069206921052347,0.23880206872405838,0.007688867992686279,0.8225926544712457,0.0628791784367765,0.39202438121990285,0.2529556365950701,0.6097471154145591,5.551115123125783e-17,1
100,0.2561767680681496,6.562653649784251,3.1654590163240606,0.09191083070591358,0.03098365188001829,0.009788043920403855,0.0167771557443766,0.010444761258809894,1.3377702614188551,0.5861563025513141,0.6118010806602936,0.0,-1
100,0.2561767680681496,6.562653649784251,31.27508506332371,0.9080891692940865,0.24006958082676835,0.007676064840133653,0.8247112686902447,0.06346667880990393,0.3905300694774651,0.25326377617813606,0.6118010806602936,5.551115123125783e-17,1
100,0.2572516823993,6.6178428097270325,3.1437162442979836,0.09076675144312571,0.030777382690670187,0.009790127447568988,0.01658915973603601,0.010436060233812688,1.3367875063951553,0.5885139983337035,0.6138429226239783,1.3877787807814457e-17,-1
100,0.2572516823993,6.6178428097270325,31.49139181361054,0.9092332485568744,0.24132926606064387,0.0076633407468621835,0.8267883184951004,0.06405376700621834,0.38907539781880973,0.25357408722829466,0.6138429226239783,0.0,1
100,0.2583221239009507,6.673031969669814,3.122329743801225,0.08964632443759721,0.030574407689624303,0.009792177700104805,0.016407613127695952,0.01042758207250391,1.3357891225965417,0.5908540088786431,0.6158728015528827,0.0,-1
100,0.2583221239009507,6.673031969669814,31.707093139840573,0.9103536755624027,0.24258127373330743,0.007650694204714067,0.8288249910088163,0.06464045342566432,0.3876591262325017,0.2538864518171236,0.6158728015528827,1.1102230246251565e-16,1
100,0.259388147948448,6.728221129612595,3.101289576589677,0.08854883444877909,0.03037463669117806,0.009794195588977999,0.01623224181137546,0.010419319010401513,1.3347758818234976,0.5931766515049254,0.6178908743209782,0.0,-1
100,0.259388147948448,6.728221129612595,31.92220447497361,0.911451165551221,0.24382574829830098,0.007638123754562616,0.8308224281552068,0.06522674804773777,0.38628006490103944,0.25420075760781946,0.6178908743209782,0.0,1
100,0.26044980878386875,6.783410289555379,3.0805861979097293,0.08747359509918061,0.030177983029380465,0.009796181989602217,0.016062785795547253,0.010411263635488853,1.3337485194778558,0.5954822339698518,0.6198972945265332,6.938893903907228e-18,-1
100,0.26044980878386875,6.783410289555379,32.13674074991782,0.9125264049008194,0.24506282957881095,0.007625627984052416,0.8327817288315128,0.06581266045413851,0.38493707165970936,0.25451689754481827,0.6198972945265332,5.551115123125783e-17,1
100,0.2615071595482265,6.838599449498159,3.060210436277219,0.08641994740682236,0.029984363379182977,0.009798137743644617,0.015898998345112623,0.010403408868354776,1.3327077365527713,0.5977710548820361,0.6218922125861212,6.938893903907228e-18,-1
100,0.2615071595482265,6.838599449498159,32.35071641688623,0.9135800525931776,0.24629265297807904,0.00761320552547395,0.834703950953828,0.06639819984991806,0.3836290496112019,0.2548347695638287,0.6218922125861212,5.551115123125783e-17,1
100,0.26256025231251096,6.893788609440941,3.040153474534331,0.08538725840815367,0.029793697588793293,0.00980006366071926,0.01574064518211893,0.010395747943673336,1.3316542014952406,0.6000434040908851,0.6238757758252038,0.0,-1
100,0.26256025231251096,6.893788609440941,32.56414547136115,0.9146127415918464,0.24751534967746747,0.007600855053762955,0.8365901133841582,0.06698337508324206,0.38235494488473726,0.2551542763207146,0.6238757758252038,5.551115123125783e-17,1
100,0.2636091381076105,6.948977769383727,3.020406832088682,0.08437491986486005,0.029605908522398357,0.009801960519975774,0.01558750374232763,0.010388274392917831,1.3305885519506102,0.6022995630543759,0.6258481285654359,6.938893903907228e-18,-1
100,0.2636091381076105,6.948977769383727,32.77704147276716,0.91562508013514,0.2487310468230599,0.007588575284615556,0.8384411977472512,0.06756819466387275,0.38111374452936286,0.2554753249377937,0.6258481285654359,5.551115123125783e-17,1
100,0.26465386695316784,7.004166929326507,3.000962348247092,0.0833823470485371,0.029420921912494725,0.009803829071590962,0.01543936248318378,0.01038098202821335,1.3295113963977483,0.6045398051866308,0.6278094122088389,0.0,-1
100,0.26465386695316784,7.004166929326507,32.98941756394492,0.9166176529514629,0.24993986770160972,0.007576364972711012,0.840258150144666,0.06815266678047067,0.37990447453195586,0.2557978267662521,0.6278094122088389,5.551115123125783e-17,1
100,0.2656944878854149,7.059356089269288,2.981812166564002,0.0824089775977048,0.029238666221128654,0.009805670038170417,0.015296020239136277,0.010373864927240399,1.328423315682798,0.6067643961866546,0.6297597653189794,6.938893903907228e-18,-1
100,0.2656944878854149,7.059356089269288,33.20128648951069,0.9175910224022952,0.2511419319065779,0.007564222910034567,0.8420418827729732,0.06873679931680471,0.37872619795122564,0.2561216971634785,0.6297597653189794,0.0,1
100,0.26673104898402944,7.114545249212072,2.9629487201313256,0.08145427044209227,0.029059072509407802,0.009807484116066589,0.015157285620617838,0.010366917419109964,1.3273248644587936,0.6089735943494957,0.6316993236992781,0.0,-1
100,0.26673104898402944,7.114545249212072,33.41266061317864,0.9185457295579077,0.252337355494941,0.007552147924293524,0.8437932754524351,0.06932059986695092,0.37757801315972106,0.2564468552842275,0.6316993236992781,1.1102230246251565e-16,1
100,0.26776359739805655,7.169734409154851,2.944364717742562,0.08051770478952895,0.028882074314698438,0.009809271976619209,0.015022976453316319,0.010360134071137169,1.3262165725378203,0.6111676508609918,0.633628220468575,6.938893903907228e-18,-1
100,0.26776359739805655,7.169734409154851,33.623551934117415,0.9194822952104711,0.25352625113539695,0.007540138877420233,0.8455131770720268,0.06990407574955598,0.37645905218647696,0.2567732238846129,0.633628220468575,1.1102230246251565e-16,1
100,0.26879217937093397,7.224923569097634,2.9260531308695454,0.07959877917115238,0.028707607534970415,0.009811034267323531,0.01489291925466145,0.01035350967644695,1.3250989461618512,0.6133468100771706,0.6355465861340686,6.938893903907228e-18,-1
100,0.26879217937093397,7.224923569097634,33.833972102406705,0.9204012208288476,0.2547087282485449,0.007528194664156112,0.8472024069562182,0.07048723402123253,0.37536847915351934,0.2571007291380123,0.6355465861340686,1.1102230246251565e-16,1
100,0.2698168402646584,7.280112729040419,2.90800718139528,0.07869701054098358,0.02853561031979612,0.009812771612931353,0.014766948744715161,0.010347039242350843,1.3239724691979082,0.6155113097892893,0.6374545486617326,6.938893903907228e-18,-1
100,0.2698168402646584,7.280112729040419,34.043932433653474,0.9213029894590165,0.25588489313956914,0.007516314210711423,0.8488617561585255,0.07107008148914883,0.37430548879996983,0.25742930046204127,0.6374545486617326,0.0,1
100,0.27083762458312916,7.3353018889832,2.890220330050767,0.07781193342622547,0.028366022967548202,0.009814484616489412,0.014644907388891753,0.010340717979438897,1.3228376042627543,0.6176613814754272,0.6393522335443245,6.938893903907228e-18,-1
100,0.27083762458312916,7.3353018889832,34.25344392282406,0.9221880665737745,0.2570548491239184,0.007504496473495773,0.8504919886864655,0.07165262472287079,0.3732693050879816,0.25775887035582357,0.6393522335443245,1.1102230246251565e-16,1
100,0.27185457599470314,7.390491048925983,2.8726862655079572,0.0769430991249248,0.028198787828377814,0.009816173860319417,0.014526644970151017,0.010334541291335672,1.3216947937819055,0.6197972505394741,0.6412397638670807,0.0,-1
100,0.27185457599470314,7.390491048925983,34.46251725734293,0.9230569008750752,0.25821869664643127,0.007492740437914836,0.8520938426622191,0.07223487006550815,0.37225917988516466,0.25808937424684464,0.6412397638670807,1.1102230246251565e-16,1
100,0.2728677373539929,7.445680208868764,2.8553988940846695,0.07609007494789162,0.028033849212586993,0.009817839906943565,0.01441201818850296,0.010328504765073054,1.3205444609873782,0.6219191365382921,0.6431172603711925,6.938893903907228e-18,-1
100,0.2728677373539929,7.445680208868764,34.671162829505676,0.9239099250521084,0.25937653339432604,0.00748104511722903,0.8536680314229803,0.07281682364421355,0.37127439171856935,0.2584207503467328,0.6431172603711925,0.0,1
100,0.27387715072293906,7.500869368811548,2.8383523300207867,0.07525244350200756,0.027871153304039394,0.009819483299959198,0.014300890285841101,0.010322604162036848,1.3193870108582664,0.6240272533977763,0.644984841515159,6.938893903907228e-18,-1
100,0.27387715072293906,7.500869368811548,34.8793907482497,0.9247475564979925,0.2605284544044409,0.007469409551470294,0.8552152445646949,0.07339849138007881,0.3703142445956631,0.2587529395153647,0.644984841515159,0.0,1
100,0.27488285739118634,7.556058528754329,2.8215408862881333,0.07442980201226584,0.027710648078280043,0.009821104564865858,0.014193130694282602,0.010316835409447155,1.3182228310079165,0.6261218096184826,0.6468426235340954,0.0,-1
100,0.27488285739118634,7.556058528754329,35.087210850323366,0.9255701979877341,0.26167455216508256,0.007457832806413307,0.8567361489326248,0.07397987899746956,0.36937806688806296,0.25908588513273545,0.6468426235340954,1.1102230246251565e-16,1
100,0.2758848978957911,7.611247688697109,2.804959065899318,0.07362176168008354,0.027552283225060203,0.009822704209847877,0.014088614706340756,0.010311194592336089,1.3170522925211785,0.6282030084714473,0.6486907204970873,0.0,-1
100,0.2758848978957911,7.611247688697109,35.29463271089088,0.9263782383199165,0.2628149167128151,0.007446313972597827,0.858231389561933,0.07456099203283599,0.3684652102741056,0.25941953297808007,0.6486907204970873,1.1102230246251565e-16,1
100,0.276883312040287,7.6664368486398935,2.788601553683436,0.07282794707560687,0.02739601007498589,0.009824282726515294,0.01398722316538915,0.0103056779459889,1.315875750744988,0.6302710481847742,0.650529244362662,6.938893903907228e-18,-1
100,0.276883312040287,7.6664368486398935,35.50166565360759,0.9271720529243931,0.26394963572449537,0.007434852164399037,0.8597015905712583,0.07514183584303423,0.3675750487366137,0.25975383111577083,0.650529244362662,0.0,1
100,0.27787813891313357,7.721626008582676,2.772463208498898,0.0720479955618943,0.027241781530029558,0.009825840590605763,0.013888842174998844,0.010300281848817445,1.3146935460352474,0.6323261221215275,0.6523583050324557,6.938893903907228e-18,-1
100,0.27787813891313357,7.721626008582676,35.708318760198026,0.9279520044381057,0.2650787946048413,0.007423446519143016,0.8611473560120565,0.07572241561319072,0.36670697761247273,0.26008872978754805,0.6523583050324557,0.0,1
100,0.27886941690557354,7.7768151685254585,2.756539055855844,0.07128155674901315,0.027089551997663112,0.009827378262649868,0.01379336282584093,0.010295002815637205,1.313506004462793,0.6343684189494326,0.6541780104031469,6.938893903907228e-18,-1
100,0.27886941690557354,7.7768151685254585,35.914600879566606,0.9287184432509868,0.26620247656979895,0.007412096196264658,0.8625692706762796,0.07630273636413978,0.36586041269088065,0.2604241813106793,0.6541780104031469,0.0,1
100,0.2798571837289198,7.832004328468238,2.7408242809226233,0.07052829197622663,0.02693927732838856,0.009828896188602136,0.013700680938948828,0.010289837491321271,1.312313438481021,0.636398122802849,0.6559884664167224,0.0,-1
100,0.2798571837289198,7.832004328468238,36.12052063646866,0.9294717080237733,0.2673207627259529,0.007400800376505526,0.863967900864803,0.07688280295946076,0.365034789357344,0.26076013998166836,0.6559884664167224,1.1102230246251565e-16,1
100,0.28084147643129603,7.887193488411021,2.725314221892626,0.06978787382057373,0.02679091475645796,0.009830394800439818,0.013610696824227117,0.010284782644806704,1.311116147557566,0.6384154134374505,0.6577897771091432,6.938893903907228e-18,-1
100,0.28084147643129603,7.887193488411021,36.32608643976778,0.9302121261794263,0.2684337321462122,0.007389558261149372,0.8653437951188488,0.07746262011214157,0.3642295617806983,0.2610965619851633,0.6577897771091432,1.1102230246251565e-16,1
100,0.2818223314138502,7.942382648353802,2.7100043636894746,0.069059985630264,0.02664442284358949,0.009831874516731419,0.013523315053178777,0.01027983516343051,1.309914418772239,0.6404204663780191,0.6595820446574686,0.0,-1
100,0.2818223314138502,7.942382648353802,36.53130649030346,0.930940014369736,0.2695414619419837,0.007378369071293095,0.8666974849164943,0.07804219239089108,0.363444202140621,0.26143340530773995,0.6595820446574686,0.0,1
100,0.28279978444646287,7.997571808296586,2.694890331990116,0.06834432108141689,0.026499761425499917,0.009833335743176769,0.013438444244900472,0.010274992047574157,1.3087085273833075,0.6424134530597305,0.6613653694255015,6.938893903907228e-18,-1
100,0.28279978444646287,7.997571808296586,36.73618878839152,0.9316556789185831,0.2706440273320337,0.007367232047151174,0.8680294853362368,0.07862152422612315,0.3626781998932678,0.261770629656258,0.6613653694255015,0.0,1
100,0.2837738706829677,8.052760968239369,2.6799678875467943,0.06764058375677615,0.026356891561086164,0.009834778873120342,0.01335599686446659,0.010270250405597103,1.307498737364034,0.6443945409632861,0.663139850008008,6.938893903907228e-18,-1
100,0.2837738706829677,8.052760968239369,36.94074114097809,0.9323594162432238,0.2717415017082222,0.007356146447391694,0.869340295689435,0.0792006199156316,0.36193106107283635,0.262108196380511,0.663139850008008,0.0,1
100,0.2847446246759041,8.10795012818215,2.66523292079018,0.06694848674512081,0.026215775484100125,0.009836204288039394,0.013275889032888082,0.010265607449041156,1.3062853019112561,0.6463638937442214,0.6649055832735673,0.0,-1
100,0.2847446246759041,8.10795012818215,37.144971168466874,0.9330515132548792,0.2728339566982859,0.007345111548502163,0.870630400123356,0.0797794836299762,0.36120230762698746,0.2624460683999063,0.6649055832735673,0.0,1
100,0.2857120803908181,8.16313928812493,2.6506814466971793,0.0662677522601817,0.026076376557171668,0.009837612358008367,0.013198040347892105,0.010261060488088869,1.30506846392768,0.6483216713567024,0.6666626644061011,0.0,-1
100,0.2857120803908181,8.16313928812493,37.34888631123769,0.9337322477398183,0.27392146222583,0.0073341266441835345,0.8719002681964213,0.08035811941759619,0.36049147678421334,0.2627842101339365,0.6666626644061011,0.0,1
100,0.28667627122012934,8.218328448067716,2.63630959990802,0.06559811127794915,0.025938659228044284,0.009839003442140967,0.013122373714823452,0.010256606927260326,1.3038484564794472,0.6502680301720984,0.6684111869451357,6.938893903907228e-18,-1
100,0.28667627122012934,8.218328448067716,37.55249383587348,0.9344018887220509,0.2750040865676825,0.007323191044770885,0.8731503554271666,0.08093653120966844,0.35979812045134524,0.2631225874362121,0.6684111869451357,1.1102230246251565e-16,1
100,0.28763722999657915,8.273517608010497,2.622113630078301,0.064939303191333,0.025802588987897244,0.009840377889011138,0.013048815187019405,0.010252244261333747,1.3026255032304186,0.652203123092605,0.6701512428248365,0.0,-1
100,0.28763722999657915,8.273517608010497,37.75580084111141,0.935060696808667,0.2760818964087503,0.00731230407667929,0.8743811038183197,0.08151472282472416,0.3591218046395276,0.2634611675318481,0.6701512428248365,0.0,1
100,0.2885949890062764,8.32870676795328,2.608089897452562,0.06429107548119999,0.025668132331635833,0.009841736037054185,0.012977293815055914,0.010247970071476419,1.3013998188545293,0.6541270996601717,0.6718829224118705,0.0,-1
100,0.2885949890062764,8.32870676795328,37.958814263533526,0.9357089245188001,0.277154956894515,0.007301465081873585,0.8755929423573268,0.0820926979730406,0.35846210891707847,0.2637999189580057,0.6718829224118705,0.0,1
100,0.28954958000135417,8.38389592789606,2.5942348686469203,0.06365318340288101,0.025535256720039822,0.009843078214949093,0.012907741504306248,0.010243782021573278,1.3001716094274833,0.6560401061609746,0.673606314542129,0.0,-1
100,0.28954958000135417,8.38389592789606,38.16154088301018,0.9363468165971189,0.2782233316812872,0.007290673417360735,0.8767862874945619,0.082670460260818,0.35781862588776936,0.26413881150740726,0.673606314542129,1.1102230246251565e-16,1
100,0.29050103421225276,8.439085087838844,2.580545112629028,0.0630253896872942,0.025403930543666686,0.009844404741983165,0.01284009288029233,0.010239677854741523,1.298941072798971,0.6579422857256577,0.6753215065563593,0.0,-1
100,0.29050103421225276,8.439085087838844,38.36398732790995,0.9369746103127058,0.27928708298434096,0.007279928454703625,0.8779615436003968,0.08324801319415691,0.35719096069313616,0.2644778161746517,0.6753215065563593,1.1102230246251565e-16,1
100,0.2914493823596411,8.494274247781625,2.5670172968844525,0.06240746425588696,0.02527412308841322,0.009845715928399865,0.012774285161345525,0.010235655390020198,1.2977083989465104,0.6598337784255549,0.6770285843347408,0.0,-1
100,0.2914493823596411,8.494274247781625,38.566160080087776,0.937592535744113,0.2803462716240351,0.007269229579555202,0.8791191034022158,0.083825360182845,0.3565787305375356,0.2648169051051731,0.6770285843347408,1.1102230246251565e-16,1
100,0.29239465466599085,8.549463407724405,2.5536481837592055,0.061799183948648,0.02514580450264507,0.009847012075730858,0.012710258038127144,0.01023171251922459,1.2964737703119498,0.6617147213650938,0.6787276323304461,6.938893903907228e-18,-1
100,0.29239465466599085,8.549463407724405,38.76806547966324,0.938200816051352,0.28140095707002594,0.007258576191211859,0.8802593484024199,0.08440250454396572,0.35598156423472316,0.26515605154668914,0.6787276323304461,1.1102230246251565e-16,1
100,0.2933368808668148,8.60465256766719,2.540434626968854,0.06120033226448801,0.02501894576580945,0.009848293477113036,0.012647953559589871,0.010227847203955883,1.2952373621216011,0.6635852487705658,0.6804187336022207,0.0,-1
100,0.2933368808668148,8.60465256766719,38.96970972959965,0.938799667735512,0.2824511974836691,0.007247967702185161,0.8813826492783814,0.08497944950533863,0.3553991017748178,0.26549522980300266,0.6804187336022207,1.1102230246251565e-16,1
100,0.2942760902215804,8.659841727609974,2.52737356826523,0.06061069911333127,0.02489351865845193,0.009849560417591394,0.012587316024990051,0.010224057472757227,1.2939993426909133,0.6654454920754386,0.682101969846017,1.3877787807814457e-17,-1
100,0.2942760902215804,8.659841727609974,39.17109890009369,0.9393893008866687,0.2834970497586969,0.007237403537790941,0.8824893662652635,0.0855561982087991,0.35483099391058454,0.2658344151900238,0.682101969846017,0.0,1
100,0.29521231152431215,8.715030887552752,2.5144620342522876,0.06003008057929859,0.024769495733562335,0.009850813174408462,0.01252829188158698,0.010220341418407794,1.2927598737145278,0.6672955800023801,0.6837774214257168,6.938893903907228e-18,-1
100,0.29521231152431215,8.715030887552752,39.37223893278592,0.9399699194207014,0.2845385695602636,0.0072268831357549124,0.8835798495225716,0.08613275371332897,0.3542769017620193,0.2661735839938899,0.6837774214257168,0.0,1
100,0.29614557311389167,8.770220047495537,2.5016971333432276,0.059458278694402004,0.024646850289180258,0.009852052017281008,0.01247082962769004,0.010216697195347131,1.2915191105425303,0.6691356386421496,0.685445167402974,6.938893903907228e-18,-1
100,0.29614557311389167,8.770220047495537,39.57313564480046,0.940541721305598,0.2855758113624336,0.007216405945834004,0.8846544394852375,0.08670911899804402,0.3537364964383021,0.26651271343106975,0.685445167402974,0.0,1
100,0.2970759028840663,8.82540920743832,2.4890760528514564,0.05889510122220497,0.024525556342194357,0.009853277208664702,0.01241487972073704,0.010213123017222485,1.290277202443624,0.6709657915294993,0.6871052855662045,0.0,-1
100,0.2970759028840663,8.82540920743832,39.77379473262248,0.941104898777795,0.2866088284841906,0.007205971429452619,0.885713467200008,0.08728529696504685,0.3532094586762176,0.26685178161034123,0.6871052855662045,0.0,1
100,0.298003328293177,8.880598367381102,2.476596056208409,0.0583403614509346,0.0244055886032737,0.009854489004007337,0.012360394490108086,0.010209617154552294,1.2890342928559597,0.6727861597162339,0.6887578524587596,0.0,-1
100,0.298003328293177,8.880598367381102,39.97422177582157,0.9416596385490654,0.2876376731240397,0.007195579059353134,0.8867572546478538,0.08786129044215264,0.35269547849421246,0.2671907674965454,0.6887578524587596,1.1102230246251565e-16,1
100,0.2989278763736143,8.935787527323882,2.4642544803016766,0.05779387799556272,0.024286922452873175,0.00985568765199118,0.012307328054398723,0.010206177932499404,1.287790519626243,0.6745968618415522,0.6904029434063038,6.938893903907228e-18,-1
100,0.2989278763736143,8.935787527323882,40.17442224062846,0.9422061220044373,0.2886623963932688,0.00718522831925991,0.8877861150530827,0.0884371021854942,0.35219425486129535,0.2675296508760181,0.6904029434063038,0.0,1
100,0.2998495737410121,8.990976687266667,2.4520487329272953,0.05725547460840162,0.02416953391825845,0.009856873394765066,0.012255636242894233,0.010202803728748159,1.2865460152377752,0.6763980141998015,0.6920406325434288,0.0,-1
100,0.2998495737410121,8.990976687266667,40.37440148337191,0.9427445253915984,0.28968304834793346,0.007174918703556228,0.8888003531797961,0.08901273488201261,0.35170549538004064,0.26786841232361225,0.6920406325434288,0.0,1
100,0.3007684466031875,9.046165847209446,2.439976290350385,0.0567249799977858,0.024053399651499042,0.009858046468166676,0.012205276521003519,0.010199492971479547,1.285300907027993,0.6781897308057558,0.6936709928395272,6.938893903907228e-18,-1
100,0.3007684466031875,9.046165847209446,40.574164753782675,0.9432750200022142,0.2906996780196247,0.007164649716973488,0.8898002656162963,0.08958819115183937,0.35122891598299133,0.2682070331712263,0.6936709928395272,0.0,1
100,0.30168452076883606,9.101355007152227,2.428034694968677,0.056202227654435645,0.023938496908381086,0.009859207101935545,0.012156207919426565,0.010196244137439343,1.284055317396052,0.6799721234575375,0.6952940961239524,6.938893903907228e-18,-1
100,0.30168452076883606,9.101355007152227,40.77371719817091,0.9437977723455644,0.2917123334450783,0.007154420874292138,0.8907861410480188,0.09016347355057674,0.350764240641803,0.2685454954777604,0.6952940961239524,0.0,1
100,0.30259782165598964,9.156544167095012,2.416221553073814,0.05568705568512381,0.023824803528194362,0.009860355519917229,0.012108390966844046,0.010193055750094117,1.2828093640009868,0.6817453017972789,0.6969100131104881,0.0,-1
100,0.30259782165598964,9.156544167095012,40.97306386248249,0.9443129443148762,0.2927210616946755,0.007144231700053783,0.8917582605195283,0.09073858457147929,0.3503112010885044,0.26888378200042556,0.6969100131104881,0.0,1
100,0.3035083743002455,9.211733327037793,2.4045345327055476,0.055179306653283716,0.023712297914350405,0.009861491940259086,0.012061787625930754,0.010189926377870603,1.2815631599509156,0.68350937336963,0.6985188134211475,6.938893903907228e-18,-1
100,0.3035083743002455,9.211733327037793,41.172209695240525,0.9448206933467163,0.2937259088998902,0.007134081728283937,0.8927168976860963,0.09131352664754423,0.349869536548284,0.26922187616733617,0.6985188134211475,0.0,1
100,0.304416203362774,9.266922486980576,2.3929713615942987,0.05467882742622307,0.023600959015791404,0.009862616575598065,0.012016361232507296,0.010186854632473976,1.280316813983763,0.6852644436782055,0.7001205656093313,0.0,-1
100,0.304416203362774,9.266922486980576,41.37115955037674,0.9453211725737769,0.2947269202797271,0.007123970502224978,0.8936623190553383,0.0918883021535132,0.34943899348325125,0.26955976205132093,0.7001205656093313,0.0,1
100,0.30532133313811133,9.322111646923355,2.3815298251877497,0.054185469028621404,0.023490766309151413,0.009863729633240894,0.01197207643765582,0.010183839167280943,1.2790704306399199,0.6870106162400571,0.7017153371823573,6.938893903907228e-18,-1
100,0.30532133313811133,9.322111646923355,41.569918189958116,0.9458145309713786,0.2957241401661977,0.0071138975740788115,0.894594784219375,0.09246291340779089,0.34901932534664326,0.2698974243448899,0.7017153371823573,1.1102230246251565e-16,1
100,0.3062237875617461,9.377300806866142,2.3702077647574136,0.053699086502010135,0.02338169978163392,0.009864831315337032,0.011928899152636528,0.010180878675803822,1.277824110427253,0.6887479926382623,0.7033031946233885,0.0,-1
100,0.3062237875617461,9.377300806866142,41.76849028681352,0.9463009134979898,0.2967176120288773,0.007103862504758815,0.8955145460779498,0.09303736267428465,0.34861029234698193,0.2702348483362986,0.7033031946233885,1.1102230246251565e-16,1
100,0.30712359021750385,9.432489966808923,2.3590030755813562,0.053219538769950274,0.023273739914571726,0.00986592181904473,0.011886796496451753,0.010177971890221911,1.2765779499788545,0.6904766725727035,0.7048842034127749,0.0,-1
100,0.30712359021750385,9.432489966808923,41.966880427064424,0.9467804612300498,0.29770737849858203,0.007093864863650686,0.8964218510529139,0.09361165216416802,0.34821166122171293,0.2705720198866557,0.7048842034127749,0.0,1
100,0.3080207643447387,9.487679126751704,2.34791370519941,0.05274668850863631,0.023166867667636617,0.00986700133669054,0.011845736745913516,0.010175117579976824,1.2753320422038745,0.6921967539091193,0.7064584280488322,6.938893903907228e-18,-1
100,0.3080207643447387,9.487679126751704,42.16509311256473,0.9472533114913637,0.2986934813902073,0.007083904228381744,0.897316939294472,0.0941857840375737,0.3478232050198814,0.27090892540802136,0.7064584280488322,0.0,1
100,0.3089153328453362,9.542868286694484,2.3369376517375002,0.052280402022673325,0.02306106446366876,0.009868070055922537,0.011805689288079676,0.010172314550428392,1.2740864764318027,0.6939083327264988,0.708025932068071,6.938893903907228e-18,-1
100,0.3089153328453362,9.542868286694484,42.36313276325282,0.9477195979773266,0.29967596172476074,0.007073980184598376,0.8982000448795546,0.09475976040521722,0.3474447028934239,0.27124555184244725,0.708025932068071,1.1102230246251565e-16,1
100,0.30980731829053476,9.598057446637272,2.3260729622978036,0.05182054912578385,0.02295631217409666,0.00986912815985761,0.011766624574931415,0.010169561641568329,1.2728413385504995,0.6956115033628865,0.7095867780648974,0.0,-1
100,0.30980731829053476,9.598057446637272,42.56100371942038,0.9481794508742162,0.3006548597506274,0.007064092325751239,0.8990713960026726,0.09533358332995645,0.34707593989668,0.27158188664191296,0.7095867780648974,1.1102230246251565e-16,1
100,0.31069674292757,9.653246606580051,2.315317731411712,0.05136700302621756,0.022852593104920726,0.009870175827223023,0.01172851408017282,0.01016685772678854,1.2715967111382978,0.6973063584596637,0.7111410277107997,6.938893903907228e-18,-1
100,0.31069674292757,9.653246606580051,42.75871024390118,0.9486329969737824,0.30163021496409786,0.0070542402528879,0.8999312151595805,0.09590725482828882,0.34671670679374667,0.27191791774911467,0.7111410277107997,0.0,1
100,0.3115836286861496,9.708435766522834,2.304670099552665,0.05091964021664602,0.022749889983234267,0.009871213232492583,0.011691330258040155,0.010164201711701593,1.2703526735904558,0.6989929890043737,0.712688741773039,6.938893903907228e-18,-1
100,0.3115836286861496,9.708435766522834,42.95625652418359,0.949080359783354,0.3026020661291923,0.007044423574452604,0.9007797193240744,0.09648077687179014,0.3463667998733149,0.27225363357906396,0.712688741773039,0.0,1
100,0.31246799718476154,9.763624926465614,2.2941282517061414,0.050478340368338565,0.022648185944257833,0.009872240546017598,0.01165504650401522,0.01016159253301063,1.2691093022402333,0.7006714843721416,0.7142299801328584,0.0,-1
100,0.31246799718476154,9.763624926465614,43.153646674449774,0.9495216596316615,0.3035704512968085,0.007034641906092844,0.9016171201182136,0.09705415138849677,0.34602602077065603,0.27258902300146004,0.7142299801328584,0.0,1
100,0.31334986973682305,9.818814086408398,2.2836904159941915,0.05004298622942452,0.022547464518863573,0.009873257934152894,0.011619637117343316,0.010159029157426405,1.267866670474852,0.702341932365752,0.7157648018032254,0.0,-1
100,0.31334986973682305,9.818814086408398,43.35088473754483,0.9499570137705755,0.304535407823223,0.007024894870472494,0.9024436239762604,0.09762738026423465,0.34569417629643057,0.27292407532379587,0.7157648018032254,0.0,1
100,0.3142292673566735,9.87400324635118,2.2733548623520514,0.04961346352705758,0.022447709621567613,0.009874265559378105,0.011585077265262145,0.010156510580629158,1.266624848846583,0.7040044192544365,0.7172932649461238,6.938893903907228e-18,-1
100,0.3142292673566735,9.87400324635118,43.54797468687881,0.9503865364729424,0.30549697238797247,0.0070151820970911875,0.9032594323026025,0.09820046534389713,0.3453710782720203,0.27325878027516537,0.7172932649461238,1.1102230246251565e-16,1
100,0.31510621076541734,9.92919240629396,2.2631199012545045,0.04918966087330777,0.02234890553896975,0.009875263580414448,0.011551342948853403,0.01015403582627313,1.2653839051791878,0.7056590298114189,0.7188154268894056,6.938893903907228e-18,-1
100,0.31510621076541734,9.92919240629396,43.74492042826445,0.9508103391266922,0.3064551810111393,0.007005503222109705,0.9040647416239208,0.0987734084326741,0.3450565433710895,0.27359312799073765,0.7188154268894056,1.1102230246251565e-16,1
100,0.3159807203966208,9.984381566236744,2.252983882489779,0.048771469674615126,0.022251036918620626,0.009876252152337166,0.011518410970433941,0.010151603945031723,1.2641439046699392,0.7073058473502742,0.7203313441432212,0.0,-1
100,0.3159807203966208,9.984381566236744,43.94172580169318,0.9512285303253849,0.30741006907006774,0.006995857888181135,0.9048597437358423,0.09934621129723481,0.34475039296710674,0.273927108996868,0.7203313441432212,1.1102230246251565e-16,1
100,0.316852816401867,10.039570726179525,2.242945193978882,0.04835878404464807,0.022154088758297743,0.00987723142668386,0.011486258902408026,0.010149214013681391,1.2629049099874237,0.7089449537601396,0.7218410724160361,6.938893903907228e-18,-1
100,0.316852816401867,10.039570726179525,44.138394583052,0.9516412159553518,0.30836167131553194,0.006986245744287556,0.9056446258443166,0.09991887566686616,0.34445245298656146,0.27426071419681447,0.7218410724160361,1.1102230246251565e-16,1
100,0.3177225186561744,10.09475988612231,2.2330022606383757,0.04795150072041683,0.022058046395672454,0.009878201551558864,0.011454865057506867,0.010146865134222414,1.2616669813653205,0.7105764295398262,0.7233446666302497,6.938893903907228e-18,-1
100,0.3177225186561744,10.09475988612231,44.334930485783595,0.9520484992795831,0.3093100218873785,0.006976666445582036,0.906419570701934,0.10049140323456869,0.3441625537676288,0.2745939348570333,0.7233446666302497,1.1102230246251565e-16,1
100,0.31858984676328106,10.14994904606509,2.2231535432847025,0.047549518981500095,0.02196289549835103,0.009879162671733829,0.011424208460345493,0.010144556433034817,1.260430176692348,0.7122003538308764,0.7248421809374261,0.0,-1
100,0.31858984676328106,10.14994904606509,44.53133716249207,0.9524504810185,0.3102551543296644,0.006967119653235714,0.9071847567393961,0.1010637956581117,0.3438805299240528,0.274926762594027,0.7248421809374261,1.1102230246251565e-16,1
100,0.319454820060801,10.205138206007874,2.2133975375782646,0.04715274057225014,0.02186862205427379,0.00988011492874471,0.011394268820231234,0.010142287060067876,1.2591945515985485,0.7138168044496004,0.7263336687331524,0.0,-1
100,0.319454820060801,10.205138206007874,44.72761820649645,0.9528472594277497,0.31119710160531117,0.006957605034289786,0.9079403581923419,0.10163605456105065,0.3436062202140173,0.2752591893617189,0.7263336687331524,0.0,1
100,0.32031745762525426,10.260327365950655,2.2037327730055556,0.04676106962684862,0.0217752123624571,0.009881058460985281,0.011365026505161628,0.010140056188061576,1.2579601595380834,0.715425857918135,0.7278191826715282,0.0,-1
100,0.32031745762525426,10.260327365950655,44.92377715333384,0.9532389303731513,0.3121358961102921,0.006948122261512201,0.9086865452237238,0.10220818153370627,0.3433394674137905,0.2755912074393287,0.7278191826715282,1.1102230246251565e-16,1
100,0.321177778276976,10.315516525893436,2.194157811897708,0.046374412597090416,0.02168265302406355,0.009881993403797338,0.0113364625169529,0.010137863011798648,1.2567270518686924,0.7170275894945627,0.7292987746793071,0.0,-1
100,0.321177778276976,10.315516525893436,45.11981748221463,0.9536255874029095,0.313071569687373,0.00693867101325886,0.909423484041905,0.10278017813410927,0.34308011819595513,0.27592280941973213,0.7292987746793071,1.1102230246251565e-16,1
100,0.32203580058490733,10.370705685836219,2.1846712484839323,0.04599267818278076,0.021590930933786726,0.00988291988955771,0.011308558467443658,0.010135706747385669,1.2554952779279733,0.7186220732021212,0.7307724959696914,6.938893903907228e-18,-1
100,0.32203580058490733,10.370705685836219,45.31574261743122,0.9540073218172193,0.3140041536394224,0.006929250973339167,0.9101513370146657,0.10335204588891064,0.34282802301201104,0.27625398819827557,0.7307724959696914,1.1102230246251565e-16,1
100,0.32289154287127125,10.425894845779,2.175271707978366,0.0456157772646344,0.021500033271537346,0.00988383804776225,0.011281296555721262,0.010133586631562089,1.2542648851066167,0.7202093818575419,0.7322403970557956,0.0,-1
100,0.32289154287127125,10.425894845779,45.51155592972231,0.9543842227353656,0.3149336787423085,0.006919861830885773,0.9108702627792734,0.10392378629426,0.3425830359791848,0.276584736962031,0.7322403970557956,0.0,1
100,0.32374502321613813,10.481084005721781,2.165957845698945,0.04524362283957262,0.021409947494418255,0.009884748005106886,0.011254659546321258,0.010131501921035738,1.2530359189187434,0.7217895870985467,0.7337025277637877,0.0,-1
100,0.32374502321613813,10.481084005721781,45.70726073759443,0.9547563771604274,0.31586017525739707,0.006910503280228313,0.9115804163487835,0.10449540081665218,0.34234501477125934,0.2769150491794693,0.7337025277637877,1.1102230246251565e-16,1
100,0.32459625946188236,10.536273165664566,2.156728346216959,0.04487612995831764,0.0213206613289764,0.009885649885565895,0.01122863074835299,0.010129451891843819,1.2518084230694595,0.7233627594105341,0.7351589372457152,6.938893903907228e-18,-1
100,0.32459625946188236,10.536273165664566,45.902860308602335,0.9551238700416823,0.3167836729436683,0.006901175020771028,0.912281949214714,0.1050668908937451,0.3421138205132652,0.27724491859053385,0.7351589372457152,1.1102230246251565e-16,1
100,0.32544526921753447,10.591462325607349,2.147581922536048,0.04451321566519002,0.021232162763720593,0.009886543810467469,0.011203193995506986,0.01012743583873809,1.2505824395197649,0.7249289681524856,0.7366096739920277,6.938893903907228e-18,-1
100,0.32544526921753447,10.591462325607349,46.098357860589715,0.9554867843348099,0.3177042010694632,0.006891876756874109,0.9129750094462418,0.1056382579351481,0.3418893176798713,0.2775743391970972,0.7366096739920277,0.0,1
100,0.32629206986303133,10.646651485550132,2.1385173152994024,0.044154798940017434,0.02114444004189396,0.009887429898566728,0.011178333626902036,0.010125453074593302,1.2493580085489202,0.7264882815821185,0.7380547858438031,1.3877787807814457e-17,-1
100,0.32629206986303133,10.646651485550132,46.29375656289205,0.9558452010599826,0.3186217884238768,0.006882608197738619,0.9136597417860596,0.106209503323184,0.34167137399732467,0.27790330525378415,0.7380547858438031,0.0,1
100,0.32713667855336725,10.701840645492913,2.129533292024052,0.043800800642069634,0.021057481654491186,0.00988830826611625,0.011154034468732258,0.010123502929837786,1.248135168814396,0.7280407668803128,0.7394943200046875,0.0,-1
100,0.32713667855336725,10.701840645492913,46.48905953750257,0.9561991993579304,0.3195364633278088,0.006873369057294862,0.9143362877430188,0.10678062841362415,0.34145986034879705,0.2782318112591454,0.7394943200046875,1.1102230246251565e-16,1
100,0.3279791122226489,10.757029805435693,2.1206286463611197,0.043451143455935905,0.020971276333510327,0.00988917902693424,0.011130281816676366,0.010121584751905298,1.2469139574094892,0.7295864901748383,0.7409283230525541,0.0,-1
100,0.3279791122226489,10.757029805435693,46.68426986020324,0.9565488565440641,0.3204482536446856,0.006864159054094084,0.9150047856816921,0.10735163453639902,0.34125465068299643,0.2785598519471657,0.7409283230525541,0.0,1
100,0.3288193875880569,10.812218965378479,2.1118021973810257,0.04310575183926793,0.02088581304543027,0.009890042292470402,0.011107061419033528,0.010119697904707133,1.2456944099187348,0.7311255165634067,0.7423568409508934,6.938893903907228e-18,-1
100,0.3288193875880569,10.812218965378479,46.87939056166147,0.9568942481607321,0.3213571867908655,0.006854977911203378,0.9156653709089678,0.10792252299628476,0.34105562192591826,0.2788874222790939,0.7423568409508934,0.0,1
100,0.3296575211537158,10.86740812532126,2.10305278888263,0.04276455197231233,0.020801080984904574,0.00989089817186965,0.011084359460551873,0.010117841768123706,1.244476560471184,0.7326579101360707,0.7437799190599371,0.0,-1
100,0.3296575211537158,10.86740812532126,47.074424628494256,0.9572354480276877,0.3222632897457369,0.006845825356103667,0.9163181757577921,0.1084932950735657,0.3408626538956092,0.2792145174355805,0.7437799190599371,1.1102230246251565e-16,1
100,0.33049352921447706,10.92259728526404,2.09437928872536,0.042427471709161294,0.020717069568663322,0.009891746772033704,0.011062162546917633,0.010116015737514717,1.2432604417916497,0.7341837339969954,0.7451976021475286,6.938893903907228e-18,-1
100,0.33049352921447706,10.92259728526404,47.26937500430088,0.9575725282908387,0.3231665890615242,0.006836701120590665,0.9169633296681741,0.10906395202467631,0.3406756292198204,0.27954113280910853,0.7451976021475286,1.1102230246251565e-16,1
100,0.3313274278596148,10.977786445206823,2.0857805881834395,0.04209444053065386,0.020633768429614913,0.009892588197680657,0.011040457689874423,0.010114219223247147,1.242046085250008,0.7357030502856219,0.7466099343997421,0.0,-1
100,0.3313274278596148,10.977786445206823,47.46424459066506,0.9579055594693462,0.3240671108728076,0.006827604940678711,0.9176009592655497,0.10963449508282062,0.34049443325644285,0.27986726399670764,0.7466099343997421,1.1102230246251565e-16,1
100,0.3321592329764387,11.032975605149607,2.0772556013213306,0.04176538949886216,0.020551167411139878,0.009893422551402627,0.011019232292943862,0.010112451650240302,1.2408335209086325,0.7372159201972431,0.7480169594312607,6.938893903907228e-18,-1
100,0.3321592329764387,11.032975605149607,47.65903624812789,0.9582346105011378,0.32496488090577,0.006818536556507372,0.9182311884366106,0.1102049254585716,0.34031895401661116,0.28019290679293757,0.7480169594312607,1.1102230246251565e-16,1
100,0.3329889602538256,11.088164765092387,2.0688032643895835,0.041440251213100764,0.0204692565615695,0.00989424993372152,0.010998474137720083,0.010110712457527236,1.239622777568045,0.7387224040030145,0.7494187202955194,6.938893903907228e-18,-1
100,0.3329889602538256,11.088164765092387,47.85375279713256,0.9585597487868992,0.3258599244871796,0.006809495712250711,0.9188541384026923,0.11077524434045131,0.34014908209037253,0.2805180571831308,0.7494187202955194,0.0,1
100,0.3338166251856724,11.14335392503517,2.0604225352402854,0.04111895976739925,0.020388026128841934,0.00989507044314301,0.010978171370712135,0.01010900109783182,1.2384138828108529,0.740222561069418,0.7508152594946187,0.0,-1
100,0.3338166251856724,11.14335392503517,48.04839701894188,0.9588810402326008,0.32675226655311707,0.006800482156029121,0.9194699277908106,0.11134545289549184,0.3399847105748248,0.2808427113368837,0.7508152594946187,1.1102230246251565e-16,1
100,0.33464224307427104,11.19854308497795,2.052112392761382,0.04080145070938241,0.020307466555329324,0.009895884176208795,0.01095831249070961,0.01010731703716084,1.2372068630440463,0.7417164498771942,0.7522066189890155,6.938893903907228e-18,-1
100,0.33464224307427104,11.19854308497795,48.24297165652937,0.9591985492906177,0.3276419316574563,0.006791495639823674,0.9200786727024375,0.11191555226977792,0.339825735004625,0.2811668656017859,0.7522066189890155,0.0,1
100,0.3354658290336101,11.253732244920734,2.0438718363291195,0.04048766100050223,0.020227568472829145,0.00989669122754718,0.010938886336648024,0.010105659754410514,1.236001743539725,0.7432041280397661,0.7535928402069971,0.0,-1
100,0.3354658290336101,11.253732244920734,48.437479415445246,0.9595123389994977,0.32852894398010873,0.0067825359193928415,0.9206804867800981,0.11248554358897297,0.3396720532847772,0.28149051649737683,0.7535928402069971,0.0,1
100,0.3362873979926027,11.308921404863517,2.0356998852779538,0.040177528977571486,0.020148322697713883,0.009897491689922083,0.010919882075951685,0.010104028740986802,1.2347985484743211,0.7446856523211669,0.7549739640539459,0.0,-1
100,0.3362873979926027,11.308921404863517,48.63192296465772,0.9598224710224285,0.3294133273350367,0.006773602754191548,0.9212754812718706,0.11305542795882757,0.3395235656256168,0.28181366070932234,0.7549739640539459,1.1102230246251565e-16,1
100,0.3371069646982438,11.3641105648063,2.0275955783872384,0.03987099431554813,0.020069720226232924,0.009898285654280475,0.010901289193332839,0.010102423500438993,1.2335973009663668,0.7461610786534902,0.7563500309213966,0.0,-1
100,0.3371069646982438,11.3641105648063,48.82630493737079,0.9601290056844519,0.33029510517804606,0.0067646959072924645,0.9218637650938639,0.11362520646567231,0.33938017447990537,0.2821362950838013,0.7563500309213966,1.1102230246251565e-16,1
100,0.33792454371869884,11.41929972474908,2.0195579733840847,0.039567997991523815,0.01999175222996109,0.009899073209798373,0.010883097480027028,0.010100843548105991,1.2323980231128882,0.7476304621538774,0.7577210806958964,0.0,-1
100,0.33792454371869884,11.41929972474908,49.02062793181918,0.9604320020084762,0.3311743006143638,0.006755815145309456,0.9224454448907476,0.11419488017689469,0.33924178448195735,0.2824584166220938,0.7577210806958964,0.0,1
100,0.338740149446325,11.47448888469186,2.0115861464617746,0.039268482249870694,0.01991441005138831,0.00989985444392537,0.01086529702344545,0.010099288410774817,1.2312007360244612,0.749093857141059,0.7590871527676694,0.0,-1
100,0.338740149446325,11.47448888469186,49.214894512041354,0.9607315177501293,0.3320509364060102,0.006746960238323129,0.9230206250944085,0.11476445014140205,0.33910830238872003,0.28278002247536227,0.7590871527676694,1.1102230246251565e-16,1
100,0.3395537961006274,11.529678044634647,2.0036791918131627,0.038972390568503525,0.019837685199645388,0.009900629442427825,0.010847878197226173,0.010097757626350831,1.2300054598589947,0.7505513171514617,0.7604482860390926,0.0,-1
100,0.3395537961006274,11.529678044634647,49.40910720863116,0.9610276094314965,0.3329250349789695,0.006738130959808389,0.9235894079807949,0.11533391739006939,0.3389796370227391,0.2831011099396194,0.7604482860390926,1.1102230246251565e-16,1
100,0.34036549773115116,11.584867204577426,1.9958362211785172,0.038679667626215435,0.0197615693463608,0.009901398289430699,0.010830831651666857,0.010096250743539202,1.2288122138542872,0.7520028949548961,0.7618045189329872,0.0,-1
100,0.34036549773115116,11.584867204577426,49.60326851946884,0.9613203323737846,0.3337966184301674,0.006729327086563967,0.924151893725018,0.11590328293617315,0.33885569921693554,0.2834216764508738,0.7618045189329872,1.1102230246251565e-16,1
100,0.34117526822031236,11.640056364520209,1.9880563634072534,0.03839025927104716,0.019686054321643724,0.009902161067458145,0.010814148304522505,0.010094767321537206,1.227621016359414,0.7534486425698412,0.7631558894007315,0.0,-1
100,0.34117526822031236,11.640056364520209,49.79738091043239,0.9616097407289529,0.3346657085342624,0.006720548398643814,0.9247081804547727,0.11647254777581276,0.33873640176112974,0.2837417195804478,0.7631558894007315,0.0,1
100,0.341983121286168,11.695245524462988,1.9803387640330776,0.03810411248965226,0.019611132110188858,0.00990291785747284,0.010797819332152552,0.010093306929736872,1.2264318848649753,0.7548886112783342,0.764502434930199,0.0,-1
100,0.341983121286168,11.695245524462988,49.99144681608949,0.9618958875103477,0.3355323267502558,0.006711794679290346,0.9252583643021339,0.1170417128883185,0.338621659350247,0.28406123703045927,0.764502434930199,1.1102230246251565e-16,1
100,0.3427890704851275,11.750434684405771,1.9726825848620382,0.03782117537762135,0.01953679484749854,0.009903668738914156,0.01078183616100239,0.010091869147437652,1.2252448360322723,0.7563228516404794,0.7658441925535262,0.0,-1
100,0.3427890704851275,11.750434684405771,50.18546864037109,0.9621788246223787,0.33639649422792645,0.00670306571486943,0.9258025394537925,0.11761077923664728,0.338511388534143,0.2843802266294615,0.7658441925535262,0.0,1
100,0.3435931292146069,11.805623844348554,1.965087003573036,0.037541397110730845,0.019463034816218142,0.00990441378973517,0.010766190459405025,0.010090453563568644,1.2240598857214344,0.7577514135085918,0.7671811988547155,6.938893903907228e-18,-1
100,0.3435931292146069,11.805623844348554,50.37944875722674,0.9624586028892692,0.33725823181409664,0.006694361294807106,0.9263407981997763,0.11817974776776669,0.3384055076689947,0.2846986863282365,0.7671811988547155,1.1102230246251565e-16,1
100,0.3443953107156272,11.86081300429134,1.9575512133303303,0.037264727917082054,0.01938984444258051,0.00990515308643858,0.010750874129689409,0.01008905977642006,1.2228770490185479,0.7591743460409792,0.7685134899770756,6.938893903907228e-18,-1
100,0.3443953107156272,11.86081300429134,50.57338951126285,0.962735272082918,0.3381175600587341,0.006685681211527937,0.9268732309807189,0.11874861941302726,0.33830393687019295,0.2850166141957327,0.7685134899770756,0.0,1
100,0.3451956280753585,11.916002164234122,1.950074422407633,0.03699111905009929,0.019317216292955797,0.009905886704111556,0.010735879300582457,0.010087687393383555,1.2216963402618308,0.7605916977153844,0.7698411016305067,0.0,-1
100,0.3451956280753585,11.916002164234122,50.76729321836394,0.9630088809499007,0.33897449922089556,0.006677025260394995,0.927399926433719,0.11931739508852426,0.33820659796668995,0.2853340084151446,0.7698411016305067,2.220446049250313e-16,1
100,0.3459940942296111,11.9711913241769,1.9426558538233638,0.0367205227623554,0.01924514307050286,0.009906614716459566,0.010721198319892478,0.010086336030701077,1.2205177730668733,0.7620035163420849,0.7711640690986311,0.0,-1
100,0.3459940942296111,11.9711913241769,50.96116216629772,0.9632794772376446,0.339829069274516,0.006668393239651353,0.9279209714368455,0.11988607569544796,0.3381134144567444,0.28565086728012656,0.7711640690986311,0.0,1
100,0.3467907219652753,12.026380484119686,1.9352947449866869,0.03645289228019578,0.01917361761191875,0.009907337195839205,0.010706823747462263,0.010085005313221925,1.2193413603509984,0.7634098490766752,0.7724824272457753,6.938893903907228e-18,-1
100,0.3467907219652753,12.026380484119686,51.15499861530448,0.9635471077198042,0.34068128991405106,0.006659784950363122,0.9284364511523272,0.12045466212042494,0.33802431146501943,0.28596718919113767,0.7724824272457753,1.1102230246251565e-16,1
100,0.3475855239227098,12.081569644062467,1.9279903473539528,0.03618818177913247,0.01910263288428292,0.00990805421329007,0.010692748348380693,0.010083694874167704,1.2181671143567703,0.7648107424325282,0.7737962105238052,0.0,-1
100,0.3475855239227098,12.081569644062467,51.34880479867099,0.9638118182208676,0.3415311805599727,0.0066512001963639125,0.9289464490684822,0.12102315523584771,0.3379392157009799,0.2862829726519105,0.7737962105238052,0.0,1
100,0.3483785125980827,12.136758804005249,1.9207419260951675,0.03592634635998054,0.01903218198199274,0.00990876583856573,0.010678965086442095,0.010082404354904885,1.2169950466746764,0.7662062422929539,0.7751054529788227,0.0,-1
100,0.3483785125980827,12.136758804005249,51.54258292329004,0.9640736536400195,0.34237876036412834,0.006642638784200724,0.9294510470404201,0.12159155590019663,0.3378580554185493,0.2865982162660411,0.7751054529788227,0.0,1
100,0.3491697003456633,12.19194796394803,1.9135487597701655,0.03566734202571162,0.01896225812378738,0.009909472140163763,0.010665467117843294,0.010081133404724638,1.2158251682650285,0.7675963939230617,0.7764101882577215,6.938893903907228e-18,-1
100,0.3491697003456633,12.19194796394803,51.73633517020533,0.9643326579742884,0.34322404821496266,0.006634100523081185,0.9299503253295657,0.12215986495835127,0.3377807603769779,0.2869129187336944,0.7764101882577215,0.0,1
100,0.34995909938006775,12.247137123890814,1.9064101400141358,0.03541112565899872,0.018892854649856922,0.009910173185354981,0.010652247785108508,0.010079881680629779,1.2146574894790967,0.7689812419813332,0.7777104496146076,0.0,-1
100,0.34995909938006775,12.247137123890814,51.93006369514271,0.9645888743410013,0.34406706274260945,0.006625585224822127,0.9304443626420403,0.1227280832418935,0.3377072618028809,0.2872270788484206,0.7777104496146076,0.0,1
100,0.35074672177845934,12.302326283833596,1.8993253712321871,0.03515765500042869,0.018823965019033828,0.00991086904021178,0.010639300611232923,0.010078648847128417,1.213492020079522,0.7703608305309204,0.7790062699170923,0.0,-1
100,0.35074672177845934,12.302326283833596,52.12377062902801,0.9648423449995713,0.34490782232385636,0.006617092703799432,0.9309332361659398,0.12329621156940175,0.3376374923534091,0.2875406954940802,0.7790062699170923,1.1102230246251565e-16,1
100,0.3515325794827042,12.357515443776377,1.8922937703026497,0.034906888627359266,0.018755582806064035,0.009911559769635717,0.010626619294036039,0.010077434576034185,1.2123287692600189,0.771735203050667,0.7802976816524523,0.0,-1
100,0.3515325794827042,12.357515443776377,52.31745807849177,0.9650931113726408,0.3457463450869861,0.00660862277689913,0.931417021607547,0.12386425074673693,0.33757138608050796,0.28785376764187054,0.7802976816524523,0.0,1
100,0.3523166843014841,12.412704603719162,1.8853146662888054,0.03465878593339813,0.018687701698954905,0.009912245437384294,0.010614197700716317,0.01007623854627275,1.2111677456644094,0.7731044024458731,0.7815847169336684,0.0,-1
100,0.3523166843014841,12.412704603719162,52.511128126361534,0.9653412140666019,0.3465826489164995,0.006600175263469702,0.9318957932265141,0.12443220156732075,0.33750887839623184,0.2881662943474536,0.7815847169336684,1.1102230246251565e-16,1
100,0.3530990479123661,12.467893763661943,1.8783874001587826,0.0344133071084833,0.018620315496397654,0.009912926106096993,0.01060202986259911,0.010075060443694377,1.2100089574050013,0.7744684710588003,0.7828674075053403,0.0,-1
100,0.3530990479123661,12.467893763661943,52.70478283214176,0.9655866928915167,0.3474167514577212,0.006591749985275544,0.9323696238700462,0.12500006481240566,0.3374499060390756,0.2884782747481779,0.7828674075053403,2.220446049250313e-16,1
100,0.3538796818638324,12.523082923604722,1.871511324513321,0.034170413119543774,0.01855341810526155,0.00991360183732059,0.010590109970070117,0.01007389996089234,1.2088524120803434,0.7758274506789322,0.7841457847494844,0.0,-1
100,0.3538796818638324,12.523082923604722,52.89842423248203,0.9658295868804562,0.3482486701212942,0.006583346766451574,0.9328385850061247,0.12556784125133746,0.33739440704128965,0.2887897080603942,0.7841457847494844,0.0,1
100,0.3546585975772687,12.578272083547501,1.864685803321157,0.033930065691720884,0.018487003538157642,0.009914272691533763,0.010578432367686946,0.010072756797026973,1.2076981167923764,0.7771813825529927,0.7854198796912133,0.0,-1
100,0.3546585975772687,12.578272083547501,53.092054341633826,0.9660699343082791,0.3490784220875657,0.006574965433458933,0.9333027467557952,0.12613553164181146,0.3373423206971442,0.28910059357685913,0.7854198796912133,1.1102230246251565e-16,1
100,0.35543580634891425,12.633461243490288,1.8579102116617812,0.03369222729013193,0.018421065911069796,0.009914938728171013,0.010566991549461892,0.010071630657655135,1.2065460781630033,0.7785303073947321,0.786689723004304,0.0,-1
100,0.35543580634891425,12.633461243490288,53.285675151895994,0.9663077727098681,0.3499060243108662,0.006566605815041756,0.9337621779245544,0.12670313673012037,0.33729358753211364,0.2894109306642252,0.786689723004304,0.0,1
100,0.35621131935177286,12.688650403433071,1.851183935475315,0.033456861102157294,0.018355599441050727,0.009915600005645953,0.010555782154308989,0.010070521254564936,1.205396302350103,0.7798742653944828,0.7879553450166545,6.938893903907228e-18,-1
100,0.35621131935177286,12.688650403433071,53.47928863404948,0.9665431388978427,0.3507314935236867,0.006558267742184983,0.9342169460328663,0.1272706572513961,0.33724814927294516,0.28972071876061256,0.7879553450166545,1.1102230246251565e-16,1
100,0.3569851476374872,12.743839563375852,1.8445063713192746,0.033223931020233584,0.018290598443980906,0.00991625658137393,0.010544798961649058,0.010069428305615493,1.2042487950630014,0.7812132962285008,0.7892167757156341,0.0,-1
100,0.3569851476374872,12.743839563375852,53.67289673778178,0.9667760689797664,0.35155484624075656,0.006549951048073166,0.9346671173458331,0.12783809392984533,0.3372059488185873,0.29002995737326115,0.7892167757156341,1.1102230246251565e-16,1
100,0.35775730213817625,12.799028723318633,1.837876926132007,0.03299340162513651,0.018226057332388395,0.009916908511794055,0.010534036887166495,0.010068351534581554,1.2031035615774308,0.7825474390680872,0.7904740447533266,0.0,-1
100,0.35775730213817625,12.799028723318633,53.86650139210097,0.9670065983748635,0.35237609876302434,0.006541655568050258,0.9351127569020476,0.12840544747897797,0.3371669302119479,0.29033864607625964,0.7904740447533266,1.1102230246251565e-16,1
100,0.35852779366823734,12.854217883261418,1.831295017002571,0.03276523816973672,0.018161970613327645,0.00991755585239063,0.010523490978711957,0.010067290671002854,1.2019606067499773,0.7838767325885041,0.7917271814516719,0.0,-1
100,0.35852779366823734,12.854217883261418,54.06010450574006,0.9672347618302632,0.3531952671815449,0.006533381139580353,0.9355539285416574,0.12897271860183032,0.3371310386124525,0.2906467845083473,0.7917271814516719,0.0,1
100,0.359296632926113,12.909407043204201,1.824760070946867,0.032539406563213365,0.018098332886315297,0.009918198657713987,0.010513156412345279,0.010066245450037956,1.2008199350320616,0.7852012149776877,0.7929762148075075,6.938893903907228e-18,-1
100,0.359296632926113,12.909407043204201,54.25370796755157,0.9674605934367866,0.35401236738127545,0.006525127602209338,0.9359906949336602,0.12953990799118145,0.33709822026938024,0.2909543723707888,0.7929762148075075,0.0,1
100,0.3600638304960244,12.96459620314698,1.818271524689799,0.032315873355710206,0.018035138841321185,0.009918836981400796,0.01050302848851323,0.010065215612322534,1.1996815504834446,0.7865209239447655,0.7942211734975115,0.0,-1
100,0.3600638304960244,12.96459620314698,54.44731364689309,0.9676841266442898,0.35482741504478277,0.0065168947975274465,0.9364231176024607,0.13010701632976454,0.3370684224959484,0.2912614094253164,0.7942211734975115,1.1102230246251565e-16,1
100,0.36082939684967136,13.019785363089762,1.8118288244532939,0.03209460572341994,0.017972383256812913,0.009919470876193808,0.01049310262835695,0.01006420090383183,1.1985454567852887,0.7878358967283801,0.7954620858830512,0.0,-1
100,0.36082939684967136,13.019785363089762,54.640923394003586,0.9679053942765801,0.35564042565586507,0.006508682569132677,0.9368512569537074,0.1306740442904723,0.33704159364412495,0.2915678954921402,0.7954620858830512,1.1102230246251565e-16,1
100,0.3615933423478998,13.074974523032548,1.8054314257499797,0.0318755714540828,0.017910060997852105,0.009920100393961089,0.010483374370144124,0.010063201075747211,1.197411657252789,0.7891461701048295,0.796698980014936,0.0,-1
100,0.3615933423478998,13.074974523032548,54.834539040371034,0.9681244285459172,0.35645141450308976,0.006500490762595053,0.9372751722994347,0.13124099253655727,0.33701768308014035,0.2918738304480202,0.796698980014936,1.1102230246251565e-16,1
100,0.36235567724233775,13.130163682975324,1.7990787931823526,0.031658738932886184,0.01784816701424096,0.009920725585714739,0.010473839365821132,0.010062215884326688,1.1962801548473887,0.7904517803960247,0.797931883638082,0.0,-1
100,0.36235567724233775,13.130163682975324,55.02816239909147,0.9683412610671138,0.35726039668325005,0.006492319225421718,0.9376949218825313,0.13180786172182646,0.33699664116068234,0.2921792142244023,0.797931883638082,0.0,1
100,0.36311641167700076,13.18535284291811,1.7927704002472462,0.03144407712875196,0.01778669633871725,0.009921346501629118,0.01046449337768067,0.010061245090779183,1.1951509521885884,0.7917527634772717,0.7991608241960854,6.938893903907228e-18,-1
100,0.36311641167700076,13.18535284291811,55.22179526522003,0.968555922871248,0.35806738710474345,0.006484167807022793,0.9381105629005556,0.13237465249083163,0.3369784192097467,0.29248404680561313,0.7991608241960854,1.1102230246251565e-16,1
100,0.3638755556898662,13.240542002860892,1.786505729145461,0.031231555580999857,0.017725644085196605,0.009921963191058621,0.010455332275140491,0.010060288461142562,1.1940240515653753,0.7930491547848826,0.8003858288357102,6.938893903907228e-18,-1
100,0.3638755556898662,13.240542002860892,55.41543941611352,0.9687684444190001,0.3588724004908723,0.006476036358678058,0.9385221515289185,0.13294136547905414,0.3369629694961256,0.29278832822711204,0.8003858288357102,2.220446049250313e-16,1
100,0.3646331192144191,13.295731162803678,1.7802842705963697,0.031021144386374183,0.017665005447060293,0.009922575702554946,0.010446352031629082,0.010059345766165113,1.1928994549472776,0.7943409893236205,0.801606924411291,6.938893903907228e-18,-1
100,0.3646331192144191,13.295731162803678,55.6090966117655,0.9689788556136258,0.35967545138307044,0.00646792473350434,0.938929742943454,0.1335080013130849,0.33695024521151307,0.2930920585737998,0.801606924411291,0.0,1
100,0.3653891120811683,13.350920322746457,1.7741055236573555,0.030812814186422614,0.0176047756954873,0.009923184083883967,0.010437548721574298,0.010058416781190582,1.1917771639950536,0.79562830167398,0.8028241374890508,6.938893903907228e-18,-1
100,0.3653891120811683,13.350920322746457,55.802768595133756,0.9691871858135774,0.3604765541440576,0.00645983278642366,0.9393333913423942,0.13407456061080053,0.3369402004492067,0.29339523797837963,0.8028241374890508,1.1102230246251565e-16,1
100,0.3661435440191352,13.406109482689239,1.7679689955479332,0.03060653615521611,0.017544950177829272,0.009923788382042128,0.010428918517491139,0.01005750128604639,1.1906571800710382,0.7969111259993134,0.8040374943513404,6.938893903907228e-18,-1
100,0.3661435440191352,13.406109482689239,55.99645709246031,0.9693934638447839,0.3612757229609232,0.006451760374132089,0.9397331499677702,0.13464104398153462,0.3369327901833879,0.2936978666197714,0.8040374943513404,0.0,1
100,0.36689642465731415,13.46129864263202,1.761874201478414,0.030402281987399214,0.017485524316027092,0.009924388643272454,0.010420457687165003,0.010056599064935185,1.189539504249156,0.7981894960528,0.8052470210007969,0.0,-1
100,0.36689642465731415,13.46129864263202,56.19016381358424,0.9695977180126008,0.3620729718481408,0.0064437073550692855,0.9401290711262533,0.13520745202624418,0.3369279702489629,0.29399994472157465,0.8052470210007969,1.1102230246251565e-16,1
100,0.3676477635261066,13.516487802574801,1.7558206644829628,0.03020002388656002,0.017426493605067723,0.009924984913080123,0.010412162590926862,0.010055709906329405,1.1884241373246047,0.7994634451842679,0.8064527431644253,0.0,-1
100,0.3676477635261066,13.516487802574801,56.38389045224762,0.9697999761134399,0.3628683146505168,0.0064356735893887195,0.9405212062094545,0.13577378533767284,0.33692569732194655,0.2943014725505811,0.8064527431644253,1.1102230246251565e-16,1
100,0.3683975700587286,13.571676962517584,1.7498079152569308,0.02999973455391043,0.017367853611480192,0.009925577236247674,0.010404029679017048,0.010054833602868888,1.1873110798232314,0.800733006346869,0.8076546862976037,6.938893903907228e-18,-1
100,0.3683975700587286,13.571676962517584,56.57763868639459,0.9700002654460895,0.3636617650460738,0.006427658938928547,0.9409096057136993,0.13634004450050938,0.336925928900371,0.2946024504153332,0.8076546862976037,0.0,1
100,0.36914585359259244,13.626866122460369,1.7438354919983168,0.029801387177266537,0.017309599971869472,0.009926165656849804,0.01039605548903436,0.010053969951261371,1.1862003320106043,0.8019982121036133,0.8088528755880162,6.938893903907228e-18,-1
100,0.36914585359259244,13.626866122460369,56.77141017846399,0.9701986128227335,0.3644533365488712,0.00641966326718312,0.9412943192592945,0.1369062300915428,0.33692862328570483,0.29490287866472775,0.8088528755880162,2.220446049250313e-16,1
100,0.3698926233706635,13.68205528240315,1.7379029402532538,0.02960495542032047,0.01725172839148725,0.009926750218267806,0.010388236643467427,0.010053118752185761,1.185091893900795,0.8032590946337629,0.8100473359595102,6.938893903907228e-18,-1
100,0.3698926233706635,13.68205528240315,56.965206575675246,0.9703950445796795,0.365243042511763,0.006411686439275122,0.9416753956092976,0.13747234267981237,0.33693373956476597,0.2952027576866637,0.8100473359595102,1.1102230246251565e-16,1
100,0.3706378885427923,13.737244442345931,1.732009812765375,0.02941041341219397,0.01719423464283827,0.009927330963203654,0.010380569847305333,0.010052279810198196,1.1839857652648806,0.8045156857390943,0.8112380920758868,6.938893903907228e-18,-1
100,0.3706378885427923,13.737244442345931,57.15902951030852,0.970589586587806,0.36603089612909817,0.006403728321928301,0.9420528826878102,0.13803838282675626,0.33694123759211236,0.2955020879067313,0.8112380920758868,0.0,1
100,0.3713816581670225,13.792433602288714,1.7261556693289704,0.029217735737265972,0.01713711456432148,0.009927907933693723,0.010373051885724637,0.010051452933640657,1.1828819456391708,0.8057680168500272,0.81242516834462,6.938893903907228e-18,-1
100,0.3713816581670225,13.792433602288714,57.35288059997826,0.9707822642627341,0.36681691043936054,0.006395788783440802,0.9424268275978042,0.1386043510863542,0.33695107797289825,0.295800869786943,0.81242516834462,1.1102230246251565e-16,1
100,0.3721239412108753,13.847622762231495,1.7203400766457997,0.029026897425265093,0.0170803640589047,0.009928481171122175,0.01036567962185006,0.010050637934552152,1.1817804343331755,0.8070161190316272,0.8136085889205076,0.0,-1
100,0.3721239412108753,13.847622762231495,57.546761447901254,0.9709731025747349,0.3676010983277531,0.00638786769365906,0.942797276638497,0.13917024800526803,0.3369632220461793,0.2960991038245026,0.8136085889205076,1.1102230246251565e-16,1
100,0.3728647465526109,13.902811922174276,1.7145626081854675,0.02883787394161949,0.017023979092831983,0.00992905071623402,0.010358449994586209,0.010049834628582364,1.1806812304373202,0.8082600229894832,0.8147883777092575,0.0,-1
100,0.3728647465526109,13.902811922174276,57.740673643158665,0.9711621260583805,0.3683834725287268,0.006379964923952255,0.943164275322289,0.13973607412297845,0.3369776318686539,0.29639679055061324,0.8147883777092575,1.1102230246251565e-16,1
100,0.37360408298246767,13.958001082117057,1.7088228440492494,0.02865064117805609,0.016967955694362696,0.00992961660914785,0.010351360016517779,0.010049042834907675,1.1795843328304136,0.8094997590754625,0.8159645583710082,0.0,-1
100,0.37360408298246767,13.958001082117057,57.93461876095259,0.971349358821944,0.3691640456284556,0.006372080347187317,0.9435278683912754,0.14030182997191853,0.3369942701988285,0.2966939305293218,0.8159645583710082,0.0,1
100,0.37434195920387875,14.013190242059842,1.703120370837268,0.028465175443441647,0.016912289952541296,0.00993017888936827,0.01034440677187584,0.010048262376149497,1.1784897401868801,0.8107353572933493,0.8171371543237873,0.0,-1
100,0.37434195920387875,14.013190242059842,58.128598362857225,0.9715348245565584,0.3699428300672599,0.006364213837704445,0.943888099833345,0.1408675160776044,0.33701310048159344,0.29699052435639944,0.8171371543237873,0.0,1
100,0.37507838383466763,14.068379402002625,1.6974547815189298,0.028281453454858777,0.016856978015997132,0.009930737595798008,0.010337587414567848,0.010047493078294816,1.1773974509837675,0.8119668473043689,0.8183061887469065,0.0,-1
100,0.37507838383466763,14.068379402002625,58.3226139970645,0.9717185465451412,0.3707198381419771,0.00635636527129316,0.9442450128978778,0.14143313295876178,0.3370340868331954,0.29728657265825575,0.8183061887469065,0.0,1
100,0.37581336540822236,14.123568561945406,1.6918256753065144,0.02809945232890939,0.016802016091773123,0.009931292766749766,0.010330899166269154,0.010046734770618928,1.176307463507526,0.813194258432595,0.8194716845842972,6.938893903907228e-18,-1
100,0.37581336540822236,14.123568561945406,58.51666719862482,0.9719005476710906,0.37149508200828474,0.006348534525168841,0.9445986501110545,0.14199868112745104,0.3370571940265982,0.2975820760908868,0.8194716845842972,1.1102230246251565e-16,1
100,0.3765469123746494,14.178757721888188,1.6862326575318345,0.027919149573239183,0.01674740044418273,0.009931844439957751,0.010324339314573857,0.010045987285610262,1.17521977586058,0.8144176196702518,0.8206336645477856,6.938893903907228e-18,-1
100,0.3765469123746494,14.178757721888188,58.71075948968268,0.9720808504267608,0.37226857368297367,0.00634072147794976,0.9449490532907873,0.14256416108918799,0.337082387477216,0.29787703533885473,0.8206336645477856,0.0,1
100,0.3772790331019068,14.233946881830969,1.6806753395258853,0.027740523078276805,0.016693127393694336,0.009932392652588946,0.010317905211202901,0.010045250458897193,1.174134385967696,0.8156369596829087,0.8217921511203128,0.0,-1
100,0.3772790331019068,14.233946881830969,58.90489237970712,0.9722594769217232,0.37304032504617435,0.006332926009634603,0.9452962635612812,0.14312957334306256,0.33710963322901444,0.2981714511142999,0.8217921511203128,0.0,1
100,0.3780097358769183,14.28913604177375,1.675153338501374,0.027563551109180653,0.016639193315842134,0.00993293744125412,0.010311594270267477,0.01004452412917689,1.1730512915821418,0.8168523068145677,0.8229471665590935,0.0,-1
100,0.3780097358769183,14.28913604177375,59.099067365717936,0.9724364488908194,0.3738103478435378,0.006325148001580427,0.9456403213672432,0.1436949183818545,0.33713889794095936,0.29846532415598126,0.8229471665590935,0.0,1
100,0.3787390289066673,14.344325201716535,1.669666277438078,0.02738821229798823,0.01658559464016303,0.009933478842018555,0.010305403966585766,0.010043808138146003,1.1719704902916617,0.8180636890926523,0.8240987328987242,6.938893903907228e-18,-1
100,0.3787390289066673,14.344325201716535,59.29328593250669,0.9726117877020117,0.37457865368837084,0.0063173873364811015,0.9459812664877403,0.14426019669214651,0.33717014887381297,0.2987586552283473,0.8240987328987242,1.1102230246251565e-16,1
100,0.3794669203192726,14.39951436165932,1.6642137849709253,0.027214485635961207,0.016532327849158555,0.00993401689041254,0.010299331834051226,0.010043102330433224,1.1708919795242594,0.8192711342328955,0.8252468719542321,0.0,-1
100,0.3794669203192726,14.39951436165932,59.48754955285362,0.9727855143640388,0.3753452540637286,0.006309643898346175,0.946319138049724,0.14482540875443475,0.33720335387725897,0.29905144512063453,0.8252468719542321,0.0,1
100,0.3801934181650453,14.4547035216021,1.658795495280742,0.027042350466121332,0.016479389477281323,0.009934551621441603,0.010293375464050611,0.010042406553533641,1.1698157565538085,0.8204746696441325,0.8263916053240763,0.0,-1
100,0.3801934181650453,14.4547035216021,59.681859687739745,0.9729576495338786,0.37611016032446304,0.0063019175724801715,0.9466539745412245,0.1453905550432364,0.33723848137735557,0.299343694645994,0.8263916053240763,0.0,1
100,0.3809185304175275,14.509892681544882,1.653411047987569,0.026871786475970834,0.016426776109945126,0.009935083069596513,0.010287532503930052,0.010041720657744809,1.1687418185054765,0.8216743224329965,0.8275329543930914,6.938893903907228e-18,-1
100,0.3809185304175275,14.509892681544882,59.87621778655511,0.9731282135240291,0.37687338369923185,0.006294208245462304,0.9469858138242302,0.14595563602719575,0.3372755003642957,0.2996354046406429,0.8275329543930914,1.1102230246251565e-16,1
100,0.3816422649745133,14.565081841487663,1.6480600880465037,0.02670277369039293,0.016374484382558268,0.009935611268863047,0.010281800655507557,0.010041044496104521,1.1676701623609937,0.8228701194085251,0.8286709403353842,0.0,-1
100,0.3816422649745133,14.565081841487663,60.07062528730232,0.973297226309607,0.3776349352924647,0.006286515805126618,0.9473146931472548,0.14652065216918658,0.3373143803804783,0.29992657596304356,0.8286709403353842,1.1102230246251565e-16,1
100,0.3823646296590526,14.620271001430446,1.6427422656459671,0.026535292464726346,0.01632251097957921,0.009936136252731523,0.01027617767363034,0.0100403779243302,1.166600784963748,0.8240620870866749,0.8298055841171789,6.938893903907228e-18,-1
100,0.3823646296590526,14.620271001430446,60.26508361679654,0.9734647075352737,0.3783948260862924,0.006278840140542501,0.9476406491576066,0.14708560392641376,0.33735509150887094,0.3002172094931055,0.8298055841171789,1.1102230246251565e-16,1
100,0.3830856322204375,14.67546016137323,1.6374572361083561,0.026369323478009677,0.016270852633594186,0.009936658054206118,0.010270661364775474,0.010039720800759851,1.1655336830237275,0.8252502516947487,0.8309369064996135,0.0,-1
100,0.3830856322204375,14.67546016137323,60.459594190860955,0.9736306765219903,0.37915306694243456,0.0062711811419956095,0.9479637179133624,0.14765049175051068,0.33739760436166333,0.30050730613141297,0.8309369064996135,0.0,1
100,0.3838052803351722,14.730649321316012,1.6322046597929947,0.026204847726390226,0.01621950612441598,0.009937176705813981,0.010265249585692419,0.010039072986294596,1.1644688531223115,0.8264346391757371,0.8320649280414885,0.0,-1
100,0.3838052803351722,14.730649321316012,60.65415841451876,0.9737951522736098,0.3799096686040528,0.006263538700969165,0.9482839348950612,0.14821531608763652,0.3374418900691961,0.3007968667984743,0.8320649280414885,1.1102230246251565e-16,1
100,0.38452358160792677,14.785838481258793,1.626984202001331,0.026041846516692852,0.01616846827820338,0.009937692239614108,0.010259940242085992,0.010038434344342628,1.1634062917169088,0.8276152751925768,0.8331896691019681,0.0,-1
100,0.38452358160792677,14.785838481258793,60.848777682181215,0.9739581534833072,0.38066464169756487,0.006255912710125607,0.9486013350171184,0.14878007737856985,0.3374879202691653,0.3010858924339948,0.8331896691019681,0.0,1
100,0.38524054357247467,14.841027641201576,1.62179553288432,0.025880301460144393,0.016117735966600787,0.009938204687206053,0.010254731287338448,0.01003780474076469,1.1623459951454576,0.8287921851323268,0.8343111498432385,6.938893903907228e-18,-1
100,0.38524054357247467,14.841027641201576,61.04345337783188,0.9741196985398556,0.38141799673442434,0.006248303063288642,0.9489159526389718,0.14934477605880087,0.33753566709608784,0.3013743839961715,0.8343111498432385,1.1102230246251565e-16,1
100,0.3859561736926144,14.896216801144355,1.6166383273519256,0.02572019446624916,0.016067306105897336,0.009938714079738412,0.010249620721269384,0.01003718404382087,1.161287959630784,0.8299653941102637,0.8354293902331158,0.0,-1
100,0.3859561736926144,14.896216801144355,61.23818687520744,0.9742798055337508,0.3821697441128648,0.0062407096554256076,0.949227821575968,0.1499094125586215,0.33758510317102314,0.30166234246100754,0.8354293902331158,0.0,1
100,0.3866704793630765,14.951405961087138,1.6115122649846891,0.02556150773681131,0.016017175656205057,0.009939220447917122,0.010244606588932158,0.010036572124118818,1.1602321812848302,0.8311349269739021,0.836544410047616,6.938893903907228e-18,-1
100,0.3866704793630765,14.951405961087138,61.4329795379749,0.9744384922631887,0.3829198941196099,0.0062331323826302016,0.9495369751099926,0.1504739873032132,0.33763620159154606,0.30194976882164937,0.836544410047616,0.0,1
100,0.38738346791041456,15.00659512102992,1.6064170299473106,0.02540422376010011,0.015967341620655585,0.00993972382201358,0.010239686979445689,0.010035968854563239,1.1591786561127484,0.8323008083069343,0.8376562288734763,0.0,-1
100,0.38738346791041456,15.00659512102992,61.62783271990532,0.9745957762398999,0.3836684569315507,0.006225571142105549,0.9498434459998536,0.1510385007127335,0.3376889359219592,0.30223666408774136,0.8376562288734763,0.0,1
100,0.38809514659388233,15.0617842809727,1.6013523109041794,0.02524832530515381,0.015917801044614873,0.009940224231872578,0.010234860024860397,0.010035374110306713,1.1581273800168723,0.8334630624331013,0.83876486611064,0.0,-1
100,0.38809514659388233,15.0617842809727,61.822747765044376,0.9747516746948462,0.38441544261738986,0.006218025832147578,0.9501472664914247,0.15160295320239997,0.3377432801837426,0.30252302928480157,0.83876486611064,0.0,1
100,0.38880552260629586,15.116973440915485,1.5963178009368173,0.025093795416218874,0.01586855101491549,0.009940721706920046,0.01023012389905724,0.010034787768701684,1.1570783488005674,0.8346217134199854,0.8398703409746939,0.0,-1
100,0.38880552260629586,15.116973440915485,62.01772600787933,0.9749062045837811,0.38516086113925446,0.006210496352128743,0.950448468327553,0.15216734518257272,0.3377992088462318,0.30280886545361474,0.8398703409746939,0.0,1
100,0.3895146030748818,15.172162600858272,1.5913131974631667,0.024940617407320176,0.015819588659105988,0.009941216276170646,0.010225476816678708,0.010034209709253733,1.1560315581719613,0.8357767850827358,0.8409726724992699,0.0,-1
100,0.3895146030748818,15.172162600858272,62.212768773503186,0.9750593825926799,0.38590472235427814,0.00620298260248204,0.9507470827577419,0.15273167705883528,0.33785669681751657,0.30309417364964353,0.8409726724992699,1.1102230246251565e-16,1
100,0.39022239506211137,15.227351760801053,1.586338202158686,0.024788774856959024,0.015770911144716883,0.009941707968235182,0.01022091703209073,0.010033639813575976,1.1549870037475627,0.8369283009877231,0.8420718795384042,0.0,-1
100,0.39022239506211137,15.227351760801053,62.40787737777542,0.9752112251430409,0.38664703601615225,0.00619548448468533,0.9510431405476061,0.1532959492320734,0.3379157194355605,0.3033789549424586,0.8420718795384042,0.0,1
100,0.39092890556652155,15.28254092074383,1.5813925208792028,0.02463825160293541,0.01572251567854292,0.009942196811327849,0.010216442838374588,0.010033077965344615,1.1539446810557683,0.8380762844561274,0.8431679807688602,0.0,-1
100,0.39092890556652155,15.28254092074383,62.60305312747984,0.9753617483970646,0.3873878117766482,0.006188001901245978,0.9513366719881186,0.1538601620985524,0.33797625245952545,0.3036632104151834,0.8431679807688602,1.1102230246251565e-16,1
100,0.3916341415235221,15.337730080686615,1.5764758635854708,0.024489031737290924,0.015674399505940996,0.009942682833273323,0.0102120525663477,0.010032524050255578,1.152904585540264,0.839220758567458,0.8442609946924096,6.938893903907228e-18,-1
100,0.3916341415235221,15.337730080686615,62.79829732047945,0.9755109682627091,0.38812705918711066,0.0061805347556857515,0.9516277069046405,0.1544243160499926,0.3380382720613057,0.3039469411639572,0.8442609946924096,1.1102230246251565e-16,1
100,0.39233810980618994,15.392919240629396,1.5715879442693985,0.02434109960136939,0.01562655991014357,0.009943166061513702,0.010207744583612522,0.01003197795598226,1.15186671256332,0.8403617461630103,0.8453509396380792,0.0,-1
100,0.39233810980618994,15.392919240629396,62.993611245868415,0.9756589003986306,0.3888647876999226,0.0061730829525260345,0.9519162746657498,0.15498841147364387,0.33810175481725857,0.3042301482974132,0.8453509396380792,1.1102230246251565e-16,1
100,0.39304081722605066,15.448108400572178,1.5667284808818975,0.024194439780991773,0.01557899421158697,0.009943646523115284,0.010203517293632527,0.010031439572134267,1.1508310574089906,0.8414992698492585,0.8464378337643599,3.469446951953614e-18,-1
100,0.39304081722605066,15.448108400572178,63.18899618412105,0.9758055602190082,0.3896010066699427,0.006165646397273307,0.9522024041918711,0.15555244875235746,0.33816667770012854,0.3045128329361718,0.8464378337643599,0.0,1
100,0.3937422705338476,15.503297560514962,1.5618971952623066,0.02404903710174236,0.015531699767254303,0.00994412424477521,0.010199369134834478,0.010030908790217214,1.1497976152862128,0.8426333520011864,0.8475216950613798,3.469446951953614e-18,-1
100,0.3937422705338476,15.503297560514962,63.3844534072384,0.9759509628982577,0.3903357253559163,0.006158224996404886,0.9524861239637082,0.15611642826465758,0.3382330180711622,0.30479499621234996,0.8475216950613798,0.0,1
100,0.3944424764202981,15.558486720457744,1.5570938130693603,0.023904876624363334,0.01548467397003259,0.009944599252827953,0.010195298579736126,0.010030385503593487,1.1487663813318119,0.8437640147655576,0.848602541353042,0.0,-1
100,0.3944424764202981,15.558486720457744,63.57998417889165,0.9760951233756368,0.3910689529218595,0.006150818657354953,0.9527674620304917,0.15668035038481046,0.33830075367240464,0.3050766392690838,0.848602541353042,2.220446049250313e-16,1
100,0.39514144151683867,15.613675880400525,1.5523180637136524,0.023761943640254708,0.015437914248083733,0.009945071573251679,0.010191304134098531,0.01002986960744395,1.1477373506134154,0.8448912800641284,0.8496803902991283,6.938893903907228e-18,-1
100,0.39514144151683867,15.613675880400525,63.775589754563335,0.9762380563597453,0.39180069843841814,0.006143427288500827,0.9530464460180386,0.15724421548289283,0.33836986261917573,0.30535776326006614,0.8496803902991283,0.0,1
100,0.3958391723963573,15.668865040343308,1.54756968029156,0.023620223667076813,0.015391418064228963,0.009945541231674454,0.010187384336102221,0.0100293609987306,1.1467105181322803,0.846015169596799,0.8507552593973691,6.938893903907228e-18,-1
100,0.3958391723963573,15.668865040343308,63.971271381685725,0.976379776332923,0.3925309708842012,0.006136050799149484,0.9533231031366367,0.15780802392485815,0.33844032339271796,0.3056383693490967,0.8507552593973691,1.1102230246251565e-16,1
100,0.39653567557391467,15.724054200286092,1.5428483995205946,0.0234797024444529,0.01534518291534648,0.009946008253380339,0.010183537755546453,0.010028859576160114,1.1456858788260336,0.8471357048447122,0.8518271659854789,3.469446951953614e-18,-1
100,0.39653567557391467,15.724054200286092,64.16703029977671,0.9765202975555471,0.39325977914708987,0.006128689099524345,0.9535974601887509,0.15837177607260214,0.3385121148330164,0.30591845870964696,0.8518271659854789,1.1102230246251565e-16,1
100,0.397230957507454,15.779243360228874,1.5381539616761355,0.02334036592976877,0.015299206331781865,0.009946472663315335,0.010179762993070844,0.010028365240148279,1.1446634275713299,0.848252907073294,0.8528961272431617,0.0,-1
100,0.397230957507454,15.779243360228874,64.36286774057332,0.9766596340702313,0.393987132025523,0.006121342100752292,0.953869543576559,0.15893547228402669,0.33858521613178333,0.306198032524437,0.8528961272431617,2.220446049250313e-16,1
100,0.39792502459849965,15.834432520171656,1.5334861105295174,0.023202200294067225,0.01525348587677102,0.009946934486093222,0.010176058679398655,0.010027877892785286,1.143643159186429,0.8493667973352421,0.8539621601940814,0.0,-1
100,0.39792502459849965,15.834432520171656,64.5587849281628,0.9767977997059327,0.3947130382297587,0.0061140097148509225,0.9541393793093261,0.1594991129131028,0.3386596068255993,0.3064770919850244,0.8539621601940814,1.1102230246251565e-16,1
100,0.3986178831928447,15.889621680114438,1.528844593287436,0.02306519191803476,0.01520801914587528,0.00994739374600126,0.010172423474601091,0.01002739743780182,1.142625068433694,0.8504773964734581,0.8550252817078037,0.0,-1
100,0.3986178831928447,15.889621680114438,64.75478307911126,0.9769348080819652,0.3954375063831125,0.006106691854716035,0.954406993010613,0.1600626983099312,0.3387352667892139,0.30675563829140534,0.8550252817078037,0.0,1
100,0.3993095395812279,15.944810840057219,1.524229160532635,0.022929327388078017,0.01516280376642839,0.009947850467005774,0.010168856067381922,0.010026923780536007,1.141609150022017,0.8515847251239335,0.8560855085017061,3.469446951953614e-18,-1
100,0.3993095395812279,15.944810840057219,64.95086340259026,0.9770706726119219,0.39616054502317494,0.006099388434109345,0.9546724099253283,0.16062622882080357,0.338812176228999,0.30703367265162923,0.8560855085017061,0.0,1
100,0.4,16.000000000000004,1.5196395661658508,0.02279459349248776,0.015117837396995104,0.009948304672757625,0.010165355174381828,0.010026456827901093,1.1405953986091675,0.8526888037185785,0.8571428571428572,3.469446951953614e-18,-1
100,0.4,16.000000000000004,65.14702710050082,0.9772054065075122,0.3968821626030049,0.006092099367646415,0.9549356549266282,0.16118970478826053,0.338890315676547,0.3073111962814217,0.8571428571428572,0.0,1
1000,0.05945551513162683,3.534958279567107,31.589631924081086,0.49972578690873404,0.030651998570084736,0.000970318319749665,0.24997638691465063,0.001880121140340648,1.000485881373056,0.11404417124505058,0.16835680483736049,6.938893903907228e-18,-1
1000,0.05945551513162683,3.534958279567107,31.624300099503614,0.500274213091266,0.03068460553127884,0.0009702856801488699,0.2505242641220249,0.0018820578634110414,0.9995140848690167,0.11398261705853044,0.16835680483736049,0.0,1
1000,0.05989070005770715,3.586895953402243,27.901229801261273,0.4379679247482312,0.02717031491593507,0.0009738034885726376,0.192132099358134,0.0016855709537529667,1.1089534623494797,0.1217973773465433,0.1695194609815323,1.3877787807814457e-17,-1
1000,0.05989070005770715,3.586895953402243,35.804873373532814,0.5620320752517688,0.034600603741656674,0.0009663657620203638,0.3160720615228292,0.0021301307025063387,0.889307051737286,0.10777651873288235,0.1695194609815323,0.0,1
1000,0.06032274552138174,3.6388336272373807,26.506960021072715,0.4129120318031169,0.025847664671654724,0.0009751274627911365,0.17084136330747948,0.0016180244640990975,1.1523232444410278,0.1254633240686881,0.17067278555376036,0.0,-1
1000,0.06032274552138174,3.6388336272373807,37.6882146879841,0.5870879681968831,0.03635443535868425,0.0009646101748161319,0.3448429494145653,0.0022511872868182015,0.8442249261407734,0.105645262574849,0.17067278555376036,0.0,1
1000,0.06075171850303922,3.6907713010725174,25.49116577662263,0.3941046317537367,0.024881781930543904,0.0009760943123818379,0.15568593744368464,0.00157091041859665,1.1845872093975374,0.12844531137436693,0.17181697878021912,0.0,-1
1000,0.06075171850303922,3.6907713010725174,39.19004759351415,0.6058953682462632,0.03774843313548923,0.0009632147816461569,0.36726467119697936,0.002351799137050573,0.810274854010225,0.10418581505584465,0.17181697878021912,0.0,1
1000,0.06117768363470175,3.7427089749076545,24.670380728521618,0.3785874620468113,0.024099926297529776,0.0009768769506531233,0.14371500650145363,0.0015341407356869946,1.2109980095499675,0.13106993269789352,0.1729522338572702,0.0,-1
1000,0.06117768363470175,3.7427089749076545,40.493902830005716,0.6214125379531886,0.03895540196990257,0.0009620066046347322,0.3862970142637805,0.002442054593290174,0.7822033514220916,0.10307183982151408,0.1729522338572702,0.0,1
1000,0.061600703313702446,3.7946466487427912,23.973587099343746,0.36520357825310223,0.023435196569758166,0.000977542345776018,0.13377702343579936,0.0015038418870106994,1.2336119454403212,0.13346384713770132,0.17407873729196127,6.938893903907228e-18,-1
1000,0.061600703313702446,3.7946466487427912,41.670860345607046,0.6347964217468978,0.040042305337316876,0.0009609186132759592,0.40310000422339487,0.0025258274334857677,0.7579533245130957,0.10217692595213515,0.17407873729196127,1.3877787807814457e-17,1
1000,0.062020837809384104,3.846584322577929,23.364390687223242,0.3533540077167416,0.0228532907640865,0.0009781248340699836,0.12527762437842802,0.00147804436158129,1.2534945762786984,0.13569211019059763,0.17519666922161428,6.938893903907228e-18,-1
1000,0.062020837809384104,3.846584322577929,42.757374389664726,0.6466459922832585,0.04104350536967884,0.0009599164110413626,0.41827602337480824,0.0026050874097011995,0.7364584567477168,0.1014362576536304,0.17519666922161428,1.3877787807814457e-17,1
1000,0.06243814536333591,3.8985219964130655,22.82119111782437,0.3426795934590526,0.022333840124081846,0.0009786448046805987,0.11786180639273618,0.0014555883227626472,1.2712853741421064,0.13779343663373966,0.17630620371405187,6.938893903907228e-18,-1
1000,0.06243814536333591,3.8985219964130655,43.77510336082924,0.6573204065409475,0.041979428948527395,0.0009589795506020747,0.4321876637057803,0.002680994591538944,0.7170785526085051,0.10081135177509201,0.17630620371405187,1.3877787807814457e-17,1
1000,0.06285268228364008,3.950459670248203,22.32992910276482,0.3329441545392801,0.021863580481168893,0.000979115535053885,0.11129721895174922,0.001435724715209421,1.2874051806879778,0.139793103631456,0.17740750904987634,0.0,-1
1000,0.06285268228364008,3.950459670248203,44.73816264272452,0.6670558454607199,0.0428633964379039,0.0009580946982603565,0.4450744637361306,0.0027542982595766814,0.6993920789223218,0.10027715507757945,0.17740750904987634,1.3877787807814457e-17,1
1000,0.06326450303356014,4.002397344083341,21.88085044258024,0.3239821437071253,0.021433304810345187,0.0009795462414310858,0.10542188704069083,0.0014179378833558316,1.302149185764027,0.1417087103331052,0.17850074798809484,0.0,-1
1000,0.06326450303356014,4.002397344083341,45.65636068952517,0.6760178562928747,0.04370466921714783,0.0009572525833662184,0.4571052115257538,0.0028255142872332466,0.6831031844282689,0.0998162849897197,0.17850074798809484,1.3877787807814457e-17,1
1000,0.06367366031506652,4.054335017918477,21.466862418126222,0.31567195309687746,0.02103631505216912,0.0009799436285764073,0.10011755562142487,0.0014018557766464254,1.3157343670175377,0.14355310458131706,0.17958607801627616,0.0,-1
1000,0.06367366031506652,4.054335017918477,46.53684271794013,0.6843280469031225,0.044509997942267274,0.000956446448506239,0.4684046243087448,0.0028950149358719745,0.667994258472828,0.0994161032323411,0.17958607801627616,1.3877787807814457e-17,1
1000,0.06408020514756187,4.106272691753615,21.082618282203853,0.30792098327705253,0.02066755957248493,0.0009803127531806959,0.09529478476051327,0.0013872000996368807,1.3283260361604243,0.14533601389162146,0.18066365158632616,0.0,-1
1000,0.06408020514756187,4.106272691753615,47.385006294178865,0.6920790167229475,0.04528448516478181,0.0009556711860212395,0.4790682756303863,0.0029630787050147953,0.6538993831655383,0.0990670851525832,0.18066365158632616,0.0,1
1000,0.06448418694213916,4.15821036558875,20.723970639103616,0.30065669060268224,0.020323118055286117,0.000980657539484198,0.09088401623919082,0.0013737566480265507,1.3400537633305876,0.14706501974236091,0.18173361633687918,0.0,-1
1000,0.06448418694213916,4.15821036558875,48.205048028537945,0.6993433093973178,0.04603210051296877,0.0009549228223093406,0.48917154932932727,0.003029919996606729,0.6406884075453408,0.09876184572991296,0.18173361633687918,0.0,1
1000,0.06488565357167861,4.210148039423889,20.387626852386422,0.29382091895295703,0.019999876705722144,0.0009809811043986765,0.0868299204969512,0.001361356671504147,1.3510214639498281,0.14874617209653573,0.18279611530322232,6.938893903907228e-18,-1
1000,0.06488565357167861,4.210148039423889,49.00030823759483,0.706179081047043,0.046756005558813096,0.0009541981926338206,0.49877531165801,0.0030957077524505854,0.6282568593488145,0.0984945253336188,0.18279611530322232,1.3877787807814457e-17,1
1000,0.06528465143706463,4.262085713259025,20.0709220965268,0.2873661500899651,0.019695314291997505,0.0009812859716796822,0.08308765957692534,0.0013498646411176838,1.3613140743441199,0.1503843943544465,0.18385128711559648,0.0,-1
1000,0.06528465143706463,4.262085713259025,49.773497958664954,0.712633849910035,0.047458767842193,0.0009534947268846918,0.507929666003782,0.0031605776871018888,0.616519268106791,0.09826038503404053,0.18385128711559648,1.3877787807814457e-17,1
1000,0.06568122552978257,4.314023387094163,19.771664404330288,0.28125293196780954,0.019407356029960514,0.0009815742181882277,0.07962032620275644,0.0013391699259396633,1.371002132283307,0.1519837600092741,0.184899266186651,6.938893903907228e-18,-1
1000,0.06568122552978257,4.314023387094163,50.52685396486925,0.7187470680321905,0.0481425070487625,0.000952810303254492,0.5166765301990048,0.003224640611454076,0.6054045834052407,0.09805553019642951,0.184899266186651,0.0,1
1000,0.06607541949113377,4.3659610609293,19.48802562464964,0.2754480606648156,0.019134270736955818,0.0009818475768398841,0.07639713513781611,0.0013291809561173295,1.3801450166709173,0.153547687460668,0.18594018288876785,0.0,-1
1000,0.06607541949113377,4.3659610609293,51.262247866525996,0.7245519393351844,0.04880899791519568,0.0009521431452300344,0.5250514603760824,0.0032879882699251104,0.5948529340733295,0.09787671590331908,0.18594018288876785,1.3877787807814457e-17,1
1000,0.06646727566828985,4.417898734764435,19.218462688479796,0.269923261494576,0.018874596555375576,0.00098210751095558,0.07339211268556568,0.0013198210230404848,1.388793298778779,0.1550790807789273,0.18697416372191694,6.938893903907228e-18,-1
1000,0.06646727566828985,4.417898734764435,51.98126490100765,0.730076738505424,0.04945974456157768,0.0009514917471856078,0.5330849756053117,0.003350697540513871,0.5848132758981126,0.09772120641370353,0.18697416372191694,1.3877787807814457e-17,1
1000,0.06685683516739013,4.469836408599574,18.96165948493886,0.26465421071687906,0.018627086107086733,0.0009823552691620753,0.07058312595469515,0.0013110251898164665,1.3969904870549572,0.15658043370094488,0.18800133147265333,6.938893903907228e-18,-1
1000,0.06685683516739013,4.469836408599574,52.68526210975891,0.7353457892831209,0.050096035389968624,0.0009508548194294608,0.5408035417796294,0.0034128335245375892,0.5752416458320075,0.09758667137866586,0.18800133147265333,0.0,1
1000,0.06724413790387018,4.52177408243471,18.716483115659795,0.25961979569002896,0.018390665206051038,0.0009825919267206697,0.06795114987262495,0.0013027379742832376,1.4047743472429584,0.1580539079644836,0.18902180536482005,6.938893903907228e-18,-1
1000,0.06724413790387018,4.52177408243471,53.37541213413924,0.740380204309971,0.05071898442201141,0.0009502312468248135,0.5482303168422967,0.003474451863820033,0.5660998409502198,0.09747110770763695,0.18902180536482005,1.3877787807814457e-17,1
1000,0.06762922265019648,4.573711756269849,18.481950407225575,0.2548015457349836,0.01816440124547523,0.0009828184171716964,0.06547970432178876,0.0012949115816973688,1.4121779183363725,0.15950139332672833,0.19003570120248064,0.0,-1
1000,0.06762922265019648,4.573711756269849,54.052736750632,0.7451984542650164,0.05132956295942086,0.0009496200570976768,0.5553857250554952,0.0035356005081945024,0.5573544016294583,0.09737277974003927,0.19003570120248064,0.0,1
1000,0.06801212708116829,4.625649430104985,18.257201887837667,0.25018318766282027,0.017947478625814337,0.0009830355569311168,0.06315441542923354,0.0012875045363087427,1.4192303063355982,0.1609245542494571,0.19104313150556412,6.938893903907228e-18,-1
1000,0.06801212708116829,4.625649430104985,54.718132939390905,0.7498168123371798,0.051928624201191625,0.0009490203961950034,0.5622879063451603,0.0035963210841103116,0.5489758169772276,0.09729017274061355,0.19104313150556412,2.7755575615628914e-17,1
1000,0.06839288781693695,4.677587103940122,18.041481291326278,0.24575029395315243,0.017739179397500297,0.000983244064667167,0.060962669059213735,0.0012804806075092077,1.4259573128054972,0.16232486670601856,0.19204420563867236,6.938893903907228e-18,-1
1000,0.06839288781693695,4.677587103940122,55.372393423165576,0.7542497060468476,0.05251692264380278,0.0009484315088650624,0.5689530727323947,0.0036566499686562165,0.5409378955090672,0.09722195626384147,0.19204420563867236,0.0,1
1000,0.06877154046388127,4.729524777775259,17.83411921887251,0.24149000088338066,0.017538867826910255,0.0009834445767498395,0.05889333385874718,0.0012738079569529599,1.4323819386640353,0.16370364755411498,0.19303902993346606,6.938893903907228e-18,-1
1000,0.06877154046388127,4.729524777775259,56.016223046374684,0.7585099991166193,0.053095129556043244,0.0009478527231671238,0.5753957945562168,0.003716619142603534,0.5332172606402465,0.09716695494401717,0.19303902993346606,1.3877787807814457e-17,1
1000,0.0691481196534685,4.781462451610396,17.63451997261564,0.2373907802233975,0.017345977955864265,0.0009836376597038396,0.05693653751213876,0.001267458453787388,1.4385247923936912,0.1650620782340826,0.19402770780501605,0.0,-1
1000,0.0691481196534685,4.781462451610396,56.650251980282476,0.7626092197766026,0.05366384545829729,0.0009472834379796823,0.581629232881607,0.003776256875330751,0.5257929417969458,0.09712412495179208,0.19402770780501605,1.3877787807814457e-17,1
1000,0.06952265907922059,4.833400125445533,17.44215084013936,0.23344225247740563,0.01716000347459279,0.000983823820345753,0.05508348422099098,0.001261407119418269,1.444404424093614,0.16640122408007524,0.19501033986247965,0.0,-1
1000,0.06952265907922059,4.833400125445533,57.27504647540465,0.7665577475225944,0.054223610286469354,0.000946723112826357,0.5876653301219904,0.0038355882802061725,0.5186460397260398,0.09709253483026434,0.19501033986247965,1.3877787807814457e-17,1
1000,0.06989519153189774,4.88533779928067,17.256533294818354,0.22963503272861938,0.016980489403468555,0.000984003514110642,0.05332630449531217,0.0012556316732476184,1.4500376013168508,0.1677220501997915,0.19598702401443746,1.3877787807814457e-17,-1
1000,0.06989519153189774,4.88533779928067,57.89111769627399,0.7703649672713807,0.05477491174536538,0.0009461712595141488,0.593514967832325,0.0038946357689908263,0.5117594500564644,0.09707134975541994,0.19598702401443746,1.3877787807814457e-17,1
1000,0.07026574893300296,4.937275473115806,17.0772357097464,0.22596060234175175,0.016807025203962645,0.0009841771519479854,0.051657930536500266,0.0012501121579566671,1.4554395387203152,0.16902543464153758,0.19695785556920076,0.0,-1
1000,0.07026574893300296,4.937275473115806,58.49892904094812,0.7740393976582483,0.055318192231174304,0.0009456274352040298,0.5991880984302576,0.003953419426689494,0.5051176330820165,0.09705981850254554,0.19695785556920076,0.0,1
1000,0.07063436236670467,4.989213146950945,16.903867279102357,0.22241120137465575,0.016639239029944856,0.0009843451060761314,0.05007199208625462,0.0012448306280638144,1.4606240907111732,0.17031217939584792,0.19792292733038092,6.938893903907228e-18,-1
1000,0.07063436236670467,4.989213146950945,59.098902251500036,0.7775887986253442,0.05585385461202642,0.0009450912366245982,0.6046938560063618,0.004011957323120452,0.49870642057964093,0.09705726257177894,0.19792292733038092,1.3877787807814457e-17,1
1000,0.07100106211026762,5.04115082078608,16.73607291137704,0.21897973772516272,0.016476792897004124,0.0009845077148178136,0.048562728787518245,0.001239770889266023,1.4656039141801356,0.17158301965290998,0.19888232968799105,0.0,-1
1000,0.07100106211026762,5.04115082078608,59.69142255115824,0.7810202622748372,0.05638226708904296,0.0009445622952061633,0.6100406502095154,0.004070265773695787,0.4925128525705812,0.09706306705191012,0.19888232968799105,1.3877787807814457e-17,1
1000,0.07136587766307662,5.0930884946212185,16.573528911325024,0.21565970991423575,0.01631937859693086,0.0009846652866897588,0.04712491597644028,0.001234918278874978,1.4703906068525077,0.17283863164339944,0.19983615070533295,6.938893903907228e-18,-1
1000,0.07136587766307662,5.0930884946212185,60.27684299131752,0.7843402900857642,0.0569037673108196,0.0009440402729621424,0.6152362463179671,0.004128359559101363,0.486525038491615,0.09707667289516361,0.19983615070533295,0.0,1
1000,0.07172883777433142,5.145026168456354,16.415939306924123,0.21244514106595014,0.01616671422169016,0.000984818103882192,0.045753801481881434,0.0012302594797621808,1.4749948256122376,0.17407963931992368,0.2007844762019038,0.0,-1
1000,0.07172883777433142,5.145026168456354,60.8554881522149,0.7875548589340498,0.057418665877092594,0.0009435248589818893,0.6202878339467096,0.004186252111462474,0.48073203841931034,0.09709757034607631,0.2007844762019038,0.0,1
1000,0.07208997046948688,5.196963842291491,16.263032707567426,0.20933052214693193,0.016018541189465104,0.0009849664252357707,0.04444505150952281,0.0012257823618214815,1.4794263882588412,0.17530662008277936,0.20172738983254573,6.938893903907228e-18,-1
1000,0.07208997046948688,5.196963842291491,61.42765731112075,0.7906694778530682,0.057927249339082804,0.0009430157664273445,0.6252020863390765,0.00424395567298709,0.47512376088578173,0.09712529332106151,0.20172738983254573,1.3877787807814457e-17,1
1000,0.07244930307550673,5.2489015161266295,16.114559602682288,0.20631076291405306,0.015874621687023735,0.000985110488801778,0.04319470407242293,0.0012214758461782547,1.483694361468208,0.1765201097126754,0.20266497316304155,6.938893903907228e-18,-1
1000,0.07244930307550673,5.2489015161266295,61.99362716891842,0.7936892370859469,0.05842978278233198,0.0009425127299476156,0.6299852118037041,0.004301481431857692,0.4696908745133553,0.09715941457627861,0.20266497316304155,0.0,1
1000,0.07280686224499561,5.300839189961767,15.970290027750968,0.20338114931887039,0.015734736459442882,0.0009852505140546118,0.04199912872835526,0.001217329788317553,1.4878071371936734,0.1777206066412915,0.2035973057423512,0.0,-1
1000,0.07280686224499561,5.300839189961767,62.553654208162506,0.7966188506811296,0.05892651206106273,0.0009420155034423797,0.6346429985577192,0.004358839639199646,0.46442473123036015,0.09719954153319715,0.2035973057423512,0.0,1
1000,0.07316267397926966,5.352776863796902,15.830011538588773,0.20053730635187184,0.015598682891323655,0.0009853867038124887,0.04085499161777853,0.0012133348770384644,1.4917724993250439,0.17890857566571816,0.2045244651716696,3.469446951953614e-18,-1
1000,0.07316267397926966,5.352776863796902,63.10797674181984,0.7994626936481282,0.059417665739987476,0.0009415238581181307,0.6391808540018264,0.004416039710219126,0.45931729924901393,0.09724531265605021,0.2045244651716696,1.3877787807814457e-17,1
1000,0.07351676365042221,5.404714537632041,15.693527445659683,0.1977751654946824,0.015466273333945284,0.0009855192459119666,0.03975922498044009,0.0012094825467191352,1.4955976820928942,0.18008445119328192,0.20544652717047482,0.0,-1
1000,0.07351676365042221,5.404714537632041,63.656816700969976,0.8022248345053176,0.05990345678917609,0.0009410375807916155,0.6436038392673409,0.004473090312026361,0.4543611043168434,0.09729639429489659,0.20544652717047482,1.3877787807814457e-17,1
1000,0.07386915602243725,5.456652211467177,15.560655268869947,0.19509093609550823,0.015337333640979996,0.0009856483146736938,0.03870900047490557,0.0012057649008336104,1.499289421442739,0.18124864008776437,0.20636356563972452,3.469446951953614e-18,-1
1000,0.07386915602243725,5.456652211467177,64.20038120107714,0.8049090639044918,0.06038408406941238,0.0009405564724029906,0.6479166997275237,0.004529999440203241,0.44954917801588795,0.09735247792349568,0.20636356563972452,0.0,1
1000,0.07421987527140095,5.508589885302314,15.431225380194622,0.19248108010087797,0.0152117018819203,0.00098577407219027,0.037701705742341184,0.0012021746450256029,1.502854000393347,0.18240152417564676,0.2072756527223517,6.938893903907228e-18,-1
1000,0.07421987527140095,5.508589885302314,64.73886391952888,0.807518919899122,0.060859733638937846,0.0009400803467077698,0.6521238920472936,0.004586774485810397,0.444875012094372,0.0974132777135626,0.2072756527223517,1.3877787807814457e-17,1
1000,0.07456894500485743,5.560527559137452,15.305079807049282,0.18994228967165674,0.015089227207617613,0.0009858966694618442,0.036734923750118366,0.0011987050283362086,1.506297289223863,0.1835434624610579,0.20818285886119764,3.469446951953614e-18,-1
1000,0.07456894500485743,5.560527559137452,65.27244631157534,0.8100577103283433,0.06133057990723011,0.0009396090291218917,0.6562296082499914,0.004643422294236914,0.44033251798515755,0.09747852839690911,0.20818285886119764,0.0,1
1000,0.07491638828035284,5.612465232972588,15.182071173812568,0.18747146728826694,0.014969768846574921,0.0009860162474008259,0.035806414527166375,0.0011953497914181533,1.5096247811969081,0.18467479309005863,0.20908525285451401,3.469446951953614e-18,-1
1000,0.07491638828035284,5.612465232972588,65.80129868730737,0.8125285327117331,0.061796786657217224,0.0009391423556984813,0.6602377972024609,0.004699949217060247,0.43591599080289756,0.09754798337501468,0.20908525285451401,1.3877787807814457e-17,1
1000,0.07526222762320901,5.664402906807726,15.062061762560761,0.1850657080128318,0.014853195214088871,0.0009861329377236347,0.03491409896523028,0.001192103120760415,1.512841624412615,0.1857958350983409,0.20998290190915797,3.469446951953614e-18,-1
1000,0.07526222762320901,5.664402906807726,66.32558116865377,0.8149342919871683,0.062258507953873714,0.0009386801722183446,0.6641521838565094,0.004756361157892701,0.4316200772240724,0.097621413042112,0.20998290190915797,2.7755575615628914e-17,1
1000,0.07560648504356529,5.716340580642862,14.944922677065268,0.1827222836274447,0.014739383119160928,0.0009862468637445838,0.034056044411184636,0.0011889596081031877,1.515952650296479,0.18690688997106325,0.21087587169159638,3.469446951953614e-18,-1
1000,0.07560648504356529,5.716340580642862,66.84544454238511,0.8172777163725553,0.06271588895431723,0.0009382223333790618,0.6679762865329267,0.004812663613034651,0.42743974674621205,0.097698603293221,0.21087587169159638,0.0,1
1000,0.07594918205272523,5.768278254478,14.830533096562483,0.18043862841023126,0.014628217056419967,0.0009863581410846647,0.033230451817562616,0.0011859142143512472,1.5189623991480021,0.18800824303913277,0.2117642263768275,3.469446951953614e-18,-1
1000,0.07594918205272523,5.768278254478,67.36103102265115,0.8195613715897687,0.06316906663219982,0.0009377687020698701,0.6717134324914148,0.004868861707626527,0.42337026589859444,0.09777935419296573,0.2117642263768275,2.7755575615628914e-17,1
1000,0.07629033967884227,5.820215928313136,14.718779607836737,0.1782123263460501,0.014519588572218014,0.000986466878306088,0.0324356442532322,0.0011829622373994474,1.5218751431141353,0.1891001647326003,0.21264802869532431,3.469446951953614e-18,-1
1000,0.07629033967884227,5.820215928313136,67.87247493454561,0.8217876736539499,0.06361817042726657,0.0009373191487214549,0.6753667719942572,0.0049249602278860875,0.4194071750396873,0.09786347878464458,0.21264802869532431,0.0,1
1000,0.0766299784819771,5.8721536021482725,14.609555605843957,0.17604109959798117,0.01441339569565491,0.000986573177481827,0.031670056605075436,0.001180099283371585,1.524694906899158,0.19018291170880788,0.213527339978096,3.469446951953614e-18,-1
1000,0.0766299784819771,5.8721536021482725,68.37990332850308,0.8239589004020188,0.06406332282935823,0.0009368735507213631,0.6789392910419418,0.004980963649929784,0.41554626742907763,0.0979508020220452,0.213527339978096,0.0,1
1000,0.07696811856855676,5.924091275983412,14.502760754510486,0.1739227980902551,0.014309542426617354,0.0009866771347080906,0.03093222632568882,0.001177321240846774,1.527425486478704,0.19125672787039838,0.21440222019995814,0.0,-1
1000,0.07696811856855676,5.924091275983412,68.88343653392353,0.8260772019097449,0.06450463990480229,0.0009364317918870848,0.6824338229341481,0.005036876165604212,0.4117835703055282,0.0980411598090126,0.21440222019995814,0.0,1
1000,0.07730477960526469,5.976028949818547,14.398300500519609,0.1718553900738604,0.014207938274031304,0.0009867788405665352,0.030220785102393385,0.0011746242577083293,1.5300704660488589,0.19232184528618412,0.21527272802109892,0.0,-1
1000,0.07730477960526469,5.976028949818547,69.38318865924127,0.8281446099261396,0.06494223177202285,0.0009359937619899671,0.6858530587886542,0.005092701705692782,0.40811532773968545,0.09813439813389152,0.21527272802109892,0.0,1
1000,0.0776399808323887,6.027966623653684,14.29608563388954,0.16983695356343226,0.014108497838463779,0.0009868783805420784,0.0295344513399205,0.0011720047203013111,1.5326332334101336,0.19337848502608723,0.21613892082702288,3.469446951953614e-18,-1
1000,0.0776399808323887,6.027966623653684,69.87926804466139,0.8301630464365678,0.06537620303226015,0.000935559356324064,0.689199557133103,0.0051484439608115926,0.40453798506109995,0.09823037228773789,0.21613892082702288,0.0,1
1000,0.07797374107665235,6.079904297488822,14.19603188998338,0.16786566854873128,0.014011140434001264,0.0009869758354014001,0.028872023363578626,0.0011694592346279307,1.535116993959772,0.1944268579198578,0.2170008547669469,0.0,-1
1000,0.07797374107665235,6.079904297488822,70.37177767294868,0.8321343314512687,0.06580665316049779,0.000935128475314817,0.6924757526696169,0.0052041064002653235,0.4010481746855844,0.09832894615669283,0.2170008547669469,2.7755575615628914e-17,1
1000,0.07830607876355423,6.13184197132396,14.09805958830061,0.1659398098965168,0.013915789745002306,0.0009870712815365343,0.028232373261961062,0.0011669846093464533,1.5375247834434915,0.1954671652480049,0.21785858479072379,3.469446951953614e-18,-1
1000,0.07830607876355423,6.13184197132396,70.86081554294383,0.8340601901034832,0.06623367686102483,0.0009347010241631383,0.6956839642995511,0.005259692289097704,0.39764270319135514,0.0984299915801849,0.21785858479072379,0.0,1
1000,0.07863701192923786,6.183779645159097,14.00209330400277,0.1640577408692828,0.013822373513892365,0.000987164791277385,0.027614441298692866,0.0011645778403701385,1.5398594795986231,0.19649959937228317,0.2187121646843601,3.469446951953614e-18,-1
1000,0.07863701192923786,6.183779645159097,71.34647500987703,0.8359422591307173,0.06665736439148702,0.000934276912521034,0.6988264024847907,0.005315204703540048,0.3943185395115372,0.09853338776770532,0.2187121646843601,0.0,1
1000,0.0789665582319138,6.235717318994233,13.908061568640946,0.16221790719645204,0.013730823256655905,0.0009872564331765206,0.027017230831635458,0.0011622360968891001,1.542123812804279,0.1975243443121555,0.21956164710419318,0.0,-1
1000,0.0789665582319138,6.235717318994233,71.82884509603298,0.837782092803548,0.06707780185879406,0.0009338560541954013,0.7019051760126982,0.005370646545035083,0.39107280412700074,0.09863902076782424,0.21956164710419318,2.7755575615628914e-17,1
1000,0.07929473496285469,6.28765499282937,13.815896596993086,0.16041883164145915,0.01364107400309746,0.0009873462722691717,0.02643980368561351,0.001159956708660447,1.5443203758401167,0.19854157627285435,0.22040708360979,3.469446951953614e-18,-1
1000,0.07929473496285469,6.28765499282937,72.3080107748797,0.8395811683585408,0.06749507148983153,0.0009334383668770455,0.704922298223799,0.005426020552990796,0.3879027591575626,0.09874678298390623,0.22040708360979,2.7755575615628914e-17,1
1000,0.07962155905698222,6.339592666664507,13.725534037297987,0.15865910901490762,0.013553064059301664,0.0009874343703110094,0.025881275931305833,0.0011577371544313627,1.546451632843169,0.19955146412998273,0.22124852469562387,0.0,-1
1000,0.07962155905698222,6.339592666664507,72.7840532313935,0.8413408909850923,0.06790925187956659,0.0009330237718923257,0.7078796927543732,0.005481329316399684,0.38480579926173064,0.09885657273166078,0.22124852469562387,0.0,1
1000,0.07994704710306469,6.391530340499644,13.636912742498668,0.1569374015898178,0.013466734790030679,0.0009875207859959653,0.025340814028612726,0.0011555750513763377,1.5485199275417303,0.20055416987500718,0.2220860198215856,0.0,-1
1000,0.07994704710306469,6.391530340499644,73.25705010098605,0.8430625984101822,0.06832041821882788,0.0009326121939751472,0.7107791988401478,0.005536575284442335,0.3817794432656357,0.09896829383424938,0.2220860198215856,0.0,1
1000,0.0802712153535424,6.443468014334781,13.54997456038989,0.15525243488004378,0.01338203041906427,0.000987605575156092,0.02481763129771987,0.0011534681454440773,1.5505274908362507,0.20154984902548578,0.2229196174423806,3.469446951953614e-18,-1
1000,0.0802712153535424,6.443468014334781,73.72707568915573,0.8447475651199562,0.06872864250377105,0.0009322035610572862,0.7136225762220767,0.005591760776179801,0.3788213264509089,0.09908185525117534,0.2229196174423806,2.7755575615628914e-17,1
1000,0.08059407973399732,6.495405688169918,13.464664140808374,0.15360299374732458,0.013298897845718572,0.0009876887909452267,0.02431098468533132,0.0011514143025219427,1.5524764477892627,0.20253865100343202,0.22374936503586057,0.0,-1
1000,0.08059407973399732,6.495405688169918,74.19420117374152,0.8463970062526754,0.06913399372881077,0.0009317978040752645,0.7164115096906769,0.005646887989427052,0.3759291934391431,0.0991971707376198,0.22374936503586057,2.7755575615628914e-17,1
1000,0.08091565585228272,6.547343362005055,13.380928758216685,0.15198791880627097,0.013217286475980628,0.0009877704840080275,0.023820171797246322,0.0011494115003365158,1.5543688240795337,0.20352071948483397,0.22457530913033774,0.0,-1
1000,0.08091565585228272,6.547343362005055,74.65849479144373,0.8480120811937291,0.06953653806459754,0.0009313948567921947,0.7191476133014336,0.005701959008888918,0.3731008916174834,0.09931415853126876,0.22457530913033774,5.551115123125783e-17,1
1000,0.08123595900732748,6.599281035840192,13.298718148216224,0.15040610309992933,0.013137148066870401,0.0009878507026357653,0.02334452817167839,0.0011474578210181538,1.5562065519696109,0.20449619272301128,0.22539749533092512,0.0,-1
1000,0.08123595900732748,6.599281035840192,75.12002201009105,0.8495938969000707,0.06993633902244242,0.0009309946556331907,0.7218324342903382,0.005756975813630749,0.370334365055902,0.09943274106400646,0.22539749533092512,0.0,1
1000,0.08155500419762929,6.651218709675331,13.21798435668612,0.14885648902149504,0.013058436582794757,0.0009879294929101153,0.022883424770534018,0.0011455514442655483,1.557991475830667,0.20546520384820105,0.22621596834494512,0.0,-1
1000,0.08155500419762929,6.651218709675331,75.57884568797138,0.8511435109785049,0.07033345760643928,0.0009305971395330939,0.7244674567155749,0.005811940283947861,0.3676276488719904,0.09955284469613924,0.22621596834494512,0.0,1
1000,0.08187280612944976,6.703156383510467,13.138681600386155,0.14733806546032258,0.012981108062791721,0.0009880068988360443,0.022436265668337993,0.0011436906410533462,1.5597253572639511,0.20642788114550872,0.2270307720064462,6.938893903907228e-18,-1
1000,0.08187280612944976,6.703156383510467,76.03502622140098,0.8526619345396774,0.07072795245439914,0.0009302022497953962,0.7270541048487145,0.005866854207690638,0.3649788640037408,0.09967439947106903,0.2270307720064462,0.0,1
1000,0.08218937922472468,6.755094057345604,13.060766137985317,0.14584986515263654,0.012905120497680275,0.0009880829624647845,0.022002485920657646,0.001141873767832119,1.5614098798540694,0.20738434831313401,0.2278419492998668,3.469446951953614e-18,-1
1000,0.08218937922472468,6.755094057345604,76.48862168158387,0.8541501348473635,0.07111987996859494,0.0009298099299613664,0.7295937463364109,0.0059217192860962576,0.362386212354853,0.0997973388885554,0.2278419492998668,2.7755575615628914e-17,1
1000,0.0825047376287007,6.807031731180741,12.984196150586877,0.14439096221935016,0.012830433716234421,0.0009881577240077734,0.02158154959578689,0.0011400992611753917,1.5630466535857346,0.20833472470258416,0.2286495423828801,3.469446951953614e-18,-1
1000,0.0825047376287007,6.807031731180741,76.93968794170179,0.8556090377806498,0.07150929443720888,0.0009294201256884796,0.7320876951515196,0.005976537139172187,0.3598479722807149,0.09992159969490164,0.2286495423828801,2.7755575615628914e-17,1
1000,0.08281889521731063,6.858969405015878,12.908931630916566,0.14296046987515865,0.012757009279590949,0.0009882312219423514,0.021172947955130958,0.001138365632833221,1.5646372189524802,0.20927912554241324,0.22945359260845666,6.938893903907228e-18,-1
1000,0.08281889521731063,6.858969405015878,77.38827879508015,0.8570395301248414,0.07189624814728507,0.0009290327846373523,0.7345372143507098,0.006031309310672093,0.3573624943863791,0.10004712168857306,0.22945359260845666,2.7755575615628914e-17,1
1000,0.0831318656042977,6.9109070788510145,12.834934280425182,0.14155753829463574,0.012684810383180586,0.0009883034931099295,0.02077619776921721,0.001136671465156041,1.5661830507829868,0.21021766214687138,0.23025414054617538,0.0,-1
1000,0.0831318656042977,6.9109070788510145,77.83444606518906,0.8584424617053642,0.07228079148990851,0.000928647856366458,0.7369435186540089,0.006086037272700515,0.35492819761067507,0.100173847539906,0.23025414054617538,0.0,1
1000,0.08344366214809937,6.962844752686151,12.762167413631936,0.14018135262245054,0.01261380176554325,0.000988374572807264,0.020390839757572495,0.0011350154068561918,1.567685561808203,0.21115044211071118,0.23105122600281505,6.938893903907228e-18,-1
1000,0.08344366214809937,6.962844752686151,78.278239708164,0.8598186473775494,0.07266297305825993,0.0009282652922339741,0.7393077768602638,0.006140722429978868,0.35254356557309785,0.10030172262370135,0.23105122600281505,2.7755575615628914e-17,1
1000,0.08375429795850055,7.01478242652129,12.690595869101399,0.1388311311160554,0.012543949623451265,0.0009884444948714203,0.02001643714187313,0.0011333961690778588,1.5691461059902467,0.21207756949127798,0.2318448880422554,6.938893903907228e-18,-1
1000,0.08375429795850055,7.01478242652129,78.71970790846227,0.8611688688839446,0.0730428397391323,0.000927885045306174,0.7416311141111959,0.006195366123802102,0.35020714316235263,0.10043069486361647,0.2318448880422554,0.0,1
1000,0.08406378590306546,7.066720100356426,12.620185926505622,0.1375061234102883,0.012475221532819908,0.000988513291758939,0.01965257430280767,0.0011318125217490425,1.570565981632031,0.2129991449789019,0.23263516500471565,0.0,-1
1000,0.08406378590306546,7.066720100356426,79.158897168214,0.8624938765897117,0.07342043679843942,0.0009275070702718323,0.7439146140155849,0.006249969635712471,0.3479175333473935,0.10056071458737308,0.23263516500471565,0.0,1
1000,0.08437213861335721,7.118657774191563,12.550905229275825,0.13620560889431962,0.012407586374934897,0.0009885809946196848,0.019298855532015737,0.001130263290191792,1.5719464342848823,0.21391526605651495,0.23342209452535798,3.469446951953614e-18,-1
1000,0.08437213861335721,7.118657774191563,79.59585239077144,0.8637943911056803,0.0737958079611956,0.0009271313233621667,0.7461593206440658,0.0063045341909141826,0.3456733941935878,0.10069173439189473,0.23342209452535798,0.0,1
1000,0.08467936849095357,7.170595448026701,12.482722712394677,0.13492889519224552,0.01234101426757046,0.0009886476333657954,0.018954903871286774,0.001128747351969206,1.573288659469776,0.21482602714933027,0.23420571355228048,0.0,-1
1000,0.08467936849095357,7.170595448026701,80.03061695891445,0.8650711048077545,0.07416899548640123,0.0009267577622758747,0.7483662404040975,0.006359060961450454,0.3434734360682113,0.10082370901757093,0.23420571355228048,2.7755575615628914e-17,1
1000,0.08498548771326689,7.222533121861837,12.415608534922029,0.1336753167394158,0.012275476500611414,0.0009887132367361246,0.01862036003193624,0.00112726363394979,1.5745938052264412,0.21573151976534283,0.23498605836392433,0.0,-1
1000,0.08498548771326689,7.222533121861837,80.46323280812702,0.8663246832605842,0.07454004023722893,0.0009263863461088799,0.7505363438038342,0.006413551069162413,0.34131641902089854,0.10095659523091917,0.23498605836392433,2.7755575615628914e-17,1
1000,0.08529050823917615,7.274470795696975,12.34953401688426,0.1324442334472871,0.01221094547582803,0.0009887778323565285,0.018294881387932838,0.0011258111095715606,1.5758629745033006,0.21663183262734526,0.2357631645859189,6.938893903907228e-18,-1
1000,0.08529050823917615,7.274470795696975,80.89374049532307,0.8675557665527129,0.07490898174686976,0.0009260170352884187,0.7526705671128728,0.006468005588447575,0.3392011503259429,0.10109035171498414,0.2357631645859189,2.7755575615628914e-17,1
1000,0.0855944418144783,7.326408469532111,12.284471580191074,0.13123502945022697,0.012147394650484318,0.000988841446796312,0.017978141036938424,0.0011243887962899364,1.5770972274000823,0.21752705179708753,0.23653706720738502,3.469446951953614e-18,-1
1000,0.0855944418144783,7.326408469532111,81.32217926336409,0.8687649705497731,0.07527585828036502,0.0009256497915111462,0.7547698139271758,0.006522425548833703,0.3371264821744967,0.1012249389668728,0.23653706720738502,0.0,1
1000,0.08589729997716604,7.378346143367248,12.22039469327335,0.13004711192826052,0.012084798484488716,0.0009889041056211324,0.017669826923948948,0.0011229957531949182,1.5782975832739252,0.21841726079215718,0.23730780059672013,0.0,-1
1000,0.08589729997716604,7.378346143367248,81.7485871016829,0.8699528880717395,0.075640706892723,0.000925284577684962,0.7568349566448619,0.006576811937382769,0.3350913095057375,0.1013603192018784,0.23730780059672013,0.0,1
1000,0.08619909406253864,7.430283817202385,12.157277819162903,0.12887991000026625,0.012023132390821928,0.0009889658334426208,0.017369641022698893,0.001121631078784372,1.5794650227188503,0.21930254069610466,0.2380753985168828,3.469446951953614e-18,-1
1000,0.08619909406253864,7.430283817202385,82.1730008032988,0.8711200899997338,0.07600356348359166,0.0009249213578742827,0.7588668378590038,0.006631165700938103,0.3330945679670047,0.101496456263694,0.2380753985168828,5.551115123125783e-17,1
1000,0.08649983520815241,7.482221491037523,12.095096366759098,0.12773287368258918,0.011962372688999561,0.0009890266539649654,0.017077298570417523,0.0011202939088814047,1.5806004894276684,0.22018297026229544,0.2388398941401976,3.469446951953614e-18,-1
1000,0.08649983520815241,7.482221491037523,82.59545601848593,0.8722671263174108,0.07636446284873655,0.0009245600972485119,0.7608662716730721,0.006685487748226818,0.3311352319937456,0.10163331554026084,0.2388398941401976,2.7755575615628914e-17,1
1000,0.08679953435861658,7.53415916487266,12.033826645049322,0.1266054729084595,0.01190249656134811,0.0009890865900286806,0.016792527351909663,0.0011189834146848924,1.5817048919446224,0.22105862601192816,0.23960132006269774,6.938893903907228e-18,-1
1000,0.08679953435861658,7.53415916487266,83.01598730533362,0.8733945270915405,0.07672343872855124,0.0009242007620334823,0.7628340449442168,0.0067397789518284824,0.32921231300086995,0.10177086388483499,0.23960132006269774,0.0,1
1000,0.0870982022702409,7.586096838707796,11.973445820069957,0.12549719660398106,0.011843482011891492,0.0009891456636517602,0.016515067029279594,0.0011176988009431574,1.5827791053163807,0.22192958232662435,0.2403597083180234,0.0,-1
1000,0.0870982022702409,7.586096838707796,83.43462817741829,0.8745028033960189,0.07708052385380892,0.0009238433194656568,0.7647709184591632,0.006794040150020009,0.327324857677799,0.1019090695418921,0.2403597083180234,2.7755575615628914e-17,1
1000,0.08739584951554012,7.6380345125429345,11.913931874412441,0.12440755181680095,0.011785307827662354,0.000989203896068406,0.016244668513930343,0.0011164393042416764,1.583823972648402,0.22279591153595926,0.24111509039089213,3.469446951953614e-18,-1
1000,0.08739584951554012,7.6380345125429345,83.85141114878732,0.875592448183199,0.07743574998884668,0.0009234877377489023,0.7666776280471289,0.006848272148505982,0.3254719463801131,0.10204790207752122,0.24111509039089213,0.0,1
1000,0.08769248648760093,7.689972186378071,11.855263569095062,0.12333606289387741,0.011727953542267643,0.0009892613077654977,0.015981093377752484,0.001115204191396449,1.5848403065730838,0.2236576840002749,0.24186749723015735,3.469446951953614e-18,-1
1000,0.08769248648760093,7.689972186378071,84.2663677764404,0.8766639371061226,0.0777891479723581,0.0009231339860136556,0.7685548856338291,0.006902475722042751,0.3236526916112716,0.10218733231398786,0.24186749723015735,2.7755575615628914e-17,1
1000,0.08798812340431637,7.741909860213207,11.79742040763593,0.1222822707050534,0.011671399401551942,0.000989317918516965,0.01572411330067453,0.0011139927579453882,1.5858288906356728,0.22451496818909017,0.24261695926147084,3.469446951953614e-18,-1
1000,0.08798812340431637,7.741909860213207,84.67952870047702,0.8777177292949466,0.07814074775595578,0.0009227820342783225,0.7704033802403276,0.006956651615963962,0.3218662365883951,0.10232733226817371,0.24261695926147084,5.551115123125783e-17,1
1000,0.08828277031249271,7.793847534048345,11.740382602175629,0.12124573190939257,0.01161562633121448,0.0009893737474162018,0.015473509551977488,0.0011128043267307052,1.5867904806033593,0.22536783075539582,0.2433635063995627,0.0,-1
1000,0.08828277031249271,7.793847534048345,85.09092368206754,0.8787542680906075,0.07849057844065323,0.0009224318534127595,0.7722237789302083,0.007010800547614646,0.32011175388655433,0.10246787509362221,0.2433635063995627,5.551115123125783e-17,1
1000,0.08857643709183319,7.845785207883482,11.684131041510447,0.12022601826147764,0.011560615906247528,0.0009894288129066592,0.015229072502989188,0.0011116382465658542,1.5877258057026424,0.22621633660610185,0.2441071680601538,0.0,-1
1000,0.08857643709183319,7.845785207883482,85.50058163939043,0.8797739817385225,0.07883866831140199,0.0009220834151037017,0.7740167277082854,0.007064923207700156,0.3183884441564584,0.1026089350259428,0.2441071680601538,5.551115123125783e-17,1
1000,0.08886913345880344,7.897722881718618,11.628647260907654,0.11922271595507647,0.011506350322073899,0.0009894831328107368,0.014990601168963655,0.0011104938909811235,1.5886355697896064,0.2270605489688825,0.24484797317151355,3.469446951953614e-18,-1
1000,0.08886913345880344,7.897722881718618,85.90853068166975,0.8807772840449235,0.07918504486981191,0.00092173669182201,0.7757828523738358,0.007119020261556058,0.3166955349107967,0.10275048733134487,0.24484797317151355,2.7755575615628914e-17,1
1000,0.08916086897038271,7.949660555553755,11.573913413584615,0.11823542500178252,0.01145281236727106,0.000989536724357086,0.014757902778126702,0.0011093706570424174,1.589520452457426,0.22790052945564857,0.24558595018567614,0.0,-1
1000,0.08916086897038271,7.949660555553755,86.31479814143475,0.8817645749982174,0.07952973486517087,0.0009213916567916208,0.7775227593311216,0.0071730923503443775,0.3150322793748668,0.10289250825809117,0.24558595018567614,0.0,1
1000,0.08945165302770483,8.001598229388895,11.519912243742532,0.11726375864241316,0.011399985397777961,0.0009895896042064285,0.014530792366027327,0.0011082679642382331,1.5903811100850949,0.2287363381228544,0.24632112708932685,0.0,-1
1000,0.08945165302770483,8.001598229388895,86.71941060511497,0.8827362413575868,0.07987276432387146,0.0009210482839600887,0.7792370363597643,0.0072271400921811516,0.3133979553974355,0.10303497499067653,0.24632112708932685,0.0,1
1000,0.08974149487959308,8.05353590322403,11.466627061053863,0.11630734278911112,0.011347853312488502,0.0009896417884759875,0.014309092393479054,0.0011071852534302097,1.5912181768310611,0.22956803352883748,0.24705353141437109,6.938893903907228e-18,-1
1000,0.08974149487959308,8.05353590322403,87.12239394207566,0.8836926572108889,0.0802141585773454,0.0009207065479706252,0.7809262533473671,0.007281164083200025,0.3117918644180744,0.10317786560655233,0.24705353141437109,2.7755575615628914e-17,1
1000,0.09003040362599274,8.105473577059167,11.414041716510066,0.11536581549624501,0.011296400530142754,0.00098969329276262,0.014092632386507665,0.0011061219858629872,1.592032265575213,0.23039567278836967,0.24778319024819692,0.0,-1
1000,0.09003040362599274,8.105473577059167,87.52377333219106,0.8846341845037549,0.08055394228859801,0.0009203664241355376,0.7825909629866026,0.007335164898556139,0.3102133304874879,0.10332115903523104,0.24778319024819692,5.551115123125783e-17,1
1000,0.09031838822130465,8.157411250894304,11.362140579543404,0.1144388264583433,0.011245611967433858,0.0009897441321647308,0.01388124859684297,0.0011050776422294533,1.5928239688123724,0.23121931162458864,0.24851013024364177,0.0,-1
1000,0.09031838822130465,8.157411250894304,87.92357329204472,0.8855611735416568,0.0808921394774282,0.0009200278884109828,0.7842317014388318,0.007389143093374215,0.3086616993376016,0.10346483501961733,0.24851013024364177,0.0,1
1000,0.09060545747762351,8.209348924729442,11.31090851634272,0.11352603653342021,0.011195473018254316,0.0009897943213030488,0.013674783681602222,0.0011040517217877398,1.5935938595002728,0.23203900441846415,0.24923437762867373,3.469446951953614e-18,-1
1000,0.09060545747762351,8.209348924729442,88.32181769984093,0.8864739634665797,0.08122877354441396,0.000919690917372959,0.7858489889661798,0.007443099203644502,0.3071363374984104,0.10360887407942442,0.24923437762867373,2.7755575615628914e-17,1
1000,0.09089162006788402,8.261286598564578,11.26033086928903,0.11262711729016783,0.01114596953401106,0.0009898438743403293,0.013473086400913799,0.0011030437415266072,1.5943424918647466,0.23285480425594557,0.2499559582157979,3.469446951953614e-18,-1
1000,0.09089162006788402,8.261286598564578,88.71852981910435,0.8873728827098322,0.0815638672937372,0.0009193554881944573,0.7874433305338718,0.0074970337470699686,0.30563663145878345,0.10375325747654288,0.2499559582157979,0.0,1
1000,0.09117688452891838,8.313224272399717,11.21039343744204,0.11174175057759572,0.011097087804943725,0.0009898928050000564,0.013276011332322745,0.0011020532353761196,1.5950704021646744,0.2336667629729236,0.25067489741119603,3.469446951953614e-18,-1
1000,0.09117688452891838,8.313224272399717,89.1137323212404,0.8882582494224042,0.08189744295491681,0.0009190215786237069,0.7890152163844937,0.0075509472238678875,0.3041619868686385,0.10389796718224129,0.25067489741119603,0.0,1
1000,0.09146125926442765,8.365161946234853,11.161082458013746,0.11086962811579823,0.011048814542385267,0.000989941126584199,0.013083418600904706,0.0011010797534607142,1.5957781094190993,0.23447493119813337,0.2513912202236105,6.938893903907228e-18,-1
1000,0.09146125926442765,8.365161946234853,89.50744730702263,0.8891303718842017,0.08222952220351351,0.0009186891669634499,0.7905651225857563,0.007604840117528623,0.30271182778005556,0.1040429858460843,0.2513912202236105,2.7755575615628914e-17,1
1000,0.0917447525478705,8.41709962006999,11.112384588769592,0.11001045110661671,0.011001136861908286,0.0009899888519900818,0.012895173624092164,0.0011001228613920129,1.5964661160986766,0.2352793583941137,0.25210495127297905,0.0,-1
1000,0.0917447525478705,8.41709962006999,89.89969632707009,0.8899895488933833,0.08256012618086647,0.0009183582320511847,0.7920935115532144,0.007658712895534395,0.30128559592507964,0.10418829676646375,0.25210495127297905,0.0,1
1000,0.09202737252527167,8.469037293905126,11.064286891301986,0.1091639298630514,0.010954042267304386,0.0009900359937264221,0.012711146870289392,0.0010991821395988813,1.5971349087835605,0.23608009289633355,0.25281611479883115,3.469446951953614e-18,-1
1000,0.09202737252527167,8.469037293905126,90.29050040137228,0.8908360701369487,0.08288927551291674,0.0009180287532403235,0.7936008325493179,0.007712566010040425,0.2998827500281043,0.10433388386264444,0.25281611479883115,2.7755575615628914e-17,1
1000,0.09230912721795317,8.520974967740264,11.016776815124622,0.10832978345634953,0.010907518635347533,0.000990082563928581,0.012531213630417298,0.0010982571826924508,1.5977849587896296,0.2368771819505858,0.2535247346684516,3.469446951953614e-18,-1
1000,0.09230912721795317,8.520974967740264,90.67988003791645,0.8916702165436504,0.08321699032816973,0.0009177007103822124,0.7950875221600733,0.007766399898520876,0.2985027651508716,0.10447973164823382,0.2535247346684516,0.0,1
1000,0.09259002452519062,8.572912641575401,10.969842182539798,0.10750773937977286,0.010861554201295778,0.0009901285743730774,0.012355253801591208,0.0010973475988639585,1.5984167227648687,0.23767067174874473,0.2542308343848215,3.469446951953614e-18,-1
1000,0.09259002452519062,8.572912641575401,91.06785525046688,0.8924922606202271,0.08354329027484445,0.0009173740838089645,0.7965540047505135,0.007820214984381612,0.29714513206825816,0.10462582520599115,0.2542308343848215,2.7755575615628914e-17,1
1000,0.09287007222679725,8.624850315410537,10.923471174233889,0.10669753322810757,0.010816137545088653,0.0009901740364914027,0.012183151682189093,0.0010964530093134123,1.599030643257561,0.23846060746297484,0.25493443709434227,0.0,-1
1000,0.09287007222679725,8.624850315410537,91.45444557554428,0.8933024667718924,0.083868194537255,0.0009170488543170621,0.7980006929001042,0.00787401167754188,0.2958093566731266,0.10477215016389664,0.25493443709434227,0.0,1
1000,0.09314927798563806,8.676787989245675,10.877652315559395,0.10589890839204513,0.010771257578200594,0.0009902189613831827,0.012014795777620296,0.00109557304770725,1.599627149257886,0.23924703327847457,0.25563556559435024,3.469446951953614e-18,-1
1000,0.09314927798563806,8.676787989245675,91.83967008864866,0.8941010916079548,0.08419172185146619,0.0009167250031516854,0.7994279878191396,0.007927790374986702,0.294494959408641,0.10491869267240746,0.25563556559435024,0.0,1
1000,0.0934276493500763,8.728725663080812,10.832374463464575,0.1051116157666153,0.010726903531113208,0.0009902633598287156,0.011850078616151493,0.0010947073596632461,1.6002066567143816,0.24002999242483342,0.2563342423404298,3.469446951953614e-18,-1
1000,0.0934276493500763,8.728725663080812,92.22354741976716,0.8948883842333847,0.08451389052026295,0.0009164025119917288,0.8008362797471182,0.007981551461291758,0.2932014747265448,0.10506543938283183,0.2563342423404298,2.7755575615628914e-17,1
1000,0.09370519375635455,8.78066333691595,10.78762679403427,0.10433541347290627,0.010683064941371693,0.0009903072423009293,0.01168889657419069,0.0010938556022610827,1.600769569026636,0.24080952720607363,0.25703048945353,0.0,-1
1000,0.09370519375635455,8.78066333691595,92.60609576820575,0.8956645865270937,0.08483471842747015,0.0009160813629354653,0.8022259483340296,0.008035295309122325,0.2919284505699933,0.105212377426757,0.25703048945353,0.0,1
1000,0.09398191853091256,8.832601010751086,10.743398790607992,0.10357006659235576,0.010639731642193055,0.0009903506189767838,0.011531149710470767,0.0010930174435770752,1.6013162775155199,0.24158567902944722,0.25772432872689277,3.469446951953614e-18,-1
1000,0.09398191853091256,8.832601010751086,92.98733291678028,0.8964299334076442,0.08515422305165767,0.0009157615384868291,0.8035973630054236,0.008089022279707859,0.290675447879624,0.10535949439647138,0.25772432872689277,2.7755575615628914e-17,1
1000,0.09425783089264374,8.884538684586223,10.699680232443395,0.10281534691293984,0.010596893751595738,0.0009903934997481524,0.011376741608610897,0.001092192562241659,1.6018471618721501,0.24235848843305,0.25841578163279666,3.469446951953614e-18,-1
1000,0.09425783089264374,8.884538684586223,93.36727624540111,0.8971846530870602,0.08547242147926269,0.0009154430215422795,0.8049508833120865,0.008142732723293494,0.289442040121629,0.10550677832632482,0.25841578163279666,2.7755575615628914e-17,1
1000,0.09453293795509245,8.936476358421357,10.656461183895368,0.10207103268662926,0.010554541662022245,0.00099043589423221,0.011225579227569251,0.0010913806470183372,1.6023625905867145,0.24312799511231403,0.2591048693291248,0.0,-1
1000,0.09453293795509245,8.936476358421357,93.74594274408317,0.8979289673133707,0.08578933041716001,0.0009151257953782183,0.8062868592650947,0.008196426979569906,0.2882278128366681,0.10565421767497471,0.2591048693291248,0.0,1
1000,0.09480724672859399,8.988414032256497,10.613731984082879,0.10133690839752166,0.01051266603042817,0.0009904778117813533,0.011077572759532184,0.0010905813964028651,1.6028629213582408,0.24389423794543585,0.2597916126657599,0.0,-1
1000,0.09480724672859399,8.988414032256497,94.12334902541093,0.8986630916024784,0.08610496620470863,0.0009148098436389302,0.8076056316569764,0.00825010537808268,0.28703236320853376,0.10580180130846864,0.2597916126657599,0.0,1
1000,0.09508076412235882,9.040351706091634,10.571483237017384,0.10061276454009357,0.010471257768812706,0.00099051926149268,0.010932635494814939,0.0010897945182415365,1.6033485014862832,0.24465725501779118,0.2604760321908137,0.0,-1
1000,0.09508076412235882,9.040351706091634,94.49951133648638,0.8993872354599064,0.08641934482530138,0.0009144951503250236,0.808907532369663,0.008303768238622364,0.2858552996515477,0.10594951848411828,0.2604760321908137,2.7755575615628914e-17,1
1000,0.09535349694650308,9.092289379926772,10.529705802168317,0.09989839740704991,0.010430308035167181,0.00099056025221705,0.010790683693376152,0.0010890197293675062,1.6038196682454842,0.24541708364538856,0.26115814815669536,0.0,-1
1000,0.09535349694650308,9.092289379926772,94.87444557038641,0.9001016025929501,0.0867324819174429,0.0009141816997823395,0.810192884669881,0.00835741587159627,0.2846962414157219,0.1060973588351207,0.26115814815669536,0.0,1
1000,0.09562545191402709,9.144227053761908,10.488390785442625,0.09919360888627979,0.01038980822481973,0.0009906007925677479,0.01065163646257426,0.001088256755254146,1.604276749243883,0.24617376039740813,0.261837980526024,6.938893903907228e-18,-1
1000,0.09562545191402709,9.144227053761908,95.24816727715402,0.9008063911137202,0.0870443927853793,0.0009138694766913121,0.8114620034925898,0.008411048578383016,0.2835548182087863,0.10624531235588781,0.261837980526024,0.0,1
1000,0.0958966356427432,9.196164727597045,10.447529530556723,0.09849820626645629,0.010349749962155382,0.0009906408909287733,0.010515415640817274,0.001087505329684509,1.604720062765801,0.24692732111786897,0.26251554897739016,3.469446951953614e-18,-1
1000,0.0958966356427432,9.196164727597045,95.62069167434703,0.9015017937335437,0.08735509240930234,0.0009135584660567545,0.8127151957130426,0.008464666651670817,0.2824306698342236,0.10639336938804485,0.26251554897739016,2.7755575615628914e-17,1
1000,0.09616705465715472,9.248102401432183,10.40711361078066,0.09781200205084663,0.010310125092692343,0.0009906805554627705,0.010381945686779913,0.0010867651944360156,1.605149918100089,0.247677800946468,0.2631908729109706,0.0,-1
1000,0.09616705465715472,9.248102401432183,95.99203365716528,0.9021879979491534,0.08766459545514807,0.0009132486531980499,0.8139527604080113,0.008518270375780252,0.28132344584451996,0.10654152060706355,0.2631908729109706,0.0,1
1000,0.09643671539028753,9.300040075267319,10.367134821035258,0.09713481377892055,0.010270925675496053,0.0009907197941186226,0.010251153573881615,0.0010860360989795514,1.6055666158544646,0.2484252343386294,0.26386397145400203,0.0,-1
1000,0.09643671539028753,9.300040075267319,96.36220780817821,0.9028651862210795,0.0879729162840109,0.0009129400237397288,0.8151749891066891,0.008571860026972541,0.2802328052088656,0.10668975700949593,0.26386397145400203,0.0,1
1000,0.09670562418547567,9.351977749102456,10.327585170324415,0.09646646385537358,0.010232143975914055,0.0009907586146387247,0.010122968689739088,0.0010853178001921984,1.605970448256639,0.24916965508480154,0.26453486346611665,3.469446951953614e-18,-1
1000,0.09670562418547567,9.351977749102456,96.73122840667108,0.9035335361446264,0.08828006896119066,0.0009126325636024117,0.8163821660317554,0.00862543587374394,0.27915841599460234,0.10683806990077761,0.26453486346611665,2.7755575615628914e-17,1
1000,0.09697378729810234,9.403915422937596,10.28845687448561,0.09580677938619966,0.010193772458615441,0.0009907970245659505,0.009997322740323857,0.0010846100620828787,1.606361699442883,0.24991109632903624,0.26520356754454444,3.469446951953614e-18,-1
1000,0.09697378729810234,9.403915422937596,97.09910943762856,0.9041932206138004,0.0885860672648907,0.0009123262589941034,0.8175745683310601,0.008678998177107065,0.2780999550617407,0.10698645088357094,0.26520356754454444,0.0,1
1000,0.0972412108972977,9.45585309677273,10.24974234924272,0.09515559202147061,0.010155803780919747,0.0009908350312503305,0.009874149658572192,0.0010839126555302343,1.6067406457346427,0.25064959058688396,0.26587010202918687,6.938893903907228e-18,-1
1000,0.0972412108972977,9.45585309677273,97.465864600373,0.9048444079785294,0.08889092469458337,0.0009120210964018185,0.8187524663003586,0.008732547190859787,0.27705710776991915,0.10713489184662076,0.26587010202918687,2.7755575615628914e-17,1
1000,0.09750790106759487,9.507790770607867,10.211434203546148,0.09451273780449791,0.01011823078640092,0.0009908726418554545,0.009753385517209983,0.0010832253580321015,1.6071075559037984,0.2513851697626367,0.26653448500756466,0.0,-1
1000,0.09750790106759487,9.507790770607867,97.83150731687377,0.9054872621955021,0.08919465447905876,0.0009117170625835248,0.8199161235975125,0.008786083161842402,0.2760295676972008,0.10728338495409602,0.26653448500756466,0.0,1
1000,0.09777386381054502,9.559728444443005,10.173525233186172,0.09387805702707167,0.01008104649875294,0.0009909098633646117,0.009634968445569546,0.0010825479534659788,1.6074626914270946,0.2521178651659464,0.26719673431964386,3.469446951953614e-18,-1
1000,0.09777386381054502,9.559728444443005,98.19605073974249,0.9061219429729284,0.089497269584171,0.0009114141445603894,0.8210657974485375,0.00883960633018362,0.2750170363701495,0.10743192263539297,0.26719673431964386,0.0,1
1000,0.09803910504629335,9.611666118278142,10.136008414666165,0.09325139409048742,0.0100442441159043,0.0009909467025866823,0.009518838550188606,0.0010818802318599294,1.6078063067302881,0.252847707527849,0.2678568675625446,3.469446951953614e-18,-1
1000,0.09803910504629335,9.611666118278142,98.55950775992945,0.9067486059095126,0.08979878272029647,0.0009111123296093129,0.8222017388458713,0.00889311692953596,0.2740192230046474,0.10758049757537705,0.2678568675625446,2.7755575615628914e-17,1
1000,0.09830363061511654,9.66360379211328,10.098876899323118,0.09263259737208769,0.010007817004369408,0.0009909831661617924,0.009404937838994126,0.0010812219891733802,1.6081386494224663,0.2535747270162189,0.26851490209513523,3.469446951953614e-18,-1
1000,0.09830363061511654,9.66360379211328,98.9218910141343,0.9073674026279123,0.0900992063495169,0.0009108116052557387,0.8233241927392072,0.008946615187301093,0.27303584425695177,0.10772910270504105,0.26851490209513523,2.7755575615628914e-17,1
1000,0.09856744627892322,9.715541465948414,10.06212400768364,0.0920215190970605,0.009971758693825494,0.0009910192605667412,0.009293210148885433,0.0010805730270873207,1.608459960521039,0.25429895325068014,0.26917085504251476,0.0,-1
1000,0.09856744627892322,9.715541465948414,99.28321289194444,0.9079784809029395,0.0903985526925399,0.0009105119592667268,0.824433398219223,0.009000101324845678,0.27206662398451303,0.10787773119255947,0.26917085504251476,2.7755575615628914e-17,1
1000,0.0988305577227183,9.767479139783553,10.025743224044177,0.09141801521525024,0.009936062871904409,0.0009910549921202157,0.009183601076541766,0.0010799331528034317,1.6087704746678002,0.25502041531699715,0.2698247433003883,3.469446951953614e-18,-1
1000,0.0988305577227183,9.767479139783553,99.64348554271312,0.9085819847847497,0.09069683373536845,0.0009102133796442759,0.8255295886945202,0.00905357555770804,0.27111129301610504,0.1080263764347195,0.2698247433003883,0.0,1
1000,0.09909297055603232,9.81941681361869,9.989728191264907,0.09082194528275003,0.009900723379189095,0.0009910903669877987,0.009076057912289631,0.001079302178851695,1.609070420336509,0.2557391417809681,0.2704765835393372,0.0,-1
1000,0.09909297055603232,9.81941681361869,100.00272088218907,0.90917805471725,0.09099406123573114,0.0009099158546188877,0.8266129920620704,0.009107038095796322,0.27016958893083454,0.10817503204870985,0.2704765835393372,2.7755575615628914e-17,1
1000,0.09935469031431694,9.871354487453825,9.954072705767278,0.09023317234805685,0.009865734204405258,0.0009911253911867816,0.008970529576874891,0.0010786799229060677,1.6093600200323595,0.25645516070184304,0.2711263922089887,3.469446951953614e-18,-1
1000,0.09935469031431694,9.871354487453825,100.3609305989086,0.9097668276519432,0.09129024672928306,0.0009096193726433603,0.827683830871448,0.009160489143578388,0.26924125584563535,0.10832369186425128,0.2711263922089887,0.0,1
1000,0.09961572246030727,9.923292161288966,9.918770712725737,0.0896515628425818,0.009831089479799118,0.0009911600705907917,0.008866966560993223,0.0010780662076078267,1.6096394904837155,0.2571684996452841,0.2717741855420853,0.0,-1
1000,0.09961572246030727,9.923292161288966,100.71812616036054,0.9103484371574182,0.09158540153558754,0.0009093239223867993,0.8287423224831221,0.00921392890026389,0.26832604421085166,0.10847234991605084,0.2717741855420853,2.7755575615628914e-17,1
1000,0.09987607238535214,9.975229835124098,9.883816301444709,0.08907698647532002,0.009796783476692742,0.0009911944109342416,0.008765320867441147,0.001077460860396211,1.6099090428264677,0.25787918569589097,0.27241997955845954,0.0,-1
1000,0.09987607238535214,9.975229835124098,101.07431881893405,0.91092301352468,0.09187953676388869,0.0009090294927288403,0.829788679221056,0.009267357559978973,0.26742371061355846,0.1086210004365658,0.27241997955845954,2.7755575615628914e-17,1
1000,0.10013574541071354,10.02716750895924,9.849203700912266,0.08850931613149214,0.009762810601208744,0.0009912284178166077,0.008665545955757187,0.001076863713346002,1.6101688827813374,0.258587245469308,0.27306379006891524,0.0,-1
1000,0.10013574541071354,10.02716750895924,101.42951961765897,0.9114906838685078,0.09217266331868337,0.0009087360727540706,0.830823108519863,0.009320775311933926,0.2665340175882651,0.10876963784906188,0.27306379006891524,2.7755575615628914e-17,1
1000,0.10039474678883539,10.079105182794375,9.814927275522637,0.0879484277749841,0.009729165390156872,0.0009912620967065496,0.008567596689230857,0.001076274603011724,1.610419210824448,0.2592927051239282,0.27370563267901815,0.0,-1
1000,0.10039474678883539,10.079105182794375,101.78373939574647,0.9120515722250159,0.09246479190510085,0.0009084436517466457,0.83184581306674,0.009374182340583985,0.26565673343468477,0.10891825676095201,0.27370563267901815,0.0,1
1000,0.10065308170458326,10.131042856629513,9.780981520959722,0.08739420035441395,0.009695842507074962,0.000991295452945871,0.008471429284162783,0.00107569337027813,1.6106602223514639,0.25999559037221553,0.27434552279279956,0.0,-1
1000,0.10065308170458326,10.131042856629513,102.13698879394028,0.9126057996455861,0.09275593303409913,0.0009081522191850861,0.8328569909384068,0.009427578825783867,0.26479163204224987,0.10906685195740301,0.27434552279279956,2.7755575615628914e-17,1
1000,0.1009107552764553,10.182980530464649,9.747361060234592,0.0868465157126694,0.009662836738417556,0.0009913284917533358,0.00837700126126686,0.0010751198602166937,1.6108921078355778,0.26069592649165657,0.274983475616373,0.0,-1
1000,0.1009107552764553,10.182980530464649,102.48927825968487,0.9131534842873306,0.09304609702748483,0.0009078617647372524,0.8338568357332506,0.009480964942936087,0.2639384927210874,0.10921541839519702,0.274983475616373,2.7755575615628914e-17,1
1000,0.10116777255776557,10.234918204299785,9.714060639870059,0.08630525849976452,0.009630142989885578,0.0009913612182283428,0.008284271399110758,0.001074553921947819,1.6111150529796172,0.26139373833535884,0.2756195061614695,6.938893903907228e-18,-1
1000,0.10116777255776557,10.234918204299785,102.84061805211905,0.9136947415002354,0.09333529402276447,0.0009075722782554911,0.8348455366988805,0.009534340863133497,0.26309710003916853,0.1093639511968366,0.2756195061614695,2.7755575615628914e-17,1
1000,0.10142413853780037,10.286855878134922,9.681075126225819,0.08577031608887156,0.009597756282890838,0.0009913936373544636,0.008193199689496694,0.0010739954085084973,1.6113292388625315,0.26208905034230934,0.2762536292488914,3.469446951953614e-18,-1
1000,0.10142413853780037,10.286855878134922,103.19101824690225,0.9142296839111285,0.09362353397783393,0.0009072837497719379,0.835823278855275,0.009587706753296253,0.26226724366537146,0.10951244564488219,0.2762536292488914,2.7755575615628914e-17,1
1000,0.10167985814294815,10.338793551970058,9.648399501958066,0.08524157849539239,0.009565671751149531,0.0009914257540028534,0.008103747294690048,0.0010734441767251664,1.6115348420804874,0.2627818865473071,0.2768858595118875,3.469446951953614e-18,-1
1000,0.10167985814294815,10.338793551970058,103.54048874087987,0.9147584215046076,0.09391082667551273,0.0009069961694939812,0.8367902431137059,0.009641062776303472,0.2614487182182024,0.10966089717651113,0.2768858595118875,2.7755575615628914e-17,1
1000,0.10193493623780416,10.3907312258052,9.616028862607681,0.08471893829893971,0.009533884637399079,0.0009914575729355365,0.008015876506408084,0.0010729000870915277,1.6117320348828283,0.26347227059058254,0.2775162113994523,0.0,-1
1000,0.10193493623780416,10.3907312258052,103.88903925659501,0.9152810617010603,0.09419718172792947,0.0009067095277998704,0.8377466063916096,0.009694409091119831,0.2606413231199342,0.10980930137828863,0.2775162113994523,2.7755575615628914e-17,1
1000,0.10218937762625005,10.442668899640335,9.583958413311509,0.08420229056810528,0.009502390290233092,0.0009914890988085754,0.007929550706485908,0.001072363003651101,1.611920985303096,0.2641602257271153,0.27814469917955126,3.469446951953614e-18,-1
1000,0.10218937762625005,10.442668899640335,104.23667934665207,0.9157977094318948,0.09448260858076445,0.0009064238152344699,0.8386925417235649,0.009747745852917331,0.25984486245593696,0.10995765398114088,0.27814469917955126,2.7755575615628914e-17,1
1000,0.1024431870525096,10.49460657347547,9.552183465631394,0.08369153278789754,0.009471184161049319,0.0009915203361751258,0.007844734329141075,0.0010718327938842973,1.6121018572853318,0.26484577483566346,0.27877133694227335,3.469446951953614e-18,-1
1000,0.1024431870525096,10.49460657347547,104.58341839793867,0.9163084672121025,0.09476711651735525,0.0009061390225051499,0.839628218368537,0.00980107321319247,0.25905914483898174,0.11010595085552162,0.27877133694227335,2.7755575615628914e-17,1
1000,0.1026963692021807,10.546544247310607,9.52069943449602,0.08318656478973767,0.009440261801105843,0.0009915512894883825,0.00776139282476251,0.0010713093285998061,1.6122748108058584,0.26552894042751385,0.2793961386029136,0.0,-1
1000,0.1026963692021807,10.546544247310607,104.92926563571139,0.9168134352102624,0.09505071466267051,0.0009058551404778073,0.8405538019135349,0.009854391319878945,0.25828398327830937,0.11025418800676318,0.2793961386029136,2.7755575615628914e-17,1
1000,0.10294892870324464,10.598481921145748,9.489501835250737,0.0826872886839075,0.009409618858680954,0.0009915819631044235,0.007679492625153195,0.0010707924818301126,1.6124400019907283,0.266209744654966,0.2800191179049879,3.469446951953614e-18,-1
1000,0.10294892870324464,10.598481921145748,105.27423012755061,0.9173127113160925,0.09533341198715718,0.0009055721601730158,0.8414694543738225,0.009907700317456187,0.2575191950532722,0.11040236157060457,0.2800191179049879,2.7755575615628914e-17,1
1000,0.10320087012705312,10.650419594980885,9.458586280810906,0.0821936087943489,0.00937925107633236,0.0009916123612849527,0.00759900111015993,0.001070282130730948,1.6125975832290167,0.26688820931955703,0.28064028842318006,3.469446951953614e-18,-1
1000,0.10320087012705312,10.650419594980885,105.61832078718993,0.9178063912056511,0.09561521731046665,0.0009052900727622956,0.8423753342898191,0.009961000347053883,0.25676460159135367,0.11055046780888785,0.28064028842318006,0.0,1
1000,0.10345219798929368,10.702357268816021,9.427948478914395,0.08170543159571773,0.00934915428825159,0.0009916424881999484,0.007519886575626701,0.0010697781554845145,1.6127477032821416,0.26756435588004085,0.2812596635662257,3.469446951953614e-18,-1
1000,0.10345219798929368,10.702357268816021,105.96154637822463,0.9182945684042823,0.09589613930506351,0.0009050088695645009,0.8432715968208192,0.01001429154655257,0.2560200283503964,0.11069850310541685,0.2812596635662257,0.0,1
1000,0.10370291675093404,10.754294942651157,9.397584229469171,0.08122266565260108,0.009319324417709704,0.0009916723479302205,0.007442118202611633,0.0010692804392063073,1.6128905073893538,0.26823820546012744,0.28187725657973245,3.469446951953614e-18,-1
1000,0.10370291675093404,10.754294942651157,106.3039155177042,0.9187773343473989,0.09617618649972247,0.0009047285420423199,0.8441583938356529,0.010067574050680634,0.25528530470485966,0.11084646396196987,0.28187725657973245,0.0,1
1000,0.10395303081914589,10.806232616486295,9.367489421992042,0.08074522156081033,0.009289757474590534,0.0009917019444698795,0.00736566602781054,0.0010687888678553854,1.6130261373695776,0.26890977885599326,0.28249308054893846,0.0,-1
1000,0.10395303081914589,10.806232616486295,106.64543667961333,0.9192547784391897,0.09645536728291706,0.0009044490817988818,0.8450358740004058,0.010120847991107702,0.25456026383595104,0.11099434699446081,0.28249308054893846,0.0,1
1000,0.10420254454820875,10.858170290321429,9.337660033134895,0.08027301189066707,0.00926044955300792,0.000991731281728721,0.007290500915132976,0.0010683033301479368,1.61315473171973,0.2695790965435703,0.2831071484014118,3.469446951953614e-18,-1
1000,0.10420254454820875,10.858170290321429,106.9861181982452,0.919726988109333,0.09673368990610443,0.0009041704805744701,0.8459041828633098,0.010174113496534694,0.2538447426254731,0.11114214892924162,0.2831071484014118,2.7755575615628914e-17,1
1000,0.10445146224039455,10.910107964156568,9.30809212429477,0.07980595113220117,0.009231396829003487,0.0009917603635345312,0.007216594528379258,0.001067823717474003,1.6132764257096732,0.27024617868562284,0.2837194729096923,3.469446951953614e-18,-1
1000,0.10445146224039455,10.910107964156568,107.3259682714721,0.9201940488677989,0.09701116248691027,0.0009038927302433331,0.8467634629369143,0.010227370692780667,0.253138581553239,0.11128986659954102,0.2837194729096923,0.0,1
1000,0.10469978814683296,10.962045637991706,9.278781839304541,0.07934395564218684,0.009202595558321841,0.0009917891936353134,0.007143919304969909,0.0010673499238172182,1.6133913514739224,0.2709110451386175,0.2843300666938752,0.0,-1
1000,0.10469978814683296,10.962045637991706,107.66499496391614,0.9206560443578131,0.09728779301221746,0.0009036158228105932,0.8476138537776375,0.0102806197028665,0.2524416245979163,0.11143749694203249,0.2843300666938752,2.7755575615628914e-17,1
1000,0.10494752646835866,11.01398331182684,9.249725402200848,0.07888694359294321,0.009174042074259967,0.0009918177757014415,0.007072448430680998,0.00106688184567745,1.6134996381002593,0.271573715459397,0.28493894222414173,3.469446951953614e-18,-1
1000,0.10494752646835866,11.01398331182684,108.00320621002449,0.9211130564070568,0.09756358934116198,0.0009033397504092473,0.8484554920627984,0.010333860647095667,0.2517537191411643,0.11158503699352758,0.28493894222414173,2.7755575615628914e-17,1
1000,0.10519468135634034,11.065920985661979,9.220919115066312,0.07843483492283063,0.009145732785587984,0.0009918461133277398,0.007002155815341371,0.0010664193819961993,1.6136014117153437,0.272234208911662,0.28554611182323403,0.0,-1
1000,0.10519468135634034,11.065920985661979,108.34060981705245,0.9215651650771693,0.09783855920803969,0.0009030645052972577,0.8492885116652212,0.01038709364313214,0.25107471587493635,0.11173248388778803,0.28554611182323403,0.0,1
1000,0.10544125691349243,11.117858659497116,9.192359355943019,0.0779875512883766,0.009117664174538392,0.000991874210035497,0.006933016069449868,0.0010659624340846688,1.613696795567471,0.2728925444722693,0.28615158766887927,0.0,-1
1000,0.10544125691349243,11.117858659497116,108.67721346795797,0.9220124487116234,0.09811271022512706,0.0009027900798547278,0.8501130437255061,0.010440318806075573,0.2504044687118244,0.11187983485245266,0.28615158766887927,0.0,1
1000,0.10568725719466966,11.169796333332256,9.164042576814545,0.07754501601796876,0.009089832794861174,0.0009919020692744133,0.006865004481672767,0.0010655109055543658,1.613785910106565,0.2735487408373526,0.2867553817961623,0.0,-1
1000,0.10568725719466966,11.169796333332256,109.01302472421031,0.9224549839820312,0.09838604988541914,0.0009025164665811621,0.8509292167220474,0.01049353624853388,0.24974283469832884,0.11202708720607399,0.2867553817961623,0.0,1
1000,0.10593268620764504,11.221734007167388,9.135965301653824,0.07710715406705423,0.00906223526994215,0.0009919296944244822,0.006798096997183514,0.0010650647022501492,1.61386887306153,0.2742028164282717,0.28735750609984845,3.469446951953614e-18,-1
1000,0.10593268620764504,11.221734007167388,109.34805102851666,0.9228928459329457,0.0986585855652876,0.0009022436580928051,0.8517371565388849,0.010546746080693293,0.24908967393094153,0.11217423835526001,0.28735750609984845,2.7755575615628914e-17,1
1000,0.10617754791387174,11.27367168100253,9.10812412453429,0.07667389197478781,0.009034868290982188,0.0009919570887978156,0.006732270196808664,0.0010646237321856166,1.6139457995150461,0.27485478939739616,0.2879579723366583,0.0,-1
1000,0.10617754791387174,11.27367168100253,109.68229970746913,0.9233261080252122,0.09893032452706181,0.0009019716471200582,0.8525369865314668,0.01059994841038603,0.24844484947493528,0.11232128579191714,0.2879579723366583,0.0,1
1000,0.10642184622922901,11.325609354837665,9.080515707801908,0.07624515782207454,0.009007728615234887,0.0009919842556404056,0.006667501276945851,0.0010641879054807324,1.6140168019759273,0.2755046776337302,0.28855679212749513,3.469446951953614e-18,-1
1000,0.10642184622922901,11.325609354837665,110.01577797411518,0.9237548421779255,0.09920127392153566,0.0009017004265049692,0.8533288275903985,0.010653143343155634,0.24780822728575713,0.11246822709059,0.28855679212749513,0.0,1
1000,0.10666558502475294,11.377547028672799,9.053136780305698,0.07582088119095293,0.008980813064300529,0.0009920111981338332,0.006603768030220915,0.0010637571343016115,1.6140819904491166,0.276152498768382,0.28915397695962636,0.0,-1
1000,0.10666558502475294,11.377547028672799,110.3484929304544,0.924179118809047,0.09947144079040292,0.0009014299891987959,0.8541127982032518,0.010706330982320147,0.24717967613292646,0.11261505990589421,0.28915397695962636,2.7755575615628914e-17,1
1000,0.10690876812735212,11.429484702507938,9.025984135684617,0.07540099312526989,0.008954118522474198,0.0009920379193969226,0.0065410488268533105,0.0010633313328023693,1.614141472503415,0.276798270179885,0.2897495381888204,0.0,-1
1000,0.10690876812735212,11.429484702507938,110.68045156986378,0.9245990068747301,0.09974083206862322,0.0009011603282596363,0.8548890145145023,0.010759511429033084,0.24655906752634638,0.11276178197003862,0.2897495381888204,2.7755575615628914e-17,1
1000,0.10715139932050853,11.481422376343076,8.999054630708605,0.07498542609259826,0.008927641935145966,0.0009920644224873413,0.006479322596700019,0.0010629104170689538,1.6141953533370377,0.27744200899937543,0.2903434870414394,3.469446951953614e-18,-1
1000,0.10715139932050853,11.481422376343076,111.01166077945419,0.9250145739074017,0.10000945458672156,0.0009008914368501286,0.8556575903836608,0.010812684782342421,0.24594627564493815,0.11290839109043331,0.2903434870414394,2.7755575615628914e-17,1
1000,0.10739348234496454,11.53336005017821,8.972345183671756,0.07457411394735065,0.008901380307251211,0.0009920907104031518,0.006418568811949688,0.001062494305064882,1.6142437358410604,0.27808373211562964,0.2909358346164901,3.469446951953614e-18,-1
1000,0.10739348234496454,11.53336005017821,111.342127342361,0.9254258860526493,0.1002773150730234,0.0009006233082352118,0.8564186374416675,0.010865851139247606,0.24534117726751054,0.11305488514737985,0.2909358346164901,0.0,1
1000,0.1076350208993957,11.585297724013348,8.945852772835739,0.07416699189504657,0.008875330701769251,0.000992116786084315,0.00635876747044025,0.001062082916578808,1.6142867206608573,0.2787234561799683,0.2915265918876322,3.469446951953614e-18,-1
1000,0.1076350208993957,11.585297724013348,111.67185793997008,0.9258330081049535,0.10054442015582765,0.0009003559357799523,0.8571722651456026,0.010919010594754702,0.24474365170578471,0.11320126209184092,0.2915265918876322,0.0,1
1000,0.10787601864107002,11.637235397848485,8.91957443492155,0.07376399645768955,0.008849490238268472,0.0009921426524141456,0.006299899079574232,0.0010616761731738458,1.6143244062555826,0.27936119761102973,0.2921157697051471,3.469446951953614e-18,-1
1000,0.10787601864107002,11.637235397848485,112.0008591540821,0.9262360035423104,0.10081077636551941,0.000900089312947428,0.857918580831778,0.010972163241929657,0.24415358073949628,0.11334751994328598,0.2921157697051471,0.0,1
1000,0.10811647918649415,11.689173071683623,8.893507263647821,0.07336506544021426,0.008823856091496213,0.0009921683122207244,0.0062419446408073,0.0010612739981385808,1.61435688895579,0.27999697259941775,0.29270337879786645,0.0,-1
1000,0.10811647918649415,11.689173071683623,112.3291374690173,0.9266349345597857,0.10107639013662495,0.0008998234332966718,0.8586576897672661,0.011025309171949913,0.24357084855349398,0.11349365678760985,0.29270337879786645,0.0,1
1000,0.10835640611204655,11.74111074551876,8.867648408313993,0.07297013789796448,0.008798425490011832,0.0009921937682782665,0.0061848856346867105,0.0010608763164397061,1.6143842630192329,0.2806307971122278,0.29328942977506245,0.0,-1
1000,0.10835640611204655,11.74111074551876,112.65669927366234,0.9270298621020355,0.10134126780981063,0.0008995582904806701,0.8593896951999149,0.011078448474154295,0.24299534167677095,0.11363967077512184,0.29328942977506245,0.0,1
1000,0.1085958029545981,11.793048419353898,8.841995072426723,0.07257915410516533,0.008773195714861345,0.000992219023308447,0.0061287040064174235,0.001060483054676215,1.6144066206849397,0.2812626868974562,0.2938739331283006,0.0,-1
1000,0.1085958029545981,11.793048419353898,112.98355086346143,0.9274208458948346,0.10160541563382756,0.0008992938782444169,0.8601146984069079,0.011131581236091287,0.24242694892335195,0.11378556011860247,0.2938739331283006,0.0,1
1000,0.1088346732121204,11.844986093189036,8.816544512367955,0.07219205552435361,0.008748164098292155,0.0009922440799816894,0.006073382151934582,0.0010600941410350985,1.6144240522256044,0.28189265748829384,0.2944568992332556,0.0,-1
1000,0.1088346732121204,11.844986093189036,113.30969844235356,0.9278079444756464,0.10186883976740399,0.0008990301904230191,0.8608327987419148,0.011184707543565786,0.24186556133497372,0.11393132309142497,0.2944568992332556,0.0,1
1000,0.10907302034428208,11.896923767024173,8.791294036103139,0.07180878477673229,0.008723328022506412,0.000992268940918412,0.006018902904462057,0.0010597095052484811,1.6144366459983635,0.282520724207311,0.2950383383514909,0.0,-1
1000,0.10907302034428208,11.896923767024173,113.63514812465769,0.9281912152232678,0.10213154628108712,0.0008987672209398528,0.8615440936808809,0.011237827480684349,0.2413110721254948,0.1140769580257396,0.2950383383514909,0.0,1
1000,0.10931084777303353,11.948861440859309,8.76624100192822,0.07142928561341663,0.008698684918451686,0.0009922936086902386,0.005965249521537753,0.0010593290785521476,1.6144444884940177,0.2831469021705356,0.2956182606322047,0.0,-1
1000,0.10931084777303353,11.948861440859309,113.9599059369073,0.9285707143865833,0.10239354115903578,0.000898504963804769,0.862248678866503,0.011290941129898981,0.24076337662697284,0.11422246331071809,0.2956182606322047,0.0,1
1000,0.10954815888317998,12.000799114694445,8.74138281725392,0.07105350288753971,0.008674232264647508,0.0009923180858211736,0.005912405672487022,0.0010589527936454022,1.6144476643847507,0.2837712062914273,0.29619667611394024,0.0,-1
1000,0.10954815888317998,12.000799114694445,114.28397781963666,0.9289464971124602,0.10265483030076611,0.0008982434131123463,0.8629466481514366,0.011344048572049605,0.24022237223734966,0.11436783739085585,0.29619667611394024,0.0,1
1000,0.10978495702294365,12.052736788529582,8.716716937426101,0.07068138252718834,0.008649967586046668,0.0009923423747887421,0.005860355426326675,0.001058580584652217,1.6144462565703948,0.28439365128475136,0.2967735947262636,0.0,-1
1000,0.10978495702294365,12.052736788529582,114.60736962911955,0.9293186174728116,0.10291541952285109,0.0008979825630401891,0.8636380936402727,0.011397149886405143,0.23968795836969145,0.11451307876433005,0.2967735947262636,0.0,1
1000,0.11002124550451481,12.10467446236472,8.692240864580882,0.07031287150913959,0.008625888452929938,0.0009923664780250952,0.0058090832400825776,0.0010582123870836136,1.6144403462233066,0.28501425167035666,0.2973490262914089,3.469446951953614e-18,-1
1000,0.11002124550451481,12.10467446236472,114.93008713906242,0.9296871284908604,0.10317531456057584,0.0008977224078472715,0.8643231057303302,0.011450245150703324,0.23916003640292657,0.11465818598141148,0.2973490262914089,0.0,1
1000,0.11025702760459244,12.15661213619986,8.667952146533286,0.06994791783337036,0.008601992479833087,0.000992390397918085,0.005758573947504695,0.0010578481378012404,1.6144300128318907,0.28563302177685856,0.2979229805258916,0.0,-1
1000,0.11025702760459244,12.15661213619986,115.25213604225378,0.9300520821666296,0.10343452106955017,0.0008974629418723221,0.8650017731513012,0.011503334441189308,0.23863850963403074,0.11480315764292795,0.2979229805258916,0.0,1
1000,0.11049230656491425,12.208549810034993,8.643848375698308,0.06958647049831349,0.0085782773245051,0.0009924141368123072,0.00570881274816419,0.0010574877749820902,1.614415334242819,0.28624997574523153,0.29849546704209085,3.469446951953614e-18,-1
1000,0.11049230656491425,12.208549810034993,115.5735219521703,0.9304135295016865,0.10369304462727934,0.0008972041595322529,0.8656741830037862,0.01155641783265304,0.23812328323160845,0.11494799239877732,0.29849546704209085,2.7755575615628914e-17,1
1000,0.11072708559277684,12.260487483870131,8.619927188043214,0.0692284794768345,0.008554740686896472,0.0009924376970101136,0.005659785196917744,0.0010571312380843333,1.6143963867019984,0.2868651275323132,0.2990664953498013,0.0,-1
1000,0.11072708559277684,12.260487483870131,115.89425040454203,0.9307715205231655,0.10395089073469482,0.0008969460553206259,0.8663404207967559,0.011609495398465538,0.23761426419082665,0.11509268894648905,0.2990664953498013,0.0,1
1000,0.11096136786154571,12.31242515770527,8.596186262070047,0.06887389569290468,0.008531380308176581,0.000992461080772596,0.00561147719372503,0.0010567784678142038,1.6143732448943269,0.28747849091422273,0.299636074857756,3.469446951953614e-18,-1
1000,0.11096136786154571,12.31242515770527,116.21432685887741,0.9311261043070953,0.10420806481764605,0.00089668862380616,0.8670005704839775,0.011662567210614042,0.2371113612896483,0.1152372460298313,0.299636074857756,2.7755575615628914e-17,1
1000,0.11119515651115568,12.364362831540406,8.572623317827324,0.06852267099894693,0.008508193969779176,0.0009924842903205413,0.005563874973805835,0.0010564294060939222,1.6143459819822756,0.288090079489696,0.3002042148751195,0.0,-1
1000,0.11119515651115568,12.364362831540406,116.53375669994912,0.9314773290010531,0.10446457222835417,0.000896431859631277,0.8676547144994334,0.011715633339736053,0.2366144850463292,0.115381662437463,0.3002042148751195,2.7755575615628914e-17,1
1000,0.11142845464860196,12.416300505375544,8.54923611594984,0.06817475815383074,0.008485179492474931,0.0009925073278353605,0.005516965098123773,0.001056083996030598,1.6143146696433384,0.2886999066833413,0.30077092461295335,6.938893903907228e-18,-1
1000,0.11142845464860196,12.416300505375544,116.85254523924313,0.9318252418461692,0.1047204182468298,0.0008961757575106807,0.8683029337917711,0.011768693855152458,0.2361235476781288,0.11552593700162862,0.30077092461295335,2.7755575615628914e-17,1
1000,0.11166126534842187,12.46823817921068,8.52602245672575,0.06783011080149591,0.00846233473547027,0.0009925301954599897,0.005470734444184405,0.001055742181886092,1.6142793781063922,0.28930798574881544,0.30133621318565373,0.0,-1
1000,0.11166126534842187,12.46823817921068,117.17069771637057,0.9321698891985041,0.10497560808225476,0.0008959203122299752,0.8689453078578122,0.01182174882489954,0.23563846306119832,0.11567006859689442,0.30133621318565373,0.0,1
1000,0.1118935916531676,12.520175853045819,8.50298017918992,0.067488683450183,0.008439657595531499,0.0009925528952997684,0.005425170197135775,0.0010554039090477974,1.6142401761870073,0.28991432977192544,0.3019000896123624,0.0,-1
1000,0.1118935916531676,12.520175853045819,117.4882193004447,0.932511316549817,0.10523014687432977,0.0008956655186443146,0.8695819147751486,0.011874798315760117,0.2351591466916075,0.11581405613892473,0.3019000896123624,0.0,1
1000,0.11212543657387004,12.572113526880955,8.480107160242728,0.06715043145225041,0.008417146006133441,0.0009925754294232898,0.005380259841160041,0.0010550691240003014,1.6141971313217263,0.2905189516736561,0.302462562818351,0.0,-1
1000,0.11212543657387004,12.572113526880955,117.80511509142362,0.9328495685477496,0.10548403969458886,0.0008954113716770882,0.8702128312338608,0.011927842393293715,0.23468551564746787,0.1159578985832963,0.302462562818351,2.7755575615628914e-17,1
1000,0.11235680309049421,12.62405120071609,8.457401313793413,0.06681531098455908,0.008394797936631745,0.0009925977998632314,0.005335991151145368,0.001054737774297911,1.6141503096013656,0.29112186421312547,0.30302364163637946,0.0,-1
1000,0.11235680309049421,12.62405120071609,118.12139012141978,0.9331846890154409,0.10573729154768147,0.0008951578663186371,0.8708381325673817,0.011980881121865893,0.23421748855212077,0.11610159492435017,0.30302364163637946,2.7755575615628914e-17,1
1000,0.11258769415238606,12.675988874551228,8.43486058992723,0.06648327902940585,0.008372611391458102,0.0009926200086171591,0.005292352184627651,0.0010544098085379957,1.6140997758033637,0.29172307999047303,0.3035833348080303,3.469446951953614e-18,-1
1000,0.11258769415238606,12.675988874551228,118.43704935597741,0.9335167209705941,0.10598990737262318,0.0008949049976250018,0.8714578927825315,0.012033914564676671,0.23375498553835408,0.11624514419407928,0.3035833348080303,2.7755575615628914e-17,1
1000,0.11281811267871115,12.727926548386366,8.412482974095555,0.06615429335598744,0.008350584409337593,0.0009926420576483106,0.00524933127399206,0.0010540851763351318,1.6140455934232072,0.2923226114496785,0.3041416509850166,0.0,-1
1000,0.11281811267871115,12.727926548386366,118.75209769531862,0.9338457066440126,0.10624189204401616,0.0008946527607167007,0.8720721845887559,0.012086942783788138,0.23329792821361112,0.11638854546105026,0.3041416509850166,2.7755575615628914e-17,1
1000,0.11304806155888522,12.779864222221502,8.390266486328263,0.06582831250237813,0.008328715062527489,0.0009926639488863588,0.005206917018924921,0.001053763828296013,1.6139878247049662,0.2929204708813165,0.30469859873046773,3.469446951953614e-18,-1
1000,0.11304806155888522,12.779864222221502,119.06653997555935,0.9341716874976219,0.10649325037323996,0.0008944011507775376,0.8726810794265859,0.012139965840151245,0.23284623962616546,0.11653179782935924,0.30469859873046773,0.0,1
1000,0.113277543652997,12.831801896056641,8.368209180467568,0.06550529575800369,0.008307001456076745,0.0009926856842281514,0.005165098279106636,0.001053445715995103,1.613926530670966,0.29351667042524726,0.3052541865201901,0.0,-1
1000,0.113277543652997,12.831801896056641,119.38038096989607,0.9344947042419963,0.10674398710961425,0.0008941501630534392,0.8732846474953475,0.012192983793631897,0.23239984423222265,0.11667490043761902,0.3052541865201901,2.7755575615628914e-17,1
1000,0.11350656179222317,12.883739569891777,8.346309143422726,0.06518520314659686,0.008285441727105594,0.0009927072655384328,0.005123864167137044,0.0010531307919510024,1.6138617711506367,0.29411122207324625,0.30580842274390607,3.469446951953614e-18,-1
1000,0.11350656179222317,12.883739569891777,119.6936253897638,0.9348147968534032,0.10699410694153313,0.0008938997928513181,0.8738829577801428,0.012245996703036199,0.23195866786392674,0.11681785245797806,0.30580842274390607,0.0,1
1000,0.11373511877923598,12.935677243726916,8.32456449444485,0.06486799540961727,0.008264034044104519,0.000992728694650546,0.005083204041684577,0.001052819009603513,1.613793604808542,0.2947041376715733,0.30636131570646963,0.0,-1
1000,0.11373511877923598,12.935677243726916,120.00627788596663,0.9351320045903827,0.10724361449757297,0.0008936500355379649,0.8744760780781249,0.012299004626135032,0.23152263769823705,0.11696065309516897,0.30636131570646963,2.7755575615628914e-17,1
1000,0.11396321738860328,12.987614917562048,8.302973384421247,0.06455363399012251,0.008242776606252058,0.000992749973367115,0.005043107500851306,0.0010525103232913633,1.6137220891716373,0.2952954289234835,0.3069128736290603,3.469446951953614e-18,-1
1000,0.11396321738860328,12.987614917562048,120.3183430497814,0.9354463660098775,0.10749251434757402,0.000893400886538965,0.8750640750240901,0.012352007619687947,0.23109168222664928,0.11710330158558606,0.3069128736290603,0.0,1
1000,0.11419086036718169,13.039552591397188,8.281533995188601,0.0642420810170747,0.00822166764275077,0.00099277110346071,0.005003564375745986,0.0010522046882305842,1.6136472806557725,0.2958851073916826,0.3074631046503561,3.469446951953614e-18,-1
1000,0.11419086036718169,13.039552591397188,120.62982541403538,0.9357579189829253,0.10774081100369658,0.000893152341337641,0.8756470141154045,0.012405005739466339,0.23066573122573653,0.11724579719639124,0.3074631046503561,2.7755575615628914e-17,1
1000,0.11441805043450236,13.091490265232325,8.260244538864493,0.06393329929007008,0.00820070541218087,0.0009927920866744937,0.004964564724257792,0.0010519020604935045,1.613569234591464,0.2964731845007258,0.3080120168276843,0.0,-1
1000,0.11441805043450236,13.091490265232325,120.94072945415839,0.9360667007099299,0.10798850892145248,0.0008929043954740215,0.8762249597362899,0.012457999040275992,0.2302447157284789,0.11738813922464615,0.3080120168276843,0.0,1
1000,0.11464479028315007,13.14342793906746,8.239103257196549,0.06362725226447682,0.00817988820187088,0.000992812924722852,0.004926098825023441,0.0010516023969883528,1.613488005248958,0.297059671539364,0.3085596181381528,0.0,-1
1000,0.11464479028315007,13.14342793906746,121.25105958921085,0.9363727477355231,0.1082356125007129,0.0008926570445438309,0.8767979751814842,0.012510987575979031,0.22982856799636317,0.11753032699647134,0.3085596181381528,2.7755575615628914e-17,1
1000,0.11487108257913564,13.195365612902599,8.218108420928798,0.06332390403696961,0.00815921432728486,0.000992833619292007,0.0048881571715809775,0.0010513056554394401,1.6134036458626098,0.29764457966283864,0.3091059164797609,0.0,-1
1000,0.11487108257913564,13.195365612902599,121.5608201828876,0.9366760959630304,0.10848212608669251,0.0008924102841975049,0.8773661226792973,0.012563971399515182,0.22941722149222332,0.1176723598662299,0.3091059164797609,2.7755575615628914e-17,1
1000,0.11509692996226153,13.247303286737738,8.197258329184624,0.0630232193314478,0.008138682131425636,0.000992854172040615,0.004850730466703585,0.0010510117943679038,1.6133162086546036,0.2982279198951242,0.30965091967249014,3.469446951953614e-18,-1
1000,0.11509692996226153,13.247303286737738,121.8700155444985,0.9369767806685522,0.10872805397091137,0.0008921641101392278,0.8779294634140812,0.012616950562922514,0.22901061085380253,0.11781423721573599,0.30965091967249014,0.0,1
1000,0.11532233504648122,13.29924096057287,8.176551308865793,0.0627251634853256,0.008118289984253546,0.0009928745846003468,0.00481380961690708,0.0010507207730729973,1.613225744858028,0.29880970313112365,0.31019463545937637,3.469446951953614e-18,-1
1000,0.11532233504648122,13.29924096057287,122.17864992992698,0.9372748365146744,0.10897340039213473,0.0008919185181259913,0.8784880575481283,0.012669925117357596,0.22860867186801137,0.11795595845348654,0.31019463545937637,2.7755575615628914e-17,1
1000,0.11554730042025219,13.35117863440801,8.15598571406711,0.06242970243618236,0.00809803628212026,0.0009928948585764563,0.004777385727125034,0.0010504325516139097,1.6131323047393265,0.29938994013881415,0.31073707150756286,0.0,-1
1000,0.11554730042025219,13.35117863440801,122.48672754256614,0.9375702975638176,0.10921816953729142,0.0008916735039666753,0.879041964243021,0.012722895113115066,0.22821134144586297,0.11809752301391611,0.31073707150756286,0.0,1
1000,0.11577182864688261,13.403116308243149,8.135559925506186,0.06213680270876281,0.008077919447217157,0.0009929149955483312,0.004741450095545733,0.001050147090792087,1.6130359376201533,0.29996864156134756,0.3112782354093344,0.0,-1
1000,0.11577182864688261,13.403116308243149,122.79425253423393,0.9378631972912372,0.1094623655423717,0.0008914290635211495,0.8795912416804401,0.012775860599646706,0.22781855759806346,0.11823893035667345,0.3112782354093344,0.0,1
1000,0.11599592226487225,13.455053982078287,8.115272349967846,0.06184643140231521,0.008057937927037837,0.0009929349970700322,0.004705994208605256,0.0010498643521340532,1.6129366918986383,0.3005458179191047,0.3118181346831344,0.0,-1
1000,0.11599592226487225,13.455053982078287,123.10122900606758,0.9381535685976848,0.10970599249330466,0.0008911851926993947,0.8801359470824581,0.01282882162557999,0.22743025941123796,0.11838017996591953,0.3118181346831344,2.7755575615628914e-17,1
1000,0.11621958378824723,13.506991655913419,8.095121419762767,0.06155855617825827,0.008038090193854366,0.0009929548646708164,0.004671009736131395,0.0010495842978747035,1.6128346150700916,0.3011214796117063,0.3123567767745635,3.469446951953614e-18,-1
1000,0.11621958378824723,13.506991655913419,123.40766100939796,0.9384414438217417,0.10994905442681636,0.0008909418874606443,0.880676136731323,0.01288177823873613,0.2270463870247713,0.1185212713496462,0.3123567767745635,0.0,1
1000,0.11644281570688918,13.558929329748558,8.075105592199897,0.06127314524816642,0.008018374744206806,0.0009929745998556489,0.0046364885266332,0.001049306890941061,1.6127297537471588,0.3016956369199806,0.312894169057361,0.0,-1
1000,0.11644281570688918,13.558929329748558,123.71355254660428,0.9387268547518336,0.1101915553312686,0.000890699143812544,0.8812118659887552,0.012934730486147641,0.22666688160824716,0.11866220403901453,0.312894169057361,0.0,1
1000,0.1166656204868585,13.610867003583696,8.055223349072218,0.06099016736206347,0.00799879009840562,0.0009929942041057,0.004602422602731116,0.001049032094936477,1.61262215367944,0.30226830000788857,0.3134303188343698,3.469446951953614e-18,-1
1000,0.1166656204868585,13.610867003583696,124.0189075719499,0.9390098326379366,0.11043349914747914,0.0008904569578103311,0.8817431893147646,0.012987678414075395,0.22629168533946756,0.11880297758771285,0.3134303188343698,2.7755575615628914e-17,1
1000,0.11688800057071227,13.662804677418833,8.035473196155493,0.060709591797016106,0.007979334800046615,0.0009930136788788321,0.004568804156723016,0.0010487598741252668,1.612511859772602,0.3028394789244101,0.31396523333848425,0.0,-1
1000,0.11688800057071227,13.662804677418833,124.32372999239962,0.939290408202984,0.11067488976952422,0.0008902153255560318,0.8822701602860085,0.013040622068025313,0.2259207413830317,0.11894359157133294,0.31396523333848425,5.551115123125783e-17,1
1000,0.11710995837781674,13.71474235125397,8.015853662719586,0.06043138834601781,0.007960007415538008,0.0009930330256100722,0.0045356255462814625,0.001048490193417762,1.6123989161069867,0.3034091836053885,0.31449891973358207,0.0,-1
1000,0.11710995837781674,13.71474235125397,124.62802366841903,0.9395686116539822,0.1109157310455231,0.0008899742431976745,0.8827928316136974,0.013093561492764536,0.22555399386946295,0.11908404558676469,0.31449891973358207,0.0,1
1000,0.1173314963046543,13.766680025089105,7.996363301051976,0.06015552730715444,0.007940806533639268,0.0009930522457120728,0.004502879290277773,0.0010482230183557653,1.6122833659557352,0.3039774238753381,0.31503138511544043,0.0,-1
1000,0.1173314963046543,13.766680025089105,124.93179241475619,0.9398444726928455,0.11115602677840572,0.0008897337069285227,0.8833112551610682,0.013146496732337176,0.22519138787486176,0.11922433925160794,0.31503138511544043,0.0,1
1000,0.11755261672512544,13.818617698924243,7.977000685993119,0.05988197947304347,0.007921730765011382,0.0009930713405755642,0.004470558064728641,0.0010479583150984034,1.612165251802444,0.30454420944921334,0.3155626365126363,0.0,-1
1000,0.11755261672512544,13.818617698924243,125.23504000120651,0.9401180205269566,0.11139578072666381,0.0008894937129863225,0.8838254819604296,0.013199427830079716,0.22483286940107472,0.11936447220360134,0.3155626365126363,2.7755575615628914e-17,1
1000,0.11777332199084553,13.87055537275938,7.9577644144833,0.0596107161205385,0.00790277874177822,0.0009930903115697915,0.004438654698861213,0.0010476960504083536,1.612044615358361,0.3051095499341412,0.3160926808874316,3.469446951953614e-18,-1
1000,0.11777332199084553,13.87055537275938,125.53777015336101,0.9403892838794615,0.11163499660508562,0.000889254257652567,0.8843355622297974,0.013252354828635942,0.2244783853563609,0.1195044441000677,0.3160926808874316,0.0,1
1000,0.11799361443143658,13.922493046594518,7.938653105120657,0.05934170900069168,0.007883949117098686,0.0009931091600429442,0.0044071621712926815,0.0010474361916384422,1.611921497579147,0.3056734548311184,0.3166215251366432,0.0,-1
1000,0.11799361443143658,13.922493046594518,125.8399865533382,0.9406582909993082,0.11187367808547502,0.0008890153372517768,0.8848415453891297,0.013305277769971514,0.2241278835365405,0.11964425461737482,0.3166215251366432,2.7755575615628914e-17,1
1000,0.11821349635481414,13.974430720429655,7.919665397730008,0.059074930328965866,0.00786524056474929,0.0009931278873225734,0.00437607360632056,0.001047178706718598,1.6117959386812044,0.3062359335366739,0.31714917609249943,3.469446951953614e-18,-1
1000,0.11821349635481414,13.974430720429655,126.14169284050064,0.9409250696710342,0.11211182879735522,0.0008887769481507956,0.8853434800761747,0.013358196695388165,0.22378131260661438,0.11978390345041202,0.31714917609249943,2.7755575615628914e-17,1
1000,0.11843297004746943,14.026368394264791,7.900799952942223,0.0588103527756897,0.0078466517787169,0.0009931464947159992,0.004345382270320015,0.0010469235641431508,1.6116679781575878,0.3067969953444963,0.3176756405234803,0.0,-1
1000,0.11843297004746943,14.026368394264791,126.44289261215592,0.9411896472243102,0.11234945232865759,0.0008885390867581005,0.8858414141619348,0.013411111645537526,0.2234386220828406,0.11992339031208153,0.3176756405234803,2.7755575615628914e-17,1
1000,0.11865203777474674,14.078306068099927,7.882055451783788,0.05854794945674852,0.007828181472801343,0.0009931649835107094,0.0043150815682447274,0.0010466707329584663,1.6115376547935132,0.30735664944702995,0.3182009251351456,3.469446951953614e-18,-1
1000,0.11865203777474674,14.078306068099927,126.74358942424291,0.9414520505432514,0.11258655222639591,0.0008883017495231272,0.8863353947657722,0.013464022660434616,0.2230997623152493,0.12006271493280377,0.3182009251351456,2.7755575615628914e-17,1
1000,0.11887070178111622,14.130243741935068,7.863430595276307,0.05828769392450414,0.0078098283802275955,0.0009931833549747472,0.004285165040227896,0.0010464201827509042,1.6114050066814798,0.30791490493703766,0.31872503657094814,0.0,-1
1000,0.11887070178111622,14.130243741935068,127.04378679200347,0.9417123060754958,0.11282313199732641,0.0008880649329356092,0.8868254682701475,0.013516929779470955,0.222764684470593,0.12020187706003733,0.31872503657094814,2.7755575615628914e-17,1
1000,0.11908896429044213,14.182181415770202,7.8449241040456235,0.05802956015893695,0.0077915912532672636,0.00099320161035709,0.004255626358280089,0.0010461718836350916,1.6112700712359989,0.3084717708091319,0.31924798141303384,0.0,-1
1000,0.11908896429044213,14.182181415770202,127.34348819063987,0.9419704398410631,0.11305919510859398,0.000887828633524931,0.8873116803350188,0.01356983304142736,0.22243334051571004,0.12034087645781179,0.31924798141303384,2.7755575615628914e-17,1
1000,0.11930682750624685,14.23411908960534,7.826534717940312,0.05777352255900404,0.007773468862869109,0.000993219750888019,0.004226459323080821,0.0010459258062425,1.6111328852079672,0.30902725596127656,0.31976976618302905,0.0,-1
1000,0.11930682750624685,14.23411908960534,127.6426970559589,0.9422264774409961,0.11329474498836524,0.0008875928478594942,0.8877940759118979,0.013622732484486467,0.22210568320129606,0.12047971290627407,0.31976976618302905,5.551115123125783e-17,1
1000,0.11952429361197027,14.286056763440477,7.8082611956592665,0.05751955593420725,0.007755459998298364,0.0009932377777794811,0.004197657860860843,0.0010456819217103197,1.6109934846986738,0.309581369196257,0.3202903973428137,0.0,-1
1000,0.11952429361197027,14.286056763440477,127.94141678500196,0.9424804440657929,0.11352978502644795,0.0008873575725460981,0.8882726992575802,0.013675628146244833,0.2217816660460685,0.12061838620124708,0.3202903973428137,5.551115123125783e-17,1
1000,0.11974136477122521,14.337994437275615,7.79010231438812,0.05726763549636499,0.007737563466784581,0.0009932556922254408,0.004169216020372166,0.0010454402016706207,1.6108519051734587,0.310134119223123,0.32080988129528365,1.734723475976807e-18,-1
1000,0.11974136477122521,14.337994437275615,128.23965073666267,0.9427323645036351,0.11376431857489819,0.0008871228042293311,0.888747593947555,0.013728520063724855,0.22146124332131442,0.12075689615380111,0.32080988129528365,0.0,1
1000,0.11995804312804853,14.389932111110753,7.772056869444269,0.05701773685158226,0.007719778093177779,0.0009932734954022245,0.00414112796994306,0.001045200618239792,1.6107081814750392,0.31068551465860134,0.32132822438509867,1.734723475976807e-18,-1
1000,0.11995804312804853,14.389932111110753,128.5374022322912,0.9429822631484177,0.11399834894861466,0.0008868885395909763,0.889218802889104,0.013781408273386269,0.22114437003581014,0.12089524258983658,0.32132822438509867,0.0,1
1000,0.1201743308071482,14.44186978494589,7.754123673930222,0.056769835992413024,0.007702102719612644,0.0009932911884688563,0.004113387994615263,0.0010449631440082477,1.6105623478364972,0.3112355640284825,0.3218454328994199,1.734723475976807e-18,-1
1000,0.1201743308071482,14.44186978494589,128.83467455628693,0.943230164007587,0.11423187942592128,0.0008866547753494282,0.8896863683340983,0.013834292811137513,0.2208310019211025,0.12103342534967891,0.3218454328994199,2.7755575615628914e-17,1
1000,0.12039022991414638,14.493807458781026,7.7363015583951,0.056523909290210055,0.007684536205180599,0.0009933087725673868,0.004085990493360835,0.0010447277520304007,1.61041443789396,0.31178427576897844,0.32236151306863414,3.469446951953614e-18,-1
1000,0.12039022991414638,14.493807458781026,129.13147095667804,0.94347609070979,0.11446491324913752,0.0008864215082591217,0.8901503318914997,0.013887173712346648,0.2205210954171425,0.12117144428768409,0.32236151306863414,2.7755575615628914e-17,1
1000,0.12060574253581859,14.54574513261616,7.7185893705040085,0.05627993348765651,0.007667077425609478,0.0009933262488232137,0.004058929976376104,0.0010444944158148862,1.61026448469896,0.31233165822805536,0.3228764710670673,1.734723475976807e-18,-1
1000,0.12060574253581859,14.54574513261616,129.4277946456902,0.9437200665123435,0.11469745362513746,0.0008861887351099725,0.890610734539577,0.013940051011852136,0.22021460765826,0.12130929927185555,0.3228764710670673,2.7755575615628914e-17,1
1000,0.12082087074032904,14.5976828064513,7.700985974715069,0.05603788569147414,0.0076497252729506035,0.0009933436183453947,0.004032201062450224,0.0010442631093150329,1.6101125207304987,0.3128777196667405,0.32339031301368604,3.469446951953614e-18,-1
1000,0.12082087074032904,14.5976828064513,129.72364880030344,0.9439621143085258,0.1149295037258978,0.000885956452726829,0.8910676166378432,0.013992924743973335,0.2199114964594695,0.12144699018347108,0.32339031301368604,5.551115123125783e-17,1
1000,0.12103561657746217,14.649620480286435,7.683490251963965,0.055797743365304145,0.007632478655273125,0.0009933608822269538,0.00400579847640614,0.001044033806919573,1.6099585779068173,0.31342246826040254,0.3239030449727877,0.0,-1
1000,0.12103561657746217,14.649620480286435,130.01903656279737,0.9442022566346958,0.11516106668903414,0.0008857246579689348,0.8915210179387213,0.014045794942520621,0.21961172030310142,0.12158451691672031,0.3239030449727877,2.7755575615628914e-17,1
1000,0.12124998207885053,14.701558154121575,7.666101099355689,0.05555948432275446,0.007615336496365305,0.00099337804154518,0.003979717046611502,0.0010438064834435866,1.6098026875968807,0.3139659121000094,0.3244146729546804,1.734723475976807e-18,-1
1000,0.12124998207885053,14.701558154121575,130.31396104128638,0.9444405156772455,0.11539214561832753,0.0008854933477294019,0.8919709775989458,0.014098661640805456,0.21931523832574537,0.12172187937835195,0.3244146729546804,2.7755575615628914e-17,1
1000,0.121463969258199,14.75349582795671,7.648817429863393,0.055323086720610315,0.007598297735442691,0.0009933950973619193,0.003953951702557506,0.001043581114119668,1.6096448806315893,0.31450805919336067,0.32492520291635124,3.469446951953614e-18,-1
1000,0.121463969258199,14.75349582795671,130.6084253102433,0.9446769132793896,0.11562274358423992,0.0008852625189346947,0.8924175341907074,0.014151524871650063,0.21902201030550114,0.12185907748733076,0.32492520291635124,5.551115123125783e-17,1
1000,0.12167758011150553,14.805433501791848,7.631638172034088,0.05508852905220264,0.007581361326862881,0.000993412050723861,0.003928497472503473,0.0010433576745893158,1.6094851873147125,0.31504891746629643,0.3254346407621242,0.0,-1
1000,0.12167758011150553,14.805433501791848,130.90243241101314,0.9449114709477974,0.11585286362441963,0.0008850321685441244,0.892860725712547,0.01420438466739693,0.21873199664952403,0.12199611117450351,0.3254346407621242,5.551115123125783e-17,1
1000,0.12189081661727837,14.857371175626984,7.614562269701033,0.05485579014093043,0.007564526239846779,0.000993428902662816,0.0039033494811851243,0.0010431361408945313,1.609323637433574,0.31558849476388484,0.3259429923443081,0.0,-1
1000,0.12189081661727837,14.857371175626984,131.19598535231668,0.9451442098590696,0.11608250874419702,0.0008848022935493523,0.8933005896000068,0.014257241059918102,0.21844515838186251,0.12213298038227446,0.3259429923443081,2.7755575615628914e-17,1
1000,0.12210368073674979,14.909308849462121,7.597588681702639,0.05462484913393298,0.0075477914582061266,0.0009934456541959898,0.0038785029475846573,0.0010429164894696266,1.6091602602694708,0.31612679885158546,0.3264502634638336,1.734723475976807e-18,-1
1000,0.12210368073674979,14.909308849462121,131.48908711074387,0.945375150866067,0.11631168191707017,0.0008845728909739037,0.8937371627360429,0.014310094080624192,0.21816145713157448,0.12226968506428913,0.3264502634638336,0.0,1
1000,0.12231617441408663,14.961246523297259,7.580716381607689,0.054395685495907634,0.007531155980077153,0.0009934623063262492,0.0038539531827606415,0.0010426986971332308,1.6089950846078518,0.3166638374163918,0.3269564598708809,1.734723475976807e-18,-1
1000,0.12231617441408663,14.961246523297259,131.7817406312378,0.9456043145040923,0.11654038608518129,0.0008843439578726913,0.8941704814612075,0.014362943760473226,0.2178808551211195,0.12240622518512699,0.3269564598708809,0.0,1
1000,0.12252829957659739,15.013184197132396,7.563944357446729,0.05416827900306929,0.007514618817660186,0.0009934788600423823,0.0038296955877359547,0.001042482741080493,1.6088281387482526,0.317199618067953,0.32746158726549723,1.734723475976807e-18,-1
1000,0.12252829957659739,15.013184197132396,132.07394882756918,0.9458317209969307,0.11676862415978399,0.0008841154913315475,0.8946005815836056,0.014415790129979301,0.21760331515501508,0.12254260072000202,0.32746158726549723,2.7755575615628914e-17,1
1000,0.12274005813493626,15.065121870967532,7.5472716114494505,0.05394260973724794,0.007498178996965055,0.0009934953163193542,0.003805725651441982,0.0010422685988754731,1.6086594505139986,0.317734148339673,0.3279656512982049,1.734723475976807e-18,-1
1000,0.12274005813493626,15.065121870967532,132.36571458280173,0.946057390262752,0.11699639902170132,0.0008838874884667654,0.8950274983886323,0.014468633219220973,0.21732880060875454,0.12267881165447163,0.3279656512982049,0.0,1
1000,0.12295145198330384,15.11705954480267,7.530697159787924,0.05371865808012053,0.007481835557562153,0.0009935116761185564,0.003782038948717375,0.0010420562484437206,1.6084890472616808,0.3182674356897914,0.3284686575705997,0.0,-1
1000,0.12295145198330384,15.11705954480267,132.65704074974823,0.9462813419198794,0.11722371352177509,0.0008836599464246497,0.8954512666484965,0.014521473057849496,0.21705727541797576,0.12281485798415324,0.3284686575705997,2.7755575615628914e-17,1
1000,0.12316248299964486,15.168997218637807,7.514220032325513,0.05349640470757341,0.007465587552338986,0.000993527940388049,0.003758631138359695,0.0010418456680650258,1.6083169558904051,0.3187994875024429,0.32897061163594027,1.734723475976807e-18,-1
1000,0.12316248299964486,15.168997218637807,132.94793015141823,0.9465035952924266,0.11745057048130658,0.0008834328623810745,0.8958719206315363,0.014574309675096849,0.2167887040678759,0.12295073971444832,0.32897061163594027,2.7755575615628914e-17,1
1000,0.12337315304584277,15.220934892472945,7.497839272371316,0.053275830584192066,0.007449434047262077,0.0009935441100628007,0.003735497961228379,0.0010416368363663497,1.608143202850835,0.3193303110886982,0.3294715189997285,1.734723475976807e-18,-1
1000,0.12337315304584277,15.220934892472945,133.23838558145695,0.946724169415808,0.11767697269248902,0.000883206233541052,0.8962894941113312,0.01462714309978361,0.2165230515828651,0.12308645686027382,0.3294715189997285,2.7755575615628914e-17,1
1000,0.1235834639679115,15.272872566308083,7.481553936440017,0.053056916957874824,0.007433374121144084,0.0009935601860649207,0.003712635238397473,0.0010414297323149211,1.6079678141540155,0.31985991368758576,0.3299713851202805,1.734723475976807e-18,-1
1000,0.1235834639679115,15.272872566308083,133.52840980457583,0.9469430830421252,0.1179029229188316,0.0008829800571383067,0.8967040203756165,0.01467997336032661,0.21626028351645393,0.12322200944580092,0.3299713851202805,2.7755575615628914e-17,1
1000,0.12379341759618408,15.324810240143217,7.465363094016979,0.05283964535456711,0.00741740686541601,0.0009935761693038879,0.003690038869356648,0.0010412243352115,1.6077908153799976,0.32038830246709393,0.33047021540928917,0.0,-1
1000,0.12379341759618408,15.324810240143217,133.81800555697498,0.9471603546454329,0.1181284238955757,0.0008827543304348591,0.8971155322350064,0.014732800484746414,0.21600036594136574,0.12335739750420016,0.33047021540928917,0.0,1
1000,0.12400301574549852,15.376747913978352,7.449265827328459,0.0526239975731133,0.007401531383904345,0.0009935920606767724,0.0036677048302590667,0.001041020624683796,1.6076122316862687,0.3209154845251575,0.3309680152323785,0.0,-1
1000,0.12400301574549852,15.376747913978352,134.1071755467576,0.9473760024268867,0.11835347833010317,0.0008825290507206174,0.8975240620315262,0.014785624500674667,0.21574326543987246,0.12349262107739421,0.3309680152323785,2.7755575615628914e-17,1
1000,0.12421226021538088,15.428685587813494,7.433261231116796,0.0524099556802228,0.007385746792613033,0.0009936078610684553,0.0036456291722146874,0.0010408185806800474,1.6074320878159782,0.3214414668906233,0.33146478990964884,1.734723475976807e-18,-1
1000,0.12421226021538088,15.428685587813494,134.39592245433667,0.9475900443197772,0.11857808890233708,0.0008823042153129759,0.8979296416469648,0.014838445435361242,0.21548894909434235,0.1236276802158161,0.33146478990964884,5.551115123125783e-17,1
1000,0.12442115279022546,15.48062326164863,7.4173484124204725,0.05219750200554785,0.007370052219510144,0.0009936235713518418,0.003623808019627703,0.001040618183462749,1.6072504081059846,0.32196625652420063,0.33196054471621383,1.734723475976807e-18,-1
1000,0.12442115279022546,15.48062326164863,134.684248932834,0.9478024979944522,0.1188022582651349,0.0008820798215564215,0.8983323025110457,0.014891263315681224,0.21523738447800017,0.12376257497817456,0.33196054471621383,5.551115123125783e-17,1
1000,0.1246296952394724,15.532560935483769,7.401526490358903,0.05198661913686968,0.007354446804319119,0.000993639192388069,0.0036022375685767823,0.0010404194136025239,1.6070672164947195,0.3224898603193949,0.3324552848827306,1.734723475976807e-18,-1
1000,0.1246296952394724,15.532560935483769,134.97215760847166,0.9480133808631304,0.11902598904467433,0.0008818558668221478,0.8987320756094258,0.014944078168141728,0.2149885396458895,0.12389730543122521,0.3324552848827306,0.0,1
1000,0.12483788931778246,15.584498609318905,7.385794595921822,0.05177728991539053,0.007338929698314476,0.0009936547250267123,0.0035809140852368576,0.0010402222519721456,1.6068825365298618,0.3230122851034223,0.3329490155959194,1.734723475976807e-18,-1
1000,0.12483788931778246,15.584498609318905,135.25965108095653,0.9482227100846095,0.11924928384083243,0.0008816323485076753,0.8991289914915236,0.014996890018888641,0.21474238312603455,0.12403187164954778,0.3329490155959194,2.7755575615628914e-17,1
1000,0.12504573676520941,15.636436283154046,7.370151871763181,0.051569497431128736,0.007323500064121857,0.000993670170105984,0.0035598339043412773,0.0010400266797406898,1.6066963913758565,0.3235335376381115,0.3334417419990786,0.0,-1
1000,0.12504573676520941,15.636436283154046,135.54673192385744,0.9484305025688713,0.11947214522755716,0.0008814092640364794,0.8995230802781822,0.015049698893713107,0.21449888391079558,0.12416627371532915,0.3334417419990786,2.7755575615628914e-17,1
1000,0.12525323930736953,15.688373956989182,7.354597471999428,0.051363225018414234,0.007308157075522339,0.0009936855284529305,0.0035389934276831084,0.0010398326783678303,1.6065088038212452,0.3240536246207866,0.33393346919258915,1.734723475976807e-18,-1
1000,0.12525323930736953,15.688373956989182,135.83340268497534,0.9486367749815857,0.11969457575323247,0.0008811866108576253,0.8999143716691697,0.0151025048180579,0.2142580114484136,0.12430051171815204,0.33393346919258915,5.551115123125783e-17,1
1000,0.1254603986556089,15.740311630824312,7.3391305620120475,0.05115845625148195,0.007292899917260844,0.0009937008008836228,0.0035183891226544836,0.0010396402295982598,1.6063197962858482,0.32457255268513674,0.33442420223441327,0.0,-1
1000,0.1254603986556089,15.740311630824312,136.119665886707,0.948841543748518,0.11991657794103684,0.0008809643864454086,0.9003028949505244,0.015155307817023712,0.2140197356347378,0.12443458575478919,0.33442420223441327,2.7755575615628914e-17,1
1000,0.12566721650716806,15.792249304659451,7.3237503182542625,0.05095517494016041,0.007277727784858595,0.0009937159882033447,0.003498017520822853,0.0010394493154562419,1.6061293908277727,0.3250903284020691,0.33491394614058523,3.469446951953614e-18,-1
1000,0.12566721650716806,15.792249304659451,136.40552402640185,0.9490448250598396,0.12013815428929511,0.0008807425882990038,0.9006886790017435,0.015208107915375264,0.2137840268051338,0.12456849592900295,0.33491394614058523,2.7755575615628914e-17,1
1000,0.1258736945453441,15.84418697849459,7.308455928061823,0.050753365125653746,0.007262639884429516,0.0009937310912067772,0.0034778752165431615,0.0010392599182402877,1.6059376091502768,0.32560695828054764,0.33540270588569454,1.734723475976807e-18,-1
1000,0.1258736945453441,15.84418697849459,136.6909795767122,0.9492466348743462,0.12035930727182392,0.0008805212139421182,0.9010717523028245,0.015260905137547227,0.2135508557265657,0.12470224235134986,0.33540270588569454,5.551115123125783e-17,1
1000,0.12607983443965068,15.896124652329727,7.293246589467729,0.05055301107641389,0.0072476354325004405,0.0009937461106781778,0.003457958865604803,0.001039072020517953,1.6057444726084686,0.326122448768417,0.33589048640336233,1.734723475976807e-18,-1
1000,0.12607983443965068,15.896124652329727,136.97603498593736,0.9494469889235861,0.12058003933827094,0.0008803002609226517,0.9014521429411583,0.015313699507650075,0.21332019358984883,0.12483582513899044,0.33589048640336233,0.0,1
1000,0.12628563784597543,15.94806232616486,7.278121511020802,0.05035409728410126,0.00723271365583505,0.0009937610473915565,0.0034382651839124437,0.0010388856051207534,1.6055500022158693,0.326636806253213,0.3363772925867112,1.734723475976807e-18,-1
1000,0.12628563784597543,15.94806232616486,137.26069267836172,0.9496459027158988,0.12080035291444843,0.000880079726812364,0.9018298786182808,0.015366491049475869,0.21309201200206862,0.124969244415504,0.3363772925867112,0.0,1
1000,0.12649110640673517,15.999999999999996,7.26307991160807,0.05015660845963175,0.007217873791261498,0.0009937759021108493,0.0034187909461997393,0.0010387006551391958,1.6053542186508203,0.3271500370629577,0.3368631292888268,1.734723475976807e-18,-1
1000,0.12649110640673517,15.999999999999996,137.5449550545862,0.9498433915403682,0.12102025040266022,0.0008798596092065464,0.9022049866564851,0.015419279786503764,0.21286628297916105,0.1251025003107078,0.3368631292888268,5.551115123125783e-17,1
10000,0.019606884493625718,3.8442991954638064,99.94350574116395,0.4997424501585855,0.00989643180837153,9.902025884504735e-05,0.24976754475495008,0.00019597967414348785,1.0004951849465102,0.038661907554610166,0.0576895413079617,0.0,-1
10000,0.019606884493625718,3.8442991954638064,100.04652054027049,0.5002575498414146,0.009906531308355462,9.901924879404386e-05,0.25028259292265936,0.0001961776740691628,0.9995048048490685,0.03864209697832331,0.0576895413079617,3.469446951953614e-18,1
10000,0.019735622485282902,3.8949479488160406,89.07165395306731,0.4424171038011127,0.008829403379402453,9.912697235929569e-05,0.1957639867136757,0.00017621010437076005,1.1104291995046947,0.04112847048123494,0.0580609975275265,3.469446951953614e-18,-1
10000,0.019735622485282902,3.8949479488160406,112.25793567579386,0.5575828961988872,0.011102271981383393,9.889966276813847e-05,0.3109182613804373,0.00022106209496183023,0.8890574189721118,0.036670709956126396,0.0580609975275265,0.0,1
10000,0.01986352612747363,3.9455967021682747,84.93370390857179,0.419092866632278,0.00842267575357533,9.916764918956142e-05,0.17567257954668858,0.0001692738590850592,1.1549699906236244,0.042297111681810926,0.058429953474944264,3.469446951953614e-18,-1
10000,0.01986352612747363,3.9455967021682747,117.7271158545444,0.5809071333677219,0.011636877668672807,9.8846196852818e-05,0.3374706632371544,0.00023311285762768407,0.8440100616819892,0.035993911630521444,0.058429953474944264,3.469446951953614e-18,1
10000,0.019990611435172535,3.9962454555205094,81.90822618739665,0.4015426487811546,0.0081250840052905,9.9197411340605e-05,0.16127231749217866,0.00016440841413338275,1.188398319920033,0.04324909421302675,0.05879645717634062,3.469446951953614e-18,-1
10000,0.019990611435172535,3.9962454555205094,122.0756505839039,0.5984573512188454,0.012061529307595001,9.88037274419847e-05,0.35816732649028166,0.00024309249262571673,0.8100817759814875,0.03553050296684705,0.05879645717634062,3.469446951953614e-18,1
10000,0.020116893917483242,4.046894208872743,79.45654523540368,0.387028567447921,0.007883800944993587,9.922154205970661e-05,0.149828689176218,0.00016059361651293434,1.2159814696028537,0.04408811712957826,0.059160555140587115,0.0,-1
10000,0.020116893917483242,4.046894208872743,125.84237044759803,0.612971432552079,0.01242906959370616,9.876696973760315e-05,0.3757489577342109,0.000252021159162366,0.7820050924719801,0.03517684690983374,0.059160555140587115,3.469446951953614e-18,1
10000,0.02024238859973046,4.097542962224977,77.3700765955127,0.37448110960622893,0.007678367905047569,9.924208741823706e-05,0.14027523275326653,0.00015743740384463955,1.2397776384362753,0.04485437337735454,0.05952229242556627,1.734723475976807e-18,-1
10000,0.02024238859973046,4.097542962224977,129.2360100956643,0.6255188903937711,0.012759972216962946,9.87338761659203e-05,0.39128790725210105,0.0002602909256268364,0.7577216329455884,0.03489281057875368,0.05952229242556627,3.469446951953614e-18,1
10000,0.020367110044326887,4.1481917155772114,75.54189109388456,0.36334718535893584,0.007498295397497453,9.926009646989725e-05,0.13206171384257337,0.00015474024881351336,1.260851503364167,0.045568493962871964,0.059881712700761494,0.0,-1
10000,0.020367110044326887,4.1481917155772114,132.36364426690216,0.6366528146410642,0.013064741224820571,9.870339621713967e-05,0.4053400098284438,0.00026810132515907797,0.7361665483454081,0.034657821181423146,0.059881712700761494,6.938893903907228e-18,1
10000,0.020491072370496976,4.198840468929445,73.90850204437864,0.3532955048483705,0.0073373546507821755,9.92761921541372e-05,0.12485954059915524,0.0001523845407952779,1.2798409523367669,0.04624274788740688,0.06023885830641801,1.734723475976807e-18,-1
10000,0.020491072370496976,4.198840468929445,135.28890078161865,0.6467044951516295,0.013349619505240702,9.867490554002992e-05,0.41823918706900065,0.00027556997403105793,0.7167017855506216,0.03445966615893542,0.06023885830641801,0.0,1
10000,0.02061428927293318,4.24948922228168,72.42857130686916,0.3441084329764563,0.007191489349705115,9.929078014304379e-05,0.11845363732264931,0.00015029425062204328,1.2971651382905014,0.04688513957390188,0.060593770309501804,3.469446951953614e-18,-1
10000,0.02061428927293318,4.24948922228168,138.05325466984175,0.6558915670235438,0.013618677065373478,9.864799709317198e-05,0.4302055899381889,0.00028277290688854374,0.6989080330335501,0.03429039583335133,0.060593770309501804,3.469446951953614e-18,1
10000,0.020736774039454432,4.300137975633913,71.07340731832446,0.33563356575197256,0.00705788373565108,9.930414204063896e-05,0.11269403314954825,0.0001484169877776156,1.3131176504327295,0.047501237508634345,0.06094648855666553,3.469446951953614e-18,-1
10000,0.020736774039454432,4.300137975633913,140.68553031679423,0.6643664342480274,0.01387474294899546,9.862238794389484e-05,0.44139402507109604,0.00028976251956285644,0.6824915492349419,0.034144494836637916,0.06094648855666553,0.0,1
10000,0.02085853956773136,4.350786728986148,69.82213833494131,0.3277590469734598,0.00693448919602106,9.931648272867077e-05,0.10747118818237418,0.0001467149140619348,1.327914013203182,0.04809510328053372,0.06129705172441509,0.0,-1
10000,0.02085853956773136,4.350786728986148,143.20672838798134,0.6722409530265402,0.014119878663796756,9.859787192081241e-05,0.45191864259968567,0.0002965766554131248,0.6672366632840001,0.034017953138226545,0.06129705172441509,3.469446951953614e-18,1
10000,0.020979598381137762,4.401435482338382,68.65902355133169,0.3203997692940502,0.006819760521360253,9.932795674353832e-05,0.10270220243006477,0.00014515969743417523,1.3417182434865473,0.04866980921081091,0.061645497366655366,1.734723475976807e-18,-1
10000,0.020979598381137762,4.401435482338382,145.63271486848961,0.6796002307059499,0.01435564194010128,9.85742932353134e-05,0.46186674020345947,0.00030324365148952354,0.6529792174871114,0.03390774847876514,0.061645497366655366,3.469446951953614e-18,1
10000,0.021099962643783558,4.452084235690616,67.57184746083183,0.31348910479291636,0.006712498404099306,9.933868402799287e-05,0.09832255325823133,0.00014372950809502538,1.3546587679019046,0.049227747504707604,0.06199186195978071,0.0,-1
10000,0.021099962643783558,4.452084235690616,147.9758268529796,0.6865108952070836,0.014583244247155494,9.855153072835728e-05,0.4713070377627662,0.0003097853424570084,0.6395906497581056,0.0338115372784774,0.06199186195978071,0.0,1
10000,0.02121964417478024,4.50273298904285,66.5509075262068,0.3069736721900832,0.0066117501304817205,9.934875986293811e-05,0.09428086877030367,0.00014240713047487618,1.3668384963772144,0.04977082520458098,0.06233618094546327,0.0,-1
10000,0.02121964417478024,4.50273298904285,150.24588501760906,0.6930263278099168,0.014803650115463566,9.852948793724736e-05,0.48029491526366264,0.000316218948612833,0.6269679197805358,0.03372745974111793,0.06233618094546327,0.0,1
10000,0.02133865446178621,4.553381742395085,65.58834737460575,0.3008098772498064,0.0065167441638797645,9.935826140975301e-05,0.09053547382297593,0.00014117872353703874,1.3783414830594534,0.050300592630450135,0.06267848877128132,0.0,-1
10000,0.02133865446178621,4.553381742395085,152.45086056050522,0.6991901227501934,0.015017642567014084,9.850808655195378e-05,0.48887587731461196,0.00032255831558874944,0.6150268478501429,0.03365401146758594,0.06267848877128132,3.469446951953614e-18,1
10000,0.02145700467387589,4.604030495747318,64.67770146603438,0.2949615413955621,0.006426845471870825,9.936725217803072e-05,0.08705202379654642,0.00014003297692262461,1.3892374926504418,0.050818331107915365,0.06301881892931914,0.0,-1
10000,0.02145700467387589,4.604030495747318,154.5973306619592,0.7050384586044379,0.015225867801070292,9.848726194608758e-05,0.4970879292125221,0.0003288147582112762,0.6036975483063486,0.03358995577946233,0.06301881892931914,3.469446951953614e-18,1
10000,0.02157470567377352,4.654679249099552,63.81357462683659,0.2893982262393975,0.006341524083059743,9.937578517021105e-05,0.08380183388865048,0.0001389605189313079,1.3995852271204254,0.05132511472898113,0.06335720399286134,1.734723475976807e-18,-1
10000,0.02157470567377352,4.654679249099552,156.6907990732579,0.7106017737606025,0.01542886664957902,9.84669600310452e-05,0.5049632568426466,0.00033499765252582853,0.592921202599692,0.033534262007102564,0.06335720399286134,3.469446951953614e-18,1
10000,0.021691768029489404,4.705328002451786,62.991410624711044,0.2840940188638006,0.0062603323789560015,9.938390515261967e-05,0.08076066881729445,0.00013795349036825055,1.409434665390696,0.051821854966552124,0.06369367565129479,1.734723475976807e-18,-1
10000,0.021691768029489404,4.705328002451786,158.73592765800785,0.7159059811361993,0.015627097296927503,9.844713498380563e-05,0.5125294455749144,0.0003411148619544488,0.5826477194029597,0.033486060921667254,0.06369367565129479,0.0,1
10000,0.02180820202539407,4.755976755804021,62.207321298304564,0.27902663134318145,0.006182888326594714,9.939165033237377e-05,0.07790784645710076,0.00013700523091691395,1.4188287979862935,0.05230933362663914,0.06402826474332439,1.734723475976807e-18,-1
10000,0.02180820202539407,4.755976755804021,160.73670737326088,0.7209733686568186,0.015820952058394278,9.842774756891747e-05,0.5198103846770972,0.00034717305092742405,0.5728339997641129,0.033444611827195145,0.06402826474332439,0.0,1
10000,0.021924017672763026,4.806625509156254,61.45795793658939,0.27417672015167693,0.0061088628562982914,9.939905361973215e-05,0.07522556108520916,0.0001361100438301843,1.4278049382804223,0.05278822766243825,0.06436100128860106,0.0,-1
10000,0.021924017672763026,4.806625509156254,162.69658699556354,0.725823279848323,0.016010770012930182,9.840876387509448e-05,0.5268269516089681,0.0003531779201963779,0.5634426256785636,0.03340927778868621,0.06436100128860106,6.938893903907228e-18,1
10000,0.022039224719822812,4.857274262508489,60.740412803656056,0.26952736292431184,0.006037970197158166,9.940614359464365e-05,0.07269836372872172,0.000135263016363975,1.4363957307109663,0.05325912818090339,0.06469191451785387,0.0,-1
10000,0.022039224719822812,4.857274262508489,164.61857169660436,0.7304726370756882,0.016196846677720683,9.83901543476627e-05,0.5335975387427692,0.00035913438640468786,0.5544408516996808,0.033379506665697015,0.06469191451785387,6.938893903907228e-18,1
10000,0.022153832661326853,4.907923015860724,60.05214260094932,0.26506365007135857,0.005969960365015243,9.941294525802428e-05,0.07031275713485084,0.00013445988067491737,1.444629937791725,0.05372255522235069,0.06502103290161163,0.0,-1
10000,0.022153832661326853,4.907923015860724,166.50529967671685,0.7349363499286415,0.016379441529779343,9.83718930363257e-05,0.5401384650229512,0.00036504672119362376,0.5457998177642142,0.03335481637102437,0.06502103290161163,1.3877787807814457e-17,1
10000,0.022267850747687702,4.958571769212958,59.39090817609694,0.2607723617111626,0.00590461324463143,9.94194806235992e-05,0.06805687584765995,0.0001336969046102116,1.4525330627843807,0.0541789694090372,0.0653483841775939,1.734723475976807e-18,-1
10000,0.022267850747687702,4.958571769212958,168.35910254735415,0.7392276382888374,0.016558783932906735,9.835395700240957e-05,0.5464643021126457,0.0003709186604161505,0.5374939263659949,0.033334783258640636,0.0653483841775939,0.0,1
10000,0.022381287993690605,5.009220522565192,58.75472645386073,0.2566417089860909,0.005841733871211266,9.942576918979785e-05,0.06592023047255141,0.00013297080492830754,1.460127848343399,0.05462878123782375,0.06567399537684632,1.734723475976807e-18,-1
10000,0.022381287993690605,5.009220522565192,170.18205348725564,0.743358291013909,0.016735077864880602,9.833632584609655e-05,0.5525881359745142,0.00037675349091973256,0.529500343765131,0.033319032865870846,0.06567399537684632,6.938893903907228e-18,1
10000,0.022494153186811514,5.059869275917426,58.14183169226773,0.25266112465590496,0.005781148627043323,9.943182832012768e-05,0.06389350103755932,0.00013227867759031526,1.4674346802232505,0.05507235857492969,0.06599789284868934,1.734723475976807e-18,-1
10000,0.022494153186811514,5.059869275917426,171.97600606947793,0.747338875344095,0.016908505729130826,9.831898132521945e-05,0.5585217790034084,0.00038255412025824966,0.5217985961427627,0.033307232451896464,0.06599789284868934,0.0,1
10000,0.02260645489516138,5.1105180292696595,57.55064394500895,0.2488210918931748,0.005722702145358345,9.943767355281944e-05,0.06196836838937204,0.00013161794120953828,1.4744719173779017,0.055510032760969594,0.06632010228454606,0.0,-1
10000,0.02260645489516138,5.1105180292696595,173.74262587842264,0.7511789081068252,0.017079231458824,9.830190704482207e-05,0.5642759437973205,0.00038832313324564313,0.5143702393709256,0.03329908492448261,0.06632010228454606,6.938893903907228e-18,1
10000,0.02271820147507697,5.161166782621894,56.979743157653346,0.2451130030415886,0.005666254767112456,9.944331885517427e-05,0.0601373753969972,0.0001309862907614783,1.4812561643216429,0.05594210362922755,0.06664064874070964,0.0,-1
10000,0.02271820147507697,5.161166782621894,175.4834164895137,0.7548869969584114,0.017247403067669503,9.828508820205326e-05,0.5698603868161786,0.0003940628382489464,0.5071985865279991,0.033294323852054455,0.06664064874070964,6.938893903907228e-18,1
10000,0.02282940107837726,5.211815535974127,56.42784771525602,0.24152904212629583,0.005611680434669647,9.944877683421645e-05,0.05839381176319705,0.00013038165937985814,1.4878024977147528,0.056368843665008314,0.06695955666010786,0.0,-1
10000,0.02282940107837726,5.211815535974127,177.1997409941375,0.7584709578737042,0.01741315476349194,9.826851137478829e-05,0.5752840281490945,0.00039977530539516315,0.5002684811958,0.033292709333359455,0.06695955666010786,6.938893903907228e-18,1
10000,0.022940061659303276,5.2624642893263625,55.89379654143631,0.2380620863774167,0.00555886493407439,9.94540589124838e-05,0.05673161771486461,0.0001298021865871257,1.4941246563029287,0.056790501479494965,0.06727684989311801,1.734723475976807e-18,-1
10000,0.022940061659303276,5.2624642893263625,178.89283996994803,0.7619379136225833,0.017576608712897023,9.82521643451448e-05,0.5805550521380245,0.0004054623983435425,0.49356610740899665,0.03329402455135756,0.06727684989311801,6.938893903907228e-18,1
10000,0.023050190981158045,5.313113042678597,55.37653405637569,0.2347056231105623,0.0055077044179520475,9.945917547575238e-05,0.055145302925387746,0.00012924619169110723,1.500235201254289,0.057207304731596964,0.06759255171748237,0.0,-1
10000,0.023050190981158045,5.313113042678597,180.56384658925364,0.7652943768894376,0.017737876525009768,9.823603595109414e-05,0.5856809925224669,0.0004111258008915798,0.4870788292126594,0.03329807287792154,0.06759255171748237,6.938893903907228e-18,1
10000,0.023159796622662362,5.363761796030829,54.87509745530569,0.23145367911451853,0.005458104156196937,9.94641359979801e-05,0.053629877827606365,0.00012871215136379125,1.5061456523848549,0.05761946260158435,0.06790668485737114,1.734723475976807e-18,-1
10000,0.023159796622662362,5.363761796030829,182.2137994040725,0.7685463208854815,0.01789706050714089,9.822011596088199e-05,0.5906688049629286,0.00041676703939877386,0.4807950543367052,0.03330467542561521,0.06790668485737114,0.0,1
10000,0.023268885984041143,5.414410549383064,54.38860588490928,0.22830076030359417,0.005409977472975834,9.946894914761718e-05,0.052180795082646704,0.000128198680631574,1.5118666045935765,0.05802716789798316,0.06821927150163748,1.734723475976807e-18,-1
10000,0.023268885984041143,5.414410549383064,183.84365323058103,0.7716992396964059,0.0180542547338685,9.820439496610977e-05,0.5955249291929908,0.00042238750179881933,0.4747041176658371,0.03331366896513304,0.06821927150163748,0.0,1
10000,0.02337746629285411,5.465059302735301,53.91625118307164,0.22524179985449436,0.005363244837210948,9.947362287856677e-05,0.05079389943166436,0.00012770451666809453,1.5174078279373797,0.05843059886224976,0.06853033332130545,0.0,-1
10000,0.02337746629285411,5.465059302735301,185.45428846765662,0.7747582001455057,0.01820954596238459,9.818886429019057e-05,0.6002553425869329,0.0004279884538091009,0.46879618107420884,0.03332490414393849,0.06853033332130545,6.938893903907228e-18,1
10000,0.023485544609583856,5.515708056087534,53.45728991493228,0.2222721134030055,0.00531783308033181,9.947816450841767e-05,0.04946538451240918,0.00012722850490469543,1.5227783540920028,0.058829920722732104,0.06883989148633043,1.734723475976807e-18,-1
10000,0.023485544609583856,5.515708056087534,187.04651911669336,0.7777278865969944,0.01836301442033013,9.817351590955795e-05,0.6048656065739655,0.00043357105282246846,0.4630621468787685,0.03333824395464546,0.06883989148633043,0.0,1
10000,0.02359312783299359,5.5663568094397675,53.011036490460356,0.21938736015153393,0.005273674720214844,9.948258078605711e-05,0.04819175549777833,0.00012676958706929706,1.52798655141314,0.0592252870393527,0.06914796668166859,0.0,-1
10000,0.02359312783299359,5.5663568094397675,188.62109971759142,0.7806126398484661,0.018514734487212147,9.815834238551734e-05,0.6093609070539268,0.0004391363598705075,0.4574935826964952,0.03335356241175697,0.06914796668166859,6.938893903907228e-18,1
10000,0.023700222705265877,5.617005562792001,52.57685718958538,0.2165835089543029,0.005230707374234398,9.948687795037159e-05,0.04696979662883063,0.00012632679083910713,1.5330401903967208,0.059616840872582136,0.06945457912268939,0.0,-1
10000,0.023700222705265877,5.617005562792001,190.17873137500197,0.7834164910456971,0.01866477528649042,9.814333680503145e-05,0.613746089753119,0.0004446853499728827,0.45208265590646973,0.03337074340323766,0.06945457912268939,6.938893903907228e-18,1
10000,0.023806835816933408,5.667654316144233,52.154164953032506,0.2138568086171836,0.005188873247500947,9.949106178142805e-05,0.0457965428844917,0.00012589922085121596,1.5379465010092346,0.06000471580408202,0.06975974856996453,1.734723475976807e-18,-1
10000,0.023806835816933408,5.667654316144233,191.72006701678785,0.7861431913828164,0.018813201202269078,9.812849272904599e-05,0.6180256912884118,0.00045021892112871774,0.44682207624562315,0.033389679689585346,0.06975974856996453,6.938893903907228e-18,1
10000,0.023912973611611897,5.71830306949647,51.742414822477244,0.21120376178436256,0.005148118684861466,9.949513764527839e-05,0.0446692551650254,0.00012548605086153364,1.5427122230984773,0.06038903683148612,0.07006349434346314,1.734723475976807e-18,-1
10000,0.023912973611611897,5.71830306949647,193.2457160011861,0.7887962382156375,0.01896007233202811,9.811380414721191e-05,0.6222039665721548,0.00045573790215954824,0.4417050453276045,0.03341027202797313,0.07006349434346314,0.0,1
10000,0.02401864239054469,5.768951822848703,51.34109993396715,0.20862110189226074,0.005108393777232543,9.949911053333008e-05,0.04358539847421001,0.00012508651687950963,1.5473436508864962,0.06076992115586837,0.07036583533618236,1.734723475976807e-18,-1
10000,0.02401864239054469,5.768951822848703,194.75624816882205,0.7913788981077392,0.01910544488483404,9.80992654380604e-05,0.6262849130819061,0.000461243059576422,0.4367252120827577,0.0334324284029518,0.07036583533618236,0.0,1
10000,0.024123848316968288,5.819600576200937,50.94974798489997,0.2061057727582869,0.0050696520144407516,9.950298509706563e-05,0.04254262267200614,0.0001246999111357486,1.5518466723785822,0.06114747887729567,0.07066679002724066,1.734723475976807e-18,-1
10000,0.024123848316968288,5.819600576200937,196.25219741937514,0.7938942272417131,0.019249371532864146,9.808487133384697e-05,0.6302722924315115,0.00046673510361402916,0.43187663328520065,0.03345606334835128,0.07066679002724066,0.0,1
10000,0.02422859742030721,5.870249329553172,50.567918108063886,0.2036549104426652,0.005031849978042024,9.950676567876368e-05,0.04153874543986544,0.0001243255767635895,1.5562268043859202,0.06152181361131376,0.07096637649445942,1.734723475976807e-18,-1
10000,0.02422859742030721,5.870249329553172,197.7340648794773,0.7963450895573347,0.019391901722781123,9.807061688941083e-05,0.6341696496091289,0.00047221469355080033,0.4271537384692157,0.03348109734756695,0.07096637649445942,6.938893903907228e-18,1
10000,0.02433289560020633,5.920898082905405,50.19519809699689,0.20126582707918955,0.004994947068647078,9.951045633876917e-05,0.04057173715817021,0.00012396290309516614,1.5604892237484833,0.06189302303714084,0.07126461242645685,1.734723475976807e-18,-1
10000,0.02433289560020633,5.920898082905405,199.202321717667,0.7987341729208104,0.019533081952439208,9.805649745450154e-05,0.6379803301899258,0.00047768244241445994,0.42255129864818963,0.03350745630148791,0.07126461242645685,0.0,1
10000,0.024436748630408345,5.971546836257641,49.83120193571664,0.1989359964179902,0.004958905263143201,9.951406087977366e-05,0.039639707442279244,0.00012361132148834954,1.5646387952536958,0.06226119938664723,0.07156151513427753,0.0,-1
10000,0.024436748630408345,5.971546836257641,200.65741165342413,0.8010640035820098,0.019672956017539062,9.8042508649111e-05,0.6417074957837002,0.00048313892115663424,0.41806439834044357,0.03353507105502033,0.07156151513427753,0.0,1
10000,0.024540162162483514,6.022195589609875,49.475567593104486,0.19666304086233727,0.00492368889791263,9.951758286849559e-05,0.038740893122361106,0.00012327030161400697,1.5686800966713366,0.06262642988180342,0.07185710156257881,1.734723475976807e-18,-1
10000,0.024540162162483514,6.022195589609875,202.09975320007408,0.8033369591376627,0.019811565232138388,9.80286463414203e-05,0.645354137938513,0.0004885846623670836,0.41368841048133675,0.03356387697455163,0.07185710156257881,0.0,1
10000,0.024643141729418568,6.0728443429621075,49.127955048203305,0.19444471981375278,0.0048892644747344505,9.952102565509206e-05,0.03787364748423449,0.00012293934814376783,1.5726174412629472,0.06298879712712568,0.07215138830039475,0.0,-1
10000,0.024643141729418568,6.0728443429621075,203.52974167536985,0.8055552801862472,0.019948948626338236,9.801490662802899e-05,0.6489230906889749,0.0004940201635873732,0.40941897386322795,0.033593813569853886,0.07215138830039475,6.938893903907228e-18,1
10000,0.024745692749071187,6.123493096314343,48.78804451765254,0.1922789191665552,0.004855600486544163,9.952439239058464e-05,0.03703643061508687,0.0001226179977873978,1.5764548980722766,0.0633483794626903,0.07244439159149697,0.0,-1
10000,0.024745692749071187,6.123493096314343,204.94775100859295,0.8077210808334447,0.02008514312397721,9.80012858161839e-05,0.6524170419107725,0.000499445890274881,0.4052519727966596,0.03362482415488127,0.07244439159149697,6.938893903907228e-18,1
10000,0.024847820527496123,6.174141849666577,48.45553486062266,0.1901636418154037,0.004822667260631458,9.95276860425411e-05,0.0362278007202061,0.00012230581663630387,1.5801963102599916,0.06370525128248816,0.07273612734437036,1.734723475976807e-18,-1
10000,0.024847820527496123,6.174141849666577,206.35413536887148,0.8098363581845963,0.020220183702759166,9.798778040776487e-05,0.6558385436204148,0.0005048622784606217,0.4011835187294065,0.03365685554271383,0.07273612734437036,0.0,1
10000,0.024949530262148845,6.22479060301881,48.1301421400786,0.18809699905825508,0.004790436817197103,9.953090940922122e-05,0.035446406295539114,0.00012200239777589568,1.5838453117095326,0.06405948332222208,0.07302661114182149,1.734723475976807e-18,-1
10000,0.024949530262148845,6.22479060301881,207.7492306359449,0.811903000941745,0.02035410353889931,9.797438708481855e-05,0.6591900213401568,0.0005102697371381673,0.3972099335963921,0.03368985777056876,0.07302661114182149,6.938893903907228e-18,1
10000,0.02505082704497208,6.275439356371045,47.81159832211903,0.1860772027930462,0.004758882741476298,9.95340651323656e-05,0.034690979056631495,0.00012170735913473918,1.5874053421003678,0.06441114292008561,0.07331585825023589,1.734723475976807e-18,-1
10000,0.02505082704497208,6.275439356371045,209.1333557316818,0.8139227972069538,0.020486934138086787,9.796110269646097e-05,0.6624737826320138,0.00051566865041573,0.39332773470413696,0.03372378385136218,0.07331585825023589,0.0,1
10000,0.025151715865370457,6.326088109723281,47.49965009760065,0.18410255841986173,0.004727980067877591,9.953715570878311e-05,0.033960327537808414,0.00012142034154282655,1.5908796606189068,0.06476029425358606,0.07360388362849957,1.734723475976807e-18,-1
10000,0.025151715865370457,6.326088109723281,210.50681382819448,0.8158974415801382,0.02061870545431979,9.794792424699272e-05,0.6656920248911882,0.0005210593794590787,0.3895336209793503,0.03375858954877909,0.07360388362849957,6.938893903907228e-18,1
10000,0.02525220161307824,6.376736863075513,47.19405781234425,0.18217145837178347,0.004697705174791458,9.954018350087094e-05,0.033253331286756754,0.00012114100697500164,1.5942713584553354,0.0651069985550715,0.07389070193659983,0.0,-1
10000,0.02525220161307824,6.376736863075513,211.86989344630217,0.8178285416282165,0.020749445997964164,9.793484888509209e-05,0.6688468424776576,0.0005264422642492631,0.38582446043333857,0.033794233173211834,0.07389070193659983,6.938893903907228e-18,1
10000,0.02535228908092472,6.427385616427747,46.89459449399475,0.18028237620736043,0.004668035688896933,9.954315074618492e-05,0.032568935589289694,0.00012086903695873193,1.5975833702157836,0.065451314308278,0.07417632754391934,1.734723475976807e-18,-1
10000,0.02535228908092472,6.427385616427747,213.22286945631774,0.8197176237926396,0.020879182934211597,9.792187389396823e-05,0.6719402332548183,0.000531817625175948,0.3821972787127116,0.03383067539626944,0.07417632754391934,6.938893903907228e-18,1
10000,0.02545198296750173,6.478034369779981,46.60104496512324,0.17843386120598564,0.004638950397943564,9.954605956616225e-05,0.03190614666730249,0.00012060413112810482,1.6008184843631843,0.06579329742791987,0.07446077453723646,1.734723475976807e-18,-1
10000,0.02545198296750173,6.478034369779981,214.56600399161363,0.8215661387940144,0.02100794217296467,9.790899668237178e-05,0.6749741045956065,0.000537185764484483,0.37864924862295857,0.03386787908185214,0.07446077453723646,6.938893903907228e-18,1
10000,0.02555128787973752,6.5286831231322155,46.31320503345622,0.17662453341462128,0.004610429171113333,9.954891197408607e-05,0.03126402729997974,0.00012034600590822091,1.6039793527863406,0.06613300142409585,0.07474405672844464,1.734723475976807e-18,-1
10000,0.02555128787973752,6.5286831231322155,215.89954728412377,0.8233754665853787,0.02113574845104824,9.789621477637282e-05,0.677950278909264,0.0005425469675925376,0.37517768052529643,0.0339058091320361,0.07474405672844464,0.0,1
10000,0.025650208335380925,6.57933187648445,46.03088075123212,0.1748530791004816,0.004582452886176656,9.955170988237057e-05,0.030641692824381613,0.00012009439331612505,1.6070684995848359,0.06647047755306688,0.07502618766200302,1.734723475976807e-18,-1
10000,0.025650208335380925,6.57933187648445,217.22373842982256,0.8251469208995184,0.021262625407537195,9.788352581182747e-05,0.6808704987356496,0.0005479015042901678,0.3717800135190789,0.033944432346227266,0.07502618766200302,0.0,1
10000,0.025748748765399617,6.629980629836683,45.75388773664627,0.17311824656961444,0.004555003362750967,9.955445510923584e-05,0.030038307476771577,0.00011984903986610905,1.6100883291471313,0.06680577495577664,0.07530718062212907,0.0,-1
10000,0.025748748765399617,6.629980629836683,218.53880609125522,0.8268817534303855,0.02138859565289557,9.787092752746318e-05,0.6837364314485677,0.0005532496298354678,0.36845380733236205,0.03398371729222957,0.07530718062212907,6.938893903907228e-18,1
10000,0.025846913516296137,6.680629383188919,45.48205055117407,0.17141884231592844,0.004528063301051777,9.95571493848333e-05,0.02945308104057401,0.00011960970556867842,1.6130411335902948,0.06713894078532433,0.07558704863974486,1.734723475976807e-18,-1
10000,0.025846913516296137,6.680629383188919,219.84496914336873,0.8285811576840716,0.0215136808325411,9.785841775852174e-05,0.6865496736049,0.0005585915859565337,0.3651967348521024,0.03402363418803154,0.07558704863974486,6.938893903907228e-18,1
10000,0.025944706852344956,6.731278136541154,45.21520212728279,0.1697537274692324,0.004501616225596856,9.9559794356876e-05,0.028885265770781657,0.00011937616301373889,1.6159290996220792,0.06747002032446033,0.07586580449918616,3.469446951953614e-18,-1
10000,0.025944706852344956,6.731278136541154,221.14243726816423,0.8302462725307677,0.021637901685377627,9.784599443090532e-05,0.6893117549722247,0.0005639276017691693,0.3620065752332317,0.03406415479325477,0.07586580449918616,6.938893903907228e-18,1
10000,0.026042132957754028,6.781926889893385,44.95318324166596,0.16812181451433686,0.004475646433385446,9.956239159582104e-05,0.028334153568047027,0.00011914819652965176,1.618754314879299,0.06779905709405437,0.07614346074468546,0.0,-1
10000,0.026042132957754028,6.781926889893385,222.43141150307196,0.8318781854856632,0.02176127809777703,9.783365555577787e-05,0.6920241422640486,0.0005692578946186968,0.3588812075325745,0.03410525230932766,0.07614346074468546,6.938893903907228e-18,1
10000,0.02613919593875378,6.832575643245621,44.69584202967939,0.16652206425632404,0.004450138946127926,9.956494259964716e-05,0.027799073378673916,0.00011892560141076004,1.6215187737906018,0.06812609295337983,0.07642002968663696,0.0,-1
10000,0.02613919593875378,6.832575643245621,223.71208474739913,0.8334779357436759,0.0218838291534381,9.782139922457865e-05,0.6946882426086514,0.000574582670853265,0.35581860481948074,0.034146901287553,0.07642002968663696,6.938893903907228e-18,1
10000,0.026235899825616533,6.883224396597857,44.44303353713271,0.16495348300975984,0.004425079466148037,9.956744879826502e-05,0.02727938879932911,0.00011870818320681607,1.6242243830065475,0.0684511681929662,0.07669552340765319,1.734723475976807e-18,-1
10000,0.026235899825616533,6.883224396597857,224.9846422307269,0.8350465169902401,0.022005573179503374,9.78092236044101e-05,0.6973054067748108,0.0005799021265352311,0.3528168287201933,0.03418907754432935,0.07669552340765319,0.0,1
10000,0.026332248574609213,6.93387314995009,44.19461930600658,0.1634151199919667,0.004400454335620598,9.95699115575937e-05,0.026774495867577238,0.00011849575706846484,1.6268729664353987,0.06877432162069047,0.07696995376842139,0.0,-1
10000,0.026332248574609213,6.93387314995009,226.2492619467143,0.8365848800080333,0.022126527789273695,9.779712693376601e-05,0.6998769321752715,0.0005852164480964559,0.34987402435750464,0.03423175808286648,0.07696995376842139,0.0,1
10000,0.026428246069881978,6.984521903302322,43.95046699103045,0.16190606490253692,0.004376250498843539,9.957233218333397e-05,0.02628382102134613,0.00011828814714357395,1.6294662699190492,0.06909559064170802,0.07724333241336777,0.0,-1
10000,0.026428246069881978,6.984521903302322,227.5061150554015,0.8380939350974631,0.02224670992182446,9.778510751856942e-05,0.7024040656666979,0.0005905258129427323,0.3469884156512317,0.03427492102080544,0.07724333241336777,6.938893903907228e-18,1
10000,0.02652389612529531,7.0351706566545555,43.710450004377165,0.1604254456730851,0.004352455467274586,9.957471192446498e-05,0.025806819212194576,0.00011808518601975549,1.6320059655799897,0.0694150113327603,0.07751567077613708,0.0,-1
10000,0.02652389612529531,7.0351706566545555,228.7553662567807,0.8395745543269149,0.022366135878795667,9.777316372849329e-05,0.7048880061629886,0.0005958303900119929,0.3441583009485579,0.0343185455232155,0.07751567077613708,6.938893903907228e-18,1
10000,0.026619202486188032,7.085819410006791,43.47444718601322,0.15897242637284442,0.004329057287090746,9.957705197648857e-05,0.025342972158810755,0.00011788671420891623,1.6344936558671286,0.0697326185113426,0.0777869800848952,0.0,-1
10000,0.026619202486188032,7.085819410006791,229.99717413812036,0.8410275736271555,0.02248482135860005,9.776129399353935e-05,0.7073299070771628,0.000601130340290466,0.341382048956395,0.03436261174049503,0.0777869800848952,6.938893903907228e-18,1
10000,0.02671416883108854,7.136468163359026,43.24234249749318,0.15754620525713148,0.00430604450905323,9.957935348444312e-05,0.02489178672854363,0.00011769257967010383,1.6369308773255236,0.07004844580016574,0.07805727136746117,1.734723475976807e-18,-1
10000,0.02671416883108854,7.136468163359026,231.23169149727852,0.8424537947428685,0.022602781488269098,9.774949680085318e-05,0.7097308786055713,0.0006064258172905154,0.33865809495065274,0.03440710075075116,0.07805727136746117,6.938893903907228e-18,1
10000,0.02680879877337151,7.187116916711258,43.01402473720817,0.15614601294696892,0.004283406160482216,9.958161754570635e-05,0.024452793435989193,0.00011750263736729729,1.63931910411266,0.07036252568730364,0.0783265554562759,1.734723475976807e-18,-1
10000,0.02680879877337151,7.187116916711258,232.45906564401596,0.843853987053031,0.02272003085313462,9.773777069175571e-05,0.7120919898668732,0.0006117169674935115,0.33598493723976197,0.03445199450627589,0.0783265554562759,0.0,1
10000,0.026903095862862127,7.237765670063493,42.78938727529396,0.15477111072927593,0.0042611317191650734,9.958384521260475e-05,0.02402554504873281,0.0001173167488591276,1.6416597512817361,0.07067488958237914,0.07859484299321336,0.0,-1
10000,0.026903095862862127,7.237765670063493,233.67943868112582,0.845228889270724,0.022836583524524483,9.772611425897345e-05,0.7144142709070584,0.0006170039307607543,0.33336113386194804,0.03449727578377381,0.07859484299321336,6.938893903907228e-18,1
10000,0.02699706358738989,7.28841442341573,42.56832780657855,0.1534207889680344,0.00423921108903881,9.95860374948456e-05,0.023609615291309675,0.00011713478191781361,1.6439541778504692,0.07098556786910781,0.07886214443424054,3.469446951953614e-18,-1
10000,0.02699706358738989,7.28841442341573,234.89294776701905,0.8465792110319657,0.0229524530856336,9.771452614405105e-05,0.7166987145807571,0.000622286840715156,0.3307852994976937,0.034542928138030456,0.07886214443424054,6.938893903907228e-18,1
10000,0.027090705374293898,7.339063176767963,42.35074812010363,0.1520943656177314,0.004217634577502668,9.958819536178592e-05,0.02320459763930054,0.00011695661017486308,1.6462036896722576,0.0712945899544885,0.07912847005393199,1.734723475976807e-18,-1
10000,0.027090705374293898,7.339063176767963,236.09972536125136,0.8479056343822685,0.02306765265571637,9.770300503493186e-05,0.7189462783181526,0.0006275658250961449,0.3282561025805478,0.034588935858739775,0.07912847005393199,6.938893903907228e-18,1
10000,0.027184024591881528,7.389711930120196,42.13655388389271,0.15079118483117385,0.004196392874230395,9.959031974455142e-05,0.022810104196242624,0.00011678211279132471,1.6484095421249638,0.0716019843149032,0.07939382994984436,0.0,-1
10000,0.027184024591881528,7.389711930120196,237.29989945433718,0.8492088151688262,0.023182194912732757,9.769154966369308e-05,0.7211578857859865,0.000632841006089995,0.3257722625909748,0.03463528393023598,0.07939382994984436,0.0,1
10000,0.02727702455084211,7.440360683472432,41.92565444376208,0.14951061565448645,0.0041754770313638615,9.959241153801743e-05,0.022425764646717344,0.00011661117415058947,1.6505729426311968,0.07190777853936353,0.07965823404675623,1.734723475976807e-18,-1
10000,0.02727702455084211,7.440360683472432,238.49359378307105,0.8504893843455135,0.02329609211456808,9.768015880442364e-05,0.7233344284503864,0.0006381125006375912,0.32333254751933027,0.034681957993898976,0.07965823404675623,1.3877787807814457e-17,1
10000,0.02736970850561742,7.491009436824665,41.71796263508078,0.14825205080274217,0.004154878444980476,9.959447160266222e-05,0.022051225279586258,0.00011644368357192447,1.6526950530227682,0.07221199937012102,0.07992169210077825,1.734723475976807e-18,-1
10000,0.02736970850561742,7.491009436824665,239.68092803246833,0.8517479491972577,0.02340935611893582,9.766883127123354e-05,0.7254767670485998,0.0006433804207214429,0.32093577148526786,0.03472894431302312,0.07992169210077825,6.938893903907228e-18,1
10000,0.02746207965573055,7.541658190176897,41.51339460648476,0.14701490551024946,0.004134588837736597,9.959650076630296e-05,0.021686148075893114,0.00011627953504309304,1.6547769917608657,0.07251467274083803,0.08018421370333845,1.734723475976807e-18,-1
10000,0.02746207965573055,7.541658190176897,240.86201802533557,0.8529850944897505,0.02352199840206281,9.765756591638537e-05,0.7275857329760882,0.0006486448736335961,0.3185807925020124,0.03477622973995901,0.08018421370333845,1.3877787807814457e-17,1
10000,0.02755414114707467,7.592306943529134,41.31186965463909,0.14579861645003842,0.004114600242597854,9.95984998257228e-05,0.02133020985644105,0.0001161186269705638,1.656819836022488,0.07281582381249933,0.0804458082850473,0.0,-1
10000,0.02755414114707467,7.592306943529134,242.03697590039158,0.8542013835499616,0.0236340300762474,9.764636162853812e-05,0.729662129594918,0.0006539059622259399,0.3162665103749208,0.034823801685354386,0.0804458082850473,6.938893903907228e-18,1
10000,0.02764589607316313,7.642955696881367,41.11331006922197,0.14460264071755427,0.004094904987575136,9.96004695481973e-05,0.02098310148449502,0.0001159608619459473,1.658824623662801,0.07311547700722829,0.08070648511944688,0.0,-1
10000,0.02764589607316313,7.642955696881367,243.20591027978065,0.8553973592824459,0.023745461906373364,9.763521733109577e-05,0.7317067334688722,0.0006591637851442682,0.3139918647246616,0.034871648089335704,0.08070648511944688,0.0,1
10000,0.027737347476342437,7.693604450233601,40.917640987375364,0.14342645487398353,0.004075495681391996,9.960241067292809e-05,0.020644527119455986,0.00011580614652741915,1.6607923550622303,0.07341365604015823,0.0809662533266485,1.734723475976807e-18,-1
10000,0.027737347476342437,7.693604450233601,244.36892642674755,0.8565735451260165,0.023856304325455175,9.762413198065255e-05,0.7337202955302796,0.000664418437047345,0.3117558331261517,0.034919757394485995,0.0809662533266485,6.938893903907228e-18,1
10000,0.027828498348969236,7.744253203585834,40.72479025693287,0.14226955404502506,0.004056365200015673,9.960432391238967e-05,0.020314203517713073,0.00011565439103499856,1.6627239948664183,0.07371038394949633,0.08122512187686262,1.734723475976807e-18,-1
10000,0.027828498348969236,7.744253203585834,245.52612639417583,0.857730445954975,0.023966567449283774,9.761310456552818e-05,0.7357035421831476,0.000669670008812093,0.30955742935513014,0.03496811852048665,0.08122512187686262,6.938893903907228e-18,1
10000,0.027919351634552815,7.7949019569380695,40.534688307792564,0.14113145107125416,0.004037506673989576,9.96062099535964e-05,0.019991859377201278,0.0001155055093586483,1.6646204736264605,0.07400568312490594,0.08148309959382515,1.734723475976807e-18,-1
10000,0.027919351634552815,7.7949019569380695,246.67760916463612,0.858868548928746,0.024076261090236334,9.760213410438682e-05,0.7376571763468186,0.0006749185877259533,0.30739570173491276,0.03501672084030257,0.08148309959382515,0.0,1
10000,0.028009910228864184,7.845550710290305,40.34726803085636,0.14001167570654663,0.004018913476510328,9.96080694592949e-05,0.019677234722486118,0.0001153594187782521,1.6664826893462703,0.07429957533432323,0.08174019515812367,0.0,-1
10000,0.028009910228864184,7.845550710290305,247.823470782534,0.8599883242934535,0.02418539477030808,9.759121964493368e-05,0.7395818784440479,0.0006801642576673506,0.3052697315764682,0.035065554157799494,0.08174019515812367,1.3877787807814457e-17,1
10000,0.028100176981013015,7.896199463642538,40.1624646640045,0.13890977386130723,0.004000579212197128,9.960990306908719e-05,0.01937008032746,0.00011521603979460381,1.668311508943354,0.07459208174931445,0.08199641711042707,0.0,-1
10000,0.028100176981013015,7.896199463642538,248.9638044789013,0.8610902261386927,0.024293977733419684,9.75803602626843e-05,0.7414783073370909,0.000685407099275135,0.3031786317055134,0.03511460868669221,0.08199641711042707,6.938893903907228e-18,1
10000,0.02819015469449356,7.946848216994772,39.980215684617406,0.1378253068875074,0.003982497706505433,9.96117114004895e-05,0.019070157172975395,0.00011507529597061697,1.6701077696287894,0.07488322296907163,0.08225177385462236,0.0,-1
10000,0.02819015469449356,7.946848216994772,250.09870078932983,0.8621746931124926,0.02440201895704923,9.756955505980106e-05,0.7433471012151198,0.0006906471901077908,0.3011215450708163,0.03516387503073029,0.08225177385462236,6.938893903907228e-18,1
10000,0.02827984612820057,7.997496970347007,39.80046070819627,0.13675785090276885,0.0039646629957408785,9.96134950499309e-05,0.018777235936957095,0.00011493711378202705,1.6718722802117503,0.07517301904313647,0.08250627366086134,0.0,-1
10000,0.02827984612820057,7.997496970347007,251.2282476655067,0.8632421490972312,0.024509527163234048,9.755880316399299e-05,0.7451888784360304,0.0006958846047931401,0.2990976434283537,0.03521334416503574,0.08250627366086134,6.938893903907228e-18,1
10000,0.028369253997416355,8.048145723699239,39.62314139266949,0.1357069961509439,0.003947069317632789,9.96152545936961e-05,0.018491096514733584,0.00011480142247691932,1.673605822333501,0.07546148949293606,0.08275992466852077,0.0,-1
10000,0.028369253997416355,8.048145723699239,252.352530580775,0.864293003849056,0.024616510828984084,9.754810372747435e-05,0.7470042383254871,0.0007011194151692108,0.29710612609637144,0.035263007418513355,0.08275992466852077,6.938893903907228e-18,1
10000,0.028458380974769933,8.098794477051472,39.448201348004396,0.13467234639683606,0.003929711102429868,9.961699058881589e-05,0.018211527567506786,0.00011466815394346893,1.6753091516354195,0.07574865333220646,0.08301273488907883,1.734723475976807e-18,-1
10000,0.028458380974769933,8.098794477051472,253.4716326301105,0.8653276536031639,0.02472297819614511,9.753745592597808e-05,0.7487937619358301,0.0007063516904168792,0.29514621877678565,0.035312856457261566,0.08301273488907883,0.0,1
10000,0.028547229691169174,8.149443230403708,39.27558605077354,0.1336535183528843,0.003912582964483566,9.961870357390903e-05,0.01793832609704391,0.00011453724258532882,1.6769829988652538,0.07603452908637529,0.08326471220891066,0.0,-1
10000,0.028547229691169174,8.149443230403708,254.58563462487322,0.8663464816471157,0.024828937280747372,9.752685895782105e-05,0.7505580127672835,0.0007115814971848558,0.2932171724386991,0.035362883268916546,0.08326471220891066,6.938893903907228e-18,1
10000,0.028635802736706968,8.200091983755943,39.10524276335131,0.13265014113579257,0.003895679694287224,9.962039406997828e-05,0.017671297044823012,0.00011440862520414478,1.678628070925519,0.07631913481096872,0.08351586439200584,0.0,-1
10000,0.028635802736706968,8.200091983755943,255.69461518266988,0.8673498588642075,0.024934395881872403,9.751631204301706e-05,0.7522975374537331,0.0007168088997075318,0.2913182622601173,0.03541308014786787,0.08351586439200584,0.0,1
10000,0.028724102661542236,8.250740737108178,38.937120457441765,0.13166185575123843,0.003878996250941583,9.962206258116395e-05,0.01741025291400107,0.00011428224088871941,1.6802450518676333,0.07660248810910349,0.08376619908261063,8.673617379884035e-19,-1
10000,0.028724102661542236,8.250740737108178,256.79865081263256,0.8683381442487615,0.025039361590068344,9.750581442243541e-05,0.7540128664151747,0.0007220339599161679,0.28944878662424445,0.035463439681288664,0.08376619908261063,0.0,1
10000,0.028812131976756618,8.301389490460412,38.77116974166051,0.13068831460492733,0.0038625277550193796,9.962370959545762e-05,0.01715501341269675,0.00011415803091038223,1.6818346038351484,0.07688460614811979,0.08401572380779687,8.673617379884035e-19,-1
10000,0.028812131976756618,8.301389490460412,257.8978159964012,0.8693116853950726,0.025143841795341886,9.749536535700152e-05,0.7557045144787906,0.0007272567375438675,0.28760806616699397,0.03551395473592728,0.08401572380779687,0.0,1
10000,0.028899893155187692,8.352038243812643,38.60734279291451,0.12972918103838602,0.0038462694818038384,9.962533558537815e-05,0.016905405117194374,0.0001140359386241572,1.6833973679591872,0.07716550567540802,0.08426444597996112,8.673617379884035e-19,-1
10000,0.028899893155187692,8.352038243812643,258.99218326507275,0.870270818961614,0.025247843694752817,9.748496412693742e-05,0.757372981470473,0.0007324772902247415,0.28579544287260034,0.035564618445612164,0.08426444597996112,0.0,1
10000,0.0289873886322395,8.402686997164878,38.44559329134211,0.12878412888800062,0.0038302168548776713,9.96269410086131e-05,0.016661261153778934,0.000113915909375351,1.6849339652089637,0.07744520303347618,0.08451237289925503,0.0,-1
10000,0.0289873886322395,8.402686997164878,260.08182327236347,0.8712158711119994,0.02535137429963538,9.747461003103957e-05,0.7590187527784953,0.0007376956735876449,0.28401027921442634,0.03561542419942407,0.08451237289925503,6.938893903907228e-18,1
10000,0.029074620806671087,8.453335750517113,38.28587635859299,0.12785284206591144,0.0038143654400409135,9.962852630862677e-05,0.016422420898007512,0.00011379789041121145,1.68644499720008,0.07772371417430476,0.08475951175595042,8.673617379884035e-19,-1
10000,0.029074620806671087,8.453335750517113,261.1668048642119,0.8721471579340886,0.02545444044246884,9.746430238599172e-05,0.7606422998909104,0.0007429119413448341,0.28225195733827574,0.03566636563049421,0.08475951175595042,0.0,1
10000,0.029161592041363836,8.503984503869345,38.128148499243785,0.12693501416147346,0.0037987109395374937,9.963009191523778e-05,0.016188729690310204,0.00011368183079733407,1.6879310469630855,0.07800105467302898,0.08500586963274018,0.0,-1
10000,0.029161592041363836,8.503984503869345,262.24719514503346,0.8730649858385265,0.02555704878341807,9.745404052571076e-05,0.7622440809081497,0.000748126145375865,0.28051987828570285,0.03571743660538919,0.08500586963274018,0.0,1
10000,0.02924830466406828,8.554633257221582,37.97236754515899,0.12603034806207786,0.0037832491865718134,9.963163824516734e-05,0.015960038566892768,0.00011356768133851578,1.6893926796746466,0.07827723974098882,0.08525145350697808,0.0,-1
10000,0.02924830466406828,8.554633257221582,263.3230595408252,0.8739696519379222,0.02565920581656365,9.74438238007237e-05,0.7638245410322085,0.0007533383358070419,0.2788134612549815,0.035768631214046755,0.08525145350697808,6.938893903907228e-18,1
10000,0.029334760968130993,8.605282010573816,37.81849260262109,0.1251385555922156,0.003767976140098004,9.963316570256046e-05,0.01573620400498809,0.00011345539450377863,1.690830443353457,0.07855228423818197,0.08549627025285865,1.734723475976807e-18,-1
10000,0.029334760968130993,8.605282010573816,264.39446185930206,0.8748614444077843,0.025760917875839368,9.743365157757382e-05,0.7653841130336966,0.0007585485610866811,0.2771321428975612,0.035819943760228797,0.08549627025285865,6.938893903907228e-18,1
10000,0.029420963213202336,8.655930763926051,37.666484002065275,0.12425935716973638,0.0037528878798656633,9.963467467948138e-05,0.015517087681570325,0.00011334492435530498,1.6922448695229508,0.07882620268515406,0.08574032664353948,8.673617379884035e-19,-1
10000,0.029420963213202336,8.655930763926051,265.46146434723636,0.8757406428302636,0.02586219114069403,9.742352323825442e-05,0.7669232176979671,0.0007637568680564595,0.27547537664797445,0.03587136875246031,0.08574032664353948,0.0,1
10000,0.02950691362592551,8.706579517278284,37.5163032502657,0.123392481478327,0.0037379806017070155,9.963616555638493e-05,0.015302556244708079,0.00011323622648104462,1.6936364738426686,0.07909900927435737,0.08598362935320782,0.0,-1
10000,0.02950691362592551,8.706579517278284,266.5241277451606,0.876607518521673,0.02596303164149331,9.741343817966864e-05,0.768442264251446,0.0007689633020190862,0.2738426320853064,0.03592290089542553,0.08598362935320782,6.938893903907228e-18,1
10000,0.02959261440060766,8.75722827063052,37.36791298483115,0.12253766515529957,0.003723250613051497,9.96376387025651e-05,0.015092481096790938,0.00011312925793077111,1.69500575671007,0.07937071788100769,0.08622618495909307,0.0,-1
10000,0.02959261440060766,8.75722827063052,267.58251133957947,0.8774623348447004,0.026063445264676043,9.740339581311369e-05,0.769941650769221,0.000774167906802509,0.27223339432445237,0.035974535081794,0.08622618495909307,6.938893903907228e-18,1
10000,0.029678067699873505,8.80787702398275,37.221276930876705,0.12169465249383589,0.003708694328654653,9.963909447658218e-05,0.014886738188915602,0.00011302397715537977,1.6963532038344085,0.07964134207346614,0.08646799994342683,1.734723475976807e-18,-1
10000,0.029678067699873505,8.80787702398275,268.6366730128322,0.8783053475061641,0.026163437757678872,9.739339556378849e-05,0.7714217645648789,0.0007793707248208827,0.2706471634355109,0.03602626638445139,0.08646799994342683,6.938893903907228e-18,1
10000,0.0297632756553021,8.858525777334986,37.07635985974751,0.12086319515889167,0.0036943082665291367,9.964053322666976e-05,0.014685207825767134,0.00011292034394923462,1.6976792867842314,0.07991089512317297,0.08670908069535267,8.673617379884035e-19,-1
10000,0.0297632756553021,8.858525777334986,269.68666929073476,0.8791368048411083,0.026263014733641902,9.738343687032283e-05,0.7728829825635212,0.0007845717971324765,0.26908345388976346,0.03607809004911185,0.08670908069535267,6.938893903907228e-18,1
10000,0.029848240368047195,8.909174530687222,36.933127549679156,0.12004305191601748,0.003680089044066454,9.964195529112247e-05,0.014487774480376503,0.00011281831939538421,1.6989844635099367,0.08017939001415554,0.0869494335127864,1.734723475976807e-18,-1
10000,0.029848240368047195,8.909174530687222,270.73255538811964,0.8799569480839825,0.026362181675907134,9.737351918432771e-05,0.7743256716588257,0.0007897711634947019,0.26754179403079553,0.03613000148728958,0.0869494335127864,6.938893903907228e-18,1
10000,0.029932963909441803,8.959823284039455,36.79154674828577,0.1192339883723942,0.003666033374338735,9.9643360998666e-05,0.014294326618175573,0.00011271786581347906,1.7002691788427402,0.08044683945213474,0.08718906460422902,0.0,-1
10000,0.029932963909441803,8.959823284039455,271.7743852523918,0.8807660116276058,0.026460943942321177,9.736364196996487e-05,0.7757501890549799,0.0007949688624164412,0.2660217255693966,0.03618199626960949,0.08718906460422902,6.938893903907228e-18,1
10000,0.03001744832158738,9.010472037391692,36.651585136775054,0.1184357767294313,0.0036521380625706063,9.964475066880982e-05,0.014104756529810795,0.00011261894671023389,1.701533864971307,0.08071325587324996,0.08742798009053376,8.673617379884035e-19,-1
10000,0.03001744832158738,9.010472037391692,272.8122116052033,0.8815642232705687,0.026559306769352455,9.73538047035351e-05,0.7771568825942464,0.0008001649312078214,0.26452280310097165,0.0362340701194376,0.08742798009053376,6.938893903907228e-18,1
10000,0.03010169561792811,9.061120790743924,36.513211295795536,0.11764819554631438,0.0036384000027718474,9.964612461218403e-05,0.013918960172211784,0.00011252152673228903,1.7027789418972525,0.08097865145242235,0.08766618600662815,1.734723475976807e-18,-1
10000,0.03010169561792811,9.061120790743924,273.8460859823462,0.8823518044536857,0.026657275276032674,9.734400687308405e-05,0.7785460910708916,0.0008053594060275791,0.2630445936442718,0.0362862189068134,0.08766618600662815,6.938893903907228e-18,1
10000,0.030185707783810797,9.111769544096157,36.376394672827054,0.11687102951392452,0.0036248161745220716,9.964748313086088e-05,0.013736837017443574,0.00011242557162133456,1.7040048178706062,0.08124303811137573,0.08790368830319302,0.0,-1
10000,0.030185707783810797,9.111769544096157,274.8760587719594,0.8831289704860755,0.026754854467731962,9.733424797802462e-05,0.7799181445321517,0.0008105523219281634,0.26158667620032217,0.03633843864266744,0.08790368830319302,6.938893903907228e-18,1
10000,0.030269486777030744,9.16241829744839,36.24110555103166,0.11610406923859036,0.00361138363989927,9.964882651866195e-05,0.013558289908902555,0.00011233104817136939,1.7052118898063018,0.08150642752633155,0.08814049284829965,8.673617379884035e-19,-1
10000,0.030269486777030744,9.16241829744839,275.9021792511339,0.8838959307614096,0.026852049239776066,9.732452752877527e-05,0.781273364566883,0.000815743712898693,0.2601486413304982,0.03639072547330842,0.08814049284829965,0.0,1
10000,0.030353034528364086,9.213067050800625,36.107315019486876,0.11534711103516425,0.003598099540544551,9.96501550614517e-05,0.013383224924443922,0.00011223792418797681,1.7064005436826561,0.0817688311353952,0.08837660542900604,1.734723475976807e-18,-1
10000,0.030353034528364086,9.213067050800625,276.9244956210011,0.8846528889648357,0.02694886438091387,9.731484504641327e-05,0.7826120645824952,0.0008209336119058961,0.25873009075276127,0.03644307567516512,0.08837660542900604,6.938893903907228e-18,1
10000,0.030436352942086967,9.26371580415286,35.97499494472828,0.1145999567289453,0.0035849610948558647,9.965146903741816e-05,0.01321155124605495,0.00011214616844950395,1.7075711549227717,0.08203026014564817,0.0886120317529138,0.0,-1
10000,0.030436352942086967,9.26371580415286,277.9430550403799,0.8854000432710547,0.027045304576642688,9.730520006234197e-05,0.7839345500707384,0.0008261220509331347,0.2573306369551292,0.03649548564976944,0.0886120317529138,0.0,1
10000,0.03051944389648195,9.314364557505094,35.844117943532794,0.11386241346600026,0.0035719655953039783,9.965276871734134e-05,0.013043181035712769,0.00011205575067004152,1.7087240887597341,0.08229072553996164,0.08884677744968691,8.673617379884035e-19,-1
10000,0.03051944389648195,9.314364557505094,278.9579036580555,0.8861375865339998,0.027141374412398677,9.729559211797192e-05,0.7852411188628814,0.0008313090610176316,0.2559499028255021,0.03654795191896765,0.08884677744968691,6.938893903907228e-18,1
10000,0.030602309244332083,9.365013310857329,35.714657356878256,0.11313429353145978,0.0035591104058643372,9.965405436485004e-05,0.012878029317087918,0.00011196664146410534,1.7098597005864078,0.08255023808354399,0.08908084807253322,1.734723475976807e-18,-1
10000,0.030602309244332083,9.365013310857329,279.96908664375866,0.8868657064685402,0.02723707837661888,9.728602076441455e-05,0.7865320613747868,0.0008364946722859846,0.2545875212970289,0.03660047112034763,0.08908084807253322,0.0,1
10000,0.030684950813402917,9.415662064209563,35.58658722501873,0.11241541417539185,0.003546392959558876,9.965532623666779e-05,0.01271601386277609,0.0001118788123129283,1.7109783362906086,0.08280880833023585,0.08931424909964998,1.734723475976807e-18,-1
10000,0.030684950813402917,9.415662064209563,280.97664821790835,0.8875845858246082,0.027332420863681362,9.72764855621881e-05,0.7878076608423605,0.0008416789139880668,0.25324313500823464,0.03665304000287088,0.08931424909964998,0.0,1
10000,0.030767370406912898,9.466310817561796,35.45988226361865,0.11170559744587817,0.0035338107561021467,9.965658458284808e-05,0.012557055086760083,0.00011179223553227605,1.7120803325763785,0.08306644662856452,0.08954698593563441,1.734723475976807e-18,-1
10000,0.030767370406912898,9.466310817561796,281.98063168018,0.8882944025541218,0.027427406176729372,9.726698608093515e-05,0.7890681935478282,0.0008468618145293996,0.2519163959771847,0.03670565542269851,0.08954698593563441,0.0,1
10000,0.030849569803992456,9.51695957091403,35.33451784089214,0.11100467002893928,0.003521361359646513,9.965782964700004e-05,0.012401075941822085,0.00011170688424170638,1.7131660172720378,0.08332316312756934,0.08977906391286047,8.673617379884035e-19,-1
10000,0.030849569803992456,9.51695957091403,282.98107943695493,0.8889953299710607,0.027522038530385144,9.72575218991514e-05,0.7903139290372646,0.0008520434015020777,0.2506069652889937,0.036758314339201195,0.08977906391286047,0.0,1
10000,0.030931550760132064,9.567608324266264,35.21046995569721,0.11031246309497601,0.0035090423966214323,9.96590616665045e-05,0.012248001821643614,0.00011162273233519591,1.7142357096256662,0.08357896778240828,0.09001048829282249,0.0,-1
10000,0.030931550760132064,9.567608324266264,283.9780330277051,0.889687536905024,0.027616322053358608,9.724809260392454e-05,0.7915451303297804,0.0008572237017143207,0.24931451279603473,0.03681101381114362,0.09001048829282249,6.938893903907228e-18,1
10000,0.031013315007619707,9.618257077618496,35.08771521653726,0.1096288121514122,0.0034968515536621518,9.966028087272105e-05,0.012097760467346074,0.00011153975445306228,1.7152897205886102,0.08383387035975669,0.09024126426744693,8.673617379884035e-19,-1
10000,0.031013315007619707,9.618257077618496,284.97153315036456,0.8903711878485878,0.027710260790956034,9.723869779068346e-05,0.7927620541187475,0.0008624027412187259,0.2480387168302352,0.03686375099303457,0.09024126426744693,6.938893903907228e-18,1
10000,0.03109486425596795,9.668905830970733,34.96623082142527,0.10895355690124267,0.0034847865756234245,9.966148749118679e-05,0.0119502818782399,0.00011145792595511608,1.7163283530876114,0.08408788044300725,0.09047139696037326,8.673617379884035e-19,-1
10000,0.03109486425596795,9.668905830970733,285.9616196857339,0.8910464430987574,0.027803858707493335,9.722933706295697e-05,0.7939649509654239,0.0008675805453392882,0.24677926392688254,0.036916523131634335,0.09047139696037326,0.0,1
10000,0.031176200192330954,9.719554584322966,34.84599453856822,0.10828654110720488,0.0034728452636740618,9.966268174180679e-05,0.01180549822656359,0.00011137722289497807,1.7173519022860702,0.08434100743728028,0.09070089142820428,0.0,-1
10000,0.031176200192330954,9.719554584322966,286.94833172096475,0.8917134588927951,0.02789711968861842,9.722001003214137e-05,0.7951540654853225,0.0008727571386972475,0.24553584855939226,0.03696932756261125,0.09070089142820428,1.3877787807814457e-17,1
10000,0.03125732448191176,9.7702033376752,34.72698468783233,0.10762761246131068,0.0034610254734684463,9.966386383903707e-05,0.011663343776007418,0.00011129762199550336,1.7183606558349742,0.08459326057425326,0.09092975266172768,8.673617379884035e-19,-1
10000,0.03125732448191176,9.7702033376752,287.9317075721653,0.8923723875386893,0.02799004754354693,9.721071631727705e-05,0.7963296365276457,0.0008779325452358317,0.24430817288452666,0.037022161707340503,0.09092975266172768,6.938893903907228e-18,1
10000,0.03133823876836003,9.820852091027437,34.60918012295125,0.10697662245948678,0.003449325113391267,9.966503399206009e-05,0.011523754803828057,0.00011121910062525598,1.7193548941139734,0.08484464891681731,0.09115798558710857,0.0,-1
10000,0.03133823876836003,9.820852091027437,288.91178480616804,0.8930233775405132,0.028082646007215092,9.720145554483297e-05,0.7974918973480927,0.0008831067882439351,0.2430959464975736,0.037075023069837544,0.09115798558710857,6.938893903907228e-18,1
10000,0.031418944674160634,9.871500844379668,34.4925602144419,0.10633342628108727,0.003437742142872004,9.96661924049533e-05,0.01138666952637184,0.0001111416367759814,1.720334890463054,0.0850951813635686,0.09138559506705486,8.673617379884035e-19,-1
10000,0.031418944674160634,9.871500844379668,289.888600261498,0.8936665737189127,0.0281749187423538,9.719222734849947e-05,0.7986410757753345,0.0008882798903788066,0.24189888619702404,0.03712790923382,0.09138559506705486,6.938893903907228e-18,1
10000,0.03149944380101322,9.922149597731904,34.37710483319441,0.10569788267305438,0.0034262745707658647,9.96673392768511e-05,0.011252028027834942,0.00011106520904102775,1.7213009114052515,0.08534486665314192,0.09161258590195552,0.0,-1
10000,0.03149944380101322,9.922149597731904,290.8621900685773,0.8943021173269456,0.02826686934148715,9.718303136898818e-05,0.7997773943714298,0.0008934518736877776,0.24071671575831427,0.037180817859891586,0.09161258590195552,1.3877787807814457e-17,1
10000,0.0315797377302031,9.972798351084133,34.26279433470451,0.10506985383851461,0.003414920453798045,9.96684748021004e-05,0.01111977219209833,0.0001109897965946681,1.7222532168608031,0.0855937133683931,0.09183896283099269,0.0,-1
10000,0.0315797377302031,9.972798351084133,291.83258966919965,0.8949301461614854,0.02835850132885901,9.717386725383948e-05,0.8009010705864439,0.0008986227596290893,0.23954916571621848,0.03723374668284222,0.09183896283099269,6.938893903907228e-18,1
10000,0.031659828022963694,10.023447104436372,34.1496095439185,0.10444920532960979,0.003403677895068372,9.966959917041021e-05,0.010989845637484811,0.00011091537917228063,1.7231920603531388,0.08584172994043723,0.09206473053322858,8.673617379884035e-19,-1
10000,0.031659828022963694,10.023447104436372,292.79983383530845,0.8955507946703902,0.028449818162290728,9.716473465723665e-05,0.8020123169075242,0.0009037925690918583,0.23839597315549846,0.03728669350905869,0.09206473053322858,0.0,1
10000,0.031739716220830654,10.074095857788604,34.03753174066242,0.10383580594437264,0.003392545042613545,9.967071256699533e-05,0.010862193654293967,0.00011084193705134414,1.72411768920707,0.0860889246525482,0.09228989362866741,8.673617379884035e-19,-1
10000,0.031739716220830654,10.074095857788604,293.7639566871074,0.8961641940556273,0.028540823234972937,9.715563323982669e-05,0.8031113410026612,0.000908961322415218,0.23725688150944474,0.03733965621404072,0.09228989362866741,6.938893903907228e-18,1
10000,0.03181940384598813,10.124744611140843,33.92654264562858,0.10322952762746565,0.00338152008802432,9.967181517271485e-05,0.010736763144978699,0.00011076945103321049,1.725030344739533,0.08633530564392644,0.09251445667929378,8.673617379884035e-19,-1
10000,0.03181940384598813,10.124744611140843,294.72499171053516,0.8967704723725344,0.028631519877194617,9.71465626685474e-05,0.8041983458593698,0.0009141290394066922,0.23613164036595005,0.03739263274001744,0.09251445667929378,6.938893903907228e-18,1
10000,0.03189889240160711,10.175393364493077,33.81662440689422,0.10263024537461297,0.0033706012651151533,9.96729071642049e-05,0.010613502566835029,0.00011069790242561538,1.7259302624432074,0.08658088091333942,0.09273842419008714,1.734723475976807e-18,-1
10000,0.03189889240160711,10.175393364493077,295.68297177412825,0.897369754625387,0.02872191135801163,9.713752261646049e-05,0.8052735299184941,0.0009192957393598111,0.2350200052807913,0.037445621093659426,0.09273842419008714,0.0,1
10000,0.03197818337217627,10.226042117845308,33.707759586948114,0.10203783714056186,0.0033597868486439277,9.967398871400701e-05,0.01049236187708342,0.00011062727302589449,1.7268176721633308,0.08682565832264075,0.0929618006100141,0.0,-1
10000,0.03197818337217627,10.226042117845308,296.63792914530234,0.8979621628594381,0.028812000886857904,9.712851276259047e-05,0.8063370872033484,0.0009244614410710362,0.23392173759779195,0.03749861934388204,0.0929618006100141,0.0,1
10000,0.03205727822382547,10.276690871197545,33.59993115020248,0.10145218375042085,0.0033490751530795234,9.967505999069112e-05,0.010373292480227095,0.00011055754510486922,1.7276927982680104,0.08706964560017318,0.09318459033299828,8.673617379884035e-19,-1
10000,0.03205727822382547,10.276690871197545,297.58989550607293,0.8985478162495791,0.028901791615101178,9.711953279176905e-05,0.807389207444382,0.000929626162855998,0.2328366042755766,0.03755162561973571,0.09318459033299828,0.0,1
10000,0.03213617840464198,10.327339624549776,33.49312245096853,0.10087316881422705,0.003338464531415104,9.967612115897439e-05,0.01025624717757846,0.00011048870139137279,1.728555859812302,0.08731285034405939,0.09340679769886881,0.0,-1
10000,0.03213617840464198,10.327339624549776,298.5389019682415,0.899126831185773,0.02899128663754595,9.711058239448486e-05,0.8084300761995523,0.0009347899225650978,0.23176437772062444,0.037604638108379315,0.09340679769886881,6.938893903907228e-18,1
10000,0.032214885344979904,10.37798837790201,33.387317221875136,0.1003006786446041,0.0033279533740250976,9.967717237983546e-05,0.010141180118851106,0.00011042072505738572,1.7294070706963343,0.0875552800253861,0.0936284269942879,8.673617379884035e-19,-1
10000,0.032214885344979904,10.37798837790201,299.48497908806894,0.8996993213553959,0.029080488993885812,9.71016612667381e-05,0.8094598749705858,0.0009399527375984966,0.23070483562635363,0.03765765505313263,0.0936284269942879,6.938893903907228e-18,1
10000,0.03229340045776265,10.428637131254249,33.28249956271137,0.09973460217737887,0.0033175401075639663,9.967821381062467e-05,0.01002804675572012,0.00011035359970375312,1.7302466398177392,0.08779694199128538,0.09384948245365818,8.673617379884035e-19,-1
10000,0.03229340045776265,10.428637131254249,300.4281568804572,0.9002653978226212,0.029169401670107127,9.709276910990026e-05,0.8104787813152893,0.0009451146249205191,0.22965776081797865,0.03771067475160457,0.09384948245365818,0.0,1
10000,0.03237172513877887,10.479285884606476,33.17865392967425,0.09917483089503096,0.003307223193904939,9.967924560517002e-05,0.009916803797258707,0.00011028730934645645,1.7310747712186088,0.08803784346791696,0.0940699682600099,8.673617379884035e-19,-1
10000,0.03237172513877887,10.479285884606476,301.3684648326591,0.900825169104969,0.029258027599846168,9.708390563057843e-05,0.8114869689560706,0.0009502756010734983,0.22862294110289788,0.03776369555389358,0.0940699682600099,6.938893903907228e-18,1
10000,0.032449860766972045,10.529934637958716,33.07576512500426,0.09862125875285536,0.003297001129116983,9.968026791387969e-05,0.009807409167163796,0.0001102218384034156,1.731891664227237,0.08827799156335653,0.09428988854586937,1.734723475976807e-18,-1
10000,0.032449860766972045,10.529934637958716,302.3059319175375,0.9013787412471447,0.029346369665701675,9.707507054048388e-05,0.812484607884826,0.0009554356821910942,0.22760016912637412,0.03781671586085705,0.09428988854586937,6.938893903907228e-18,1
10000,0.03252780870472363,10.580583391310945,32.97381828699229,0.09807378210772631,0.0032868724424783965,9.968128088384056e-05,0.009699821962688501,0.00011015717168179642,1.7326975135948444,0.08851739327039211,0.09450924739410796,0.0,-1
10000,0.03252780870472363,10.580583391310945,303.24058660638843,0.9019262178922737,0.02943443070050429,9.70662635563052e-05,0.8134718644643292,0.0009605948840110898,0.22658924223229468,0.037869734122446735,0.09450924739410796,0.0,1
10000,0.03260557029813032,10.63123214466318,32.87279888034152,0.09753229964935096,0.003276835695525411,9.968228465891334e-05,0.009594002415202437,0.00011009329436580099,1.7334925096275038,0.08875605546923404,0.09472804883877362,8.673617379884035e-19,-1
10000,0.03260557029813032,10.63123214466318,304.17245688135085,0.902467700350649,0.02952221348854528,9.705748439958543e-05,0.8144489015262714,0.0009657532218877245,0.2255899623287885,0.03792274883610711,0.09472804883877362,6.938893903907228e-18,1
10000,0.032683146877275165,10.681880898015415,32.772692686870094,0.09699671233391442,0.003266889481134404,9.968327937982453e-05,0.009489911852306594,0.0001100301920049202,1.7342768383134668,0.08899398493013999,0.09494629686590379,2.6020852139652106e-18,-1
10000,0.032683146877275165,10.681880898015415,305.1015702474138,0.9030032876660856,0.0296097207667653,9.704873279660313e-05,0.8154158784660728,0.0009709107108035396,0.2246021357585144,0.03797575854523415,0.09494629686590379,1.3877787807814457e-17,1
10000,0.0327605397564931,10.732529651367653,32.67348579653947,0.09646692332001346,0.003257032422636223,9.96842651842548e-05,0.009387512661431497,0.00010996785050262659,1.7350506814460718,0.08923118831596014,0.09516399541432169,8.673617379884035e-19,-1
10000,0.0327605397564931,10.732529651367653,306.0279537440422,0.9035330766799865,0.029696955225905576,9.704000847825727e-05,0.8163729513345999,0.0009760673653807974,0.22362557317341533,0.038028761837691646,0.09516399541432169,6.938893903907228e-18,1
10000,0.032837750234630696,10.783178404719884,32.57516459879553,0.09594283790679006,0.0032472631729613672,9.968524220692457e-05,0.00928676825485272,0.00010990625610548942,1.7358142167424273,0.08946767218460368,0.09538114837641512,0.0,-1
10000,0.032837750234630696,10.783178404719884,306.95163395643175,0.90405716209321,0.0297839195116224,9.703131117995575e-05,0.8173202729269026,0.0009812231998924663,0.22266008941376725,0.03808175734438278,0.09538114837641512,6.938893903907228e-18,1
10000,0.03291477959530052,10.833827158072117,32.47771577420899,0.09542436347417176,0.0032375804138146786,9.96862105796765e-05,0.009187643036059616,0.00010984539539269277,1.7365676179580234,0.08970344299143151,0.09559775959889928,8.673617379884035e-19,-1
10000,0.03291477959530052,10.833827158072117,307.87263702641144,0.9045756365258283,0.029870616225566783,9.702264064150746e-05,0.818257992868089,0.0009863782282728076,0.22170550339134326,0.038134743737874476,0.09559775959889928,6.938893903907228e-18,1
10000,0.03299162910713012,10.884475911424353,32.38112628640308,0.09491140942513696,0.00322798285487838,9.968717043155531e-05,0.00909010236741769,0.00010978525526593969,1.737311054997458,0.08993850709157647,0.0958138328835633,8.673617379884035e-19,-1
10000,0.03299162910713012,10.884475911424353,308.79098866300416,0.905088590574863,0.02995704792643032,9.701399660701767e-05,0.8191862576964467,0.0009915324641275698,0.22076163797652987,0.03818771973107231,0.0958138328835633,6.938893903907228e-18,1
10000,0.03306830002400575,10.935124664776586,32.285383374256845,0.09440388712992355,0.0032184692330422867,9.968812188888466e-05,0.008994112539067267,0.00010972582293972533,1.738044694021413,0.09017287074219431,0.09602937198800117,0.0,-1
10000,0.03306830002400575,10.935124664776586,309.7067141526598,0.9055961128700765,0.030043217130958665,9.70053788247866e-05,0.8201052109439126,0.0009966859207438108,0.2198283198892379,0.03824068407594379,0.09602937198800117,6.938893903907228e-18,1
10000,0.03314479358531113,10.985773418128819,32.190474544372485,0.09390170987210235,0.0032090383116600736,9.968906507534153e-05,0.008899640739003964,0.00010966708593196332,1.7387686975500418,0.09040654010464841,0.09624438062632765,0.0,-1
10000,0.03314479358531113,10.985773418128819,310.61983836917426,0.9060982901278977,0.030129126314933998,9.699678704721133e-05,0.8210149932139957,0.0010018386110993715,0.21890537959345685,0.03829363556228811,0.09624438062632765,0.0,1
10000,0.033221111016161174,11.036422171481052,32.09638756379657,0.09340479279644393,0.0031996888798305786,9.969000011202813e-05,0.008806655024289765,0.00010960903205495083,1.7394832245629035,0.09063952124662991,0.09645886246987904,8.673617379884035e-19,-1
10000,0.033221111016161174,11.036422171481052,311.53038578330444,0.906595207203556,0.030214777914127362,9.698822103069033e-05,0.8219157422572437,0.0010069905478720003,0.21799265119530903,0.03834657301655019,0.09645886246987904,0.0,1
10000,0.0332972535276309,11.087070924833288,32.00311045298466,0.09291305285850719,0.0031904197517031224,9.969092711754145e-05,0.008715124293345386,0.00010955164940665746,1.7401884305955861,0.09087182014421619,0.0966728211478998,8.673617379884035e-19,-1
10000,0.0332972535276309,11.087070924833288,312.43838047209186,0.9070869471414928,0.03030017432522226,9.697968053553134e-05,0.8228075930443496,0.0010121417434481588,0.217089972344468,0.03839949530067742,0.0966728211478998,1.3877787807814457e-17,1
10000,0.03337322231697971,11.137719678185524,31.910631478999793,0.09242640877588314,0.003181229765805894,9.969184620804021e-05,0.008625018259277398,0.00010949492636232447,1.7408844678331434,0.09110344268386954,0.0968862602482147,8.673617379884035e-19,-1
10000,0.03337322231697971,11.137719678185524,313.34384612790524,0.9075735912241168,0.030385317906710417,9.697116532586154e-05,0.8236906778369792,0.0010172922099315077,0.21619718413881076,0.038452401311017195,0.0968862602482147,0.0,1
10000,0.033449018567870956,11.188368431537759,31.818939148935534,0.09194478098102947,0.003172117784396496,9.969275749731008e-05,0.008536307424195692,0.00010943885156636186,1.741571485200465,0.09133439466437868,0.09709918331788774,0.0,-1
10000,0.033449018567870956,11.188368431537759,314.24680606721313,0.9080552190189706,0.03047021097976089,9.696267516954087e-05,0.8245651262564124,0.001022441959151104,0.21531413103217317,0.03850528997725353,0.09709918331788774,6.938893903907228e-18,1
10000,0.0335246434505872,11.239017184889992,31.728022203554804,0.09146809157563528,0.0031630826928337728,9.96936610968263e-05,0.008448963054479121,0.00010938341392453024,1.7422496284497078,0.09156468179874444,0.0973115938638671,0.0,-1
10000,0.0335246434505872,11.239017184889992,315.1472832390956,0.9085319084243647,0.030554855829063313,9.695420983807748e-05,0.8254310653500684,0.0010275910026692986,0.21444066074509976,0.038558160261381334,0.0973115938638671,6.938893903907228e-18,1
10000,0.03360009812224099,11.289665938242226,31.63786961113606,0.0909962642864568,0.003154123398970098,9.969455711581457e-05,0.008362957156949097,0.00010932860259639629,1.7429190402448957,0.09179430971601246,0.09752349535361748,0.0,-1
10000,0.03360009812224099,11.289665938242226,316.0453002335056,0.9090037357135432,0.030639254703646448,9.694576910654602e-05,0.8262886196560001,0.0010327393517893706,0.21357662417846227,0.038611011156716564,0.09752349535361748,6.938893903907228e-18,1
10000,0.03367538372698143,11.340314691594456,31.54847056151888,0.09052922442256917,0.0031452388325633376,9.96954456613098e-05,0.00827826245591297,0.00010927440698805054,1.743579860243794,0.09202328396305401,0.09773489121573949,0.0,-1
10000,0.03367538372698143,11.340314691594456,316.94087928928764,0.9094707755774308,0.030723409817672697,9.693735275350808e-05,0.8271379112654246,0.0010378870175628888,0.21272187532984788,0.038663841686941106,0.09773489121573949,0.0,1
10000,0.03375050139619661,11.390963444946696,31.459814460341118,0.09006689883397964,0.0031364279447077094,9.969632683821306e-05,0.008194852371040631,0.00010922081674507641,1.744232225177162,0.09225161000629703,0.09794578484057641,0.0,-1
10000,0.03375050139619661,11.390963444946696,317.8340423019641,0.9099331011660203,0.030807323351209663,9.692896056093513e-05,0.8279790598833662,0.0010430340107968259,0.21187627121260522,0.03871665090518068,0.09794578484057641,0.0,1
10000,0.03382545224871195,11.441612198298925,31.37189092346049,0.08960921587155243,0.0031276897072828463,9.969720074934665e-05,0.008112700996039777,0.00010916782174576106,1.7448762689254882,0.09247929323340937,0.0981561795808092,8.673617379884035e-19,-1
10000,0.03382545224871195,11.441612198298925,318.7248108312961,0.9103907841284475,0.030890997450979365,9.692059231413348e-05,0.8288121828874727,0.0010481803420604237,0.21103967177745392,0.0387694378931147,0.0981561795808092,6.938893903907228e-18,1
10000,0.03390023739098469,11.492260951651163,31.28468977155338,0.08915610534819472,0.0031190231124203424,9.969806749550752e-05,0.008031783078096566,0.00010911541209453768,1.745512122593298,0.09270633895493556,0.09836607875203962,0.0,-1
10000,0.03390023739098469,11.492260951651163,319.61320610862873,0.9108438946518053,0.030974434231086152,9.691224780167155e-05,0.8296373953850771,0.0010533260216918335,0.21021193983655848,0.03882220176011671,0.09836607875203962,0.0,1
10000,0.03397485791729437,11.5429097050034,31.19820102488444,0.08870749850125907,0.003110427171987151,9.969892717551884e-05,0.007952073998050433,0.00010906357811565011,1.7461399145811198,0.09293275240588873,0.09857548563336137,8.673617379884035e-19,-1
10000,0.03397485791729437,11.5429097050034,320.4992490440252,0.911292501498741,0.03105763577372376,9.690392681530915e-05,0.8304548102685599,0.0010584710598045214,0.20939294098997852,0.0388749416424242,0.09857548563336137,6.938893903907228e-18,1
10000,0.03404931490992973,11.593558458355632,31.11241489824023,0.08826332795611506,0.0031019009170851733,9.969977988628012e-05,0.007873549751272628,0.00010901231034703153,1.7467597706552018,0.09315853874729921,0.09878440346792042,8.673617379884035e-19,-1
10000,0.03404931490992973,11.593558458355632,321.3829602332013,0.911736672043885,0.031140604129862567,9.689562914992874e-05,0.8312645382690768,0.0010636154662934704,0.2085825435544039,0.03892765670233658,0.09878440346792042,1.3877787807814457e-17,1
10000,0.03412360943937184,11.644207211707867,31.0273217960211,0.08782352769084922,0.0030934433975664598,9.970062572281564e-05,0.007796186929220112,0.00010896159953438767,1.7473718140150643,0.09338370306772166,0.09899283546346427,8.673617379884035e-19,-1
10000,0.03412360943937184,11.644207211707867,322.2643599642641,0.9121764723091508,0.031223341319917504,9.68873546034686e-05,0.832066688008706,0.0010687592508411684,0.2077806184940946,0.03898034612744045,0.09899283546346427,0.0,1
10000,0.0341977425644736,11.694855965060096,30.942912307485333,0.0873880330020517,0.0030850536815634393,9.970146477832149e-05,0.00771996270163743,0.00010891143662547799,1.7479761653589612,0.09360825038470136,0.09920078479288016,8.673617379884035e-19,-1
10000,0.0341977425644736,11.694855965060096,323.1434682242616,0.9126119669979483,0.031305849334397264,9.687910297685796e-05,0.8328613660510699,0.0010739024229233945,0.20698703935394483,0.03903300912986076,0.09920078479288016,1.3877787807814457e-17,1
10000,0.03427171533263594,11.745504718412334,30.859177202139787,0.08695678047164894,0.003076730855033605,9.970229714421107e-05,0.0076448547993801545,0.00010886181276458556,1.748572942947324,0.09383218564620187,0.09940825459472326,0.0,-1
10000,0.03427171533263594,11.745504718412334,324.0203047055534,0.9130432195283511,0.031388130134535806,9.687087407395381e-05,0.8336486769504861,0.0010790449918148292,0.20620168219459123,0.039085644945537214,0.09940825459472326,0.0,1
10000,0.034345528779980324,11.796153471764566,30.776107425272002,0.08652970793474733,0.0030684740213181576,9.97031229101592e-05,0.00757084149783551,0.00010881271928716951,1.7491622626642753,0.09405551373199461,0.09961524797373421,1.734723475976807e-18,-1
10000,0.034345528779980324,11.796153471764566,324.89488881200276,0.9134702920652527,0.031470185652906164,9.686266770147952e-05,0.8344287232996949,0.0010841869665944592,0.20542442552949702,0.03913825283352468,0.09961524797373421,0.0,1
10000,0.034419183931518195,11.846802225116804,30.693694093618234,0.08610675444844855,0.003060282300714072,9.970394216414502e-05,0.007497901600915816,0.00010876414771469249,1.74974423807726,0.09427823945501207,0.0998217680013469,8.673617379884035e-19,-1
10000,0.034419183931518195,11.846802225116804,325.7672396650024,0.9138932455515515,0.03155201779401782,9.685448366896511e-05,0.8352016057762157,0.0010893283561508285,0.2046551502639344,0.03919083207531676,0.0998217680013469,1.3877787807814457e-17,1
10000,0.034492681801316975,11.897450978469031,30.611928491162907,0.08568786026160503,0.0030521548300591235,9.970475499249333e-05,0.00742601442560259,0.00010871608974961637,1.7503189804948842,0.09450036756266562,0.10002781771618638,1.734723475976807e-18,-1
10000,0.034492681801316975,11.897450978469031,326.6373761093335,0.914312139738395,0.03163362843489759,9.684632178868912e-05,0.8359674231873734,0.0010944691691871004,0.20389373963580723,0.03924338197419188,0.10002781771618638,0.0,1
10000,0.034566023392663014,11.948099731821268,30.530802065064293,0.08527296678547923,0.003044090762329385,9.970556147991505e-05,0.00735515978701905,0.00010866853727056026,1.7508865990230038,0.09472190273812947,0.10023340012455743,8.673617379884035e-19,-1
10000,0.034566023392663014,11.948099731821268,327.5053167188696,0.9147270332145208,0.0317150194256551,9.683818187562206e-05,0.8367262725140475,0.0010996094142259718,0.20314007915823679,0.03929590185458056,0.10023340012455743,0.0,1
10000,0.034639209698221325,11.998748485173502,30.450306421702464,0.08486201656527817,0.0030360892662487796,9.970636170954607e-05,0.007285317984010892,0.00010862148232761406,1.751447200619143,0.09494284960159094,0.10043851820092356,8.673617379884035e-19,-1
10000,0.034639209698221325,11.998748485173502,328.37107980212437,0.9151379834347219,0.0317961925900329,9.683006374737146e-05,0.8374782489531777,0.0011047490996144178,0.20239405656386167,0.039348391061453575,0.10043851820092356,1.3877787807814457e-17,1
10000,0.03471224170019237,12.049397238525739,30.370433322844573,0.0844549532525292,0.003028149525910222,9.970715576298527e-05,0.007216469785214908,0.00010857491713780203,1.7520008901452873,0.09516321271146924,0.10064317488837701,0.0,-1
10000,0.03471224170019237,12.049397238525739,329.2346834076541,0.9155450467474708,0.031877149725942105,9.68219672241282e-05,0.8382234459590749,0.0011098882335282953,0.20165556175078034,0.03940084895972989,0.10064317488837701,1.3877787807814457e-17,1
10000,0.034785120370465834,12.100045991877973,30.291174681923838,0.08405172157827082,0.0030202707404079843,9.970794372033122e-05,0.007148596415597061,0.00010852883408069103,1.7525477704191215,0.0953829965656031,0.10084737309910002,0.0,-1
10000,0.034785120370465834,12.100045991877973,330.09614532931505,0.9159482784217292,0.03195789260598376,9.681389212861448e-05,0.8389619552835735,0.0011150268239767923,0.20092448673008806,0.039453274933703826,0.10084737309910002,0.0,1
10000,0.03485784667077157,12.150694745230206,30.21252256042787,0.08365226732702767,0.0030124521234808476,9.970872566021792e-05,0.00708167954344144,0.00010848322569413748,1.7530879422637484,0.09560220560240838,0.1010511157148172,0.0,-1
10000,0.03485784667077157,12.150694745230206,330.9554831113842,0.9163477326729723,0.03203842297795657,9.680583828603295e-05,0.8396938670150641,0.0011201648788067447,0.20020072557494675,0.039505668386490625,0.1010511157148172,0.0,1
10000,0.03493042155282761,12.201343498582439,30.134469164392733,0.0832565373115448,0.003004692903165698,9.970950165984941e-05,0.00701570126777312,0.00010843808467016817,1.7536215045559596,0.0958208442020064,0.10125440558723957,0.0,-1
10000,0.03493042155282761,12.201343498582439,331.8127140535445,0.9167434626884552,0.03211874256535135,9.679780552401726e-05,0.840419269616443,0.0011253024057068129,0.1994841743711384,0.03955802873948976,0.10125440558723957,0.0,1
10000,0.03500284595848554,12.251992251934674,30.05700684099899,0.08286447934825386,0.002996992321461187,9.971027179503337e-05,0.00695064410619816,0.00010839340385099016,1.7541485542730988,0.09603891668732462,0.10145724553850025,8.673617379884035e-19,-1
10000,0.03500284595848554,12.251992251934674,332.6678552157414,0.9171355206517462,0.032198853067832656,9.678979367258399e-05,0.8411382499620154,0.001130439412211531,0.19877473116905145,0.03961035543186546,0.10145724553850025,0.0,1
10000,0.03507512081987303,12.302641005286906,29.980128075266194,0.08247604223344679,0.0029893496340011095,9.971103614021392e-05,0.006886490983144923,0.00010834917622512487,1.75466918653856,0.09625642732516929,0.10165963836158201,0.0,-1
10000,0.03507512081987303,12.302641005286906,333.52092342291365,0.9175239577665533,0.032278756161707944,9.678180256408562e-05,0.8418508933733838,0.0011355759057052274,0.19807229593704945,0.03966264792004363,0.10165963836158201,1.3877787807814457e-17,1
10000,0.0351472470595339,12.353289758639141,29.90382548684249,0.08209117572013298,0.0029817641097371716,9.971179476850313e-05,0.006823225218491573,0.00010830539492366164,1.7551834946659841,0.09647338032727251,0.1018615868207371,8.673617379884035e-19,-1
10000,0.0351472470595339,12.353289758639141,334.37193526960294,0.917908824279867,0.03235845350038482,9.677383203316484e-05,0.8425572836543571,0.0011407118934258322,0.19737677051617566,0.03971490567722474,0.1018615868207371,0.0,1
10000,0.035219225590565416,12.40393851199138,29.828091826886084,0.08170983049555712,0.0029742350306308316,9.971254775171208e-05,0.006760830516565221,0.00010826205321662707,1.7556915702021798,0.09668977985131287,0.10206309365189901,8.673617379884035e-19,-1
10000,0.035219225590565416,12.40393851199138,335.2209071244451,0.9182901695044429,0.03243794671481647,9.676588191671003e-05,0.84325750312491,0.0011458473824685564,0.1966880585761504,0.03976712819291198,0.10206309365189901,0.0,1
10000,0.03529105731675322,12.454587265343612,29.752919975035393,0.08133195815935479,0.0029667616913538896,9.971329516038065e-05,0.006699290955498717,0.00010821914450946515,1.7561935029688214,0.09690563000191163,0.10226416156308704,0.0,-1
10000,0.03529105731675322,12.454587265343612,336.0678551345482,0.9186680418406452,0.03251723741393598,9.675795205381179e-05,0.8439516326542228,0.0011509823797894697,0.1960060655726162,0.039819314972454264,0.10226416156308704,1.3877787807814457e-17,1
10000,0.035362743132703725,12.505236018695845,29.678302936464924,0.08095751120232533,0.0029593433989975443,9.971403706380663e-05,0.00663859097693186,0.0001081766623396248,1.7566893811029647,0.09712093483160492,0.10246479323480323,8.673617379884035e-19,-1
10000,0.035362743132703725,12.505236018695845,336.91279522976026,0.9190424887976747,0.032596327185079634,9.675004228572061e-05,0.8446397516928338,0.0011561168922089664,0.1953306987055887,0.03987146553660346,0.10246479323480323,1.3877787807814457e-17,1
10000,0.03543428392397408,12.55588477204808,29.604233839024054,0.08058644298580135,0.002951979472789638,9.971477353007405e-05,0.006578715376044256,0.0001081346003732508,1.7571792910964132,0.09733569834179204,0.10266499132042209,8.673617379884035e-19,-1
10000,0.03543428392397408,12.55588477204808,337.75574312682943,0.9194135570141987,0.032675217594399654,9.674215245580562e-05,0.8453219383039287,0.0011612509264151262,0.19466186687907513,0.03992357942108529,0.10266499132042209,0.0,1
10000,0.03550568056719983,12.606533525400314,29.530705930455905,0.08021870772159512,0.0029446692438198025,9.971550462608063e-05,0.006519649291907576,0.00010809295240197453,1.757663317833985,0.09754992448366162,0.10286475844657328,0.0,-1
10000,0.03550568056719983,12.606533525400314,338.5967143334603,0.9197812922784049,0.03275391018726658,9.67342824095143e-05,0.8459982691937962,0.0011663844889669688,0.19399948066182132,0.03997565617618364,0.10286475844657328,0.0,1
10000,0.03557693393022022,12.657182278752545,29.45771257569352,0.07985426045250213,0.0029374120547722435,9.971623041756454e-05,0.00646137819814536,0.00010805171233980085,1.7581415446307025,0.0977636171590956,0.10306409721351754,0.0,-1
10000,0.03557693393022022,12.657182278752545,339.43572415227135,0.9201457395474979,0.03283240648866193,9.672643199433323e-05,0.8466688197414765,0.0011715175862976274,0.1933434522491479,0.04002769536633753,0.10306409721351754,0.0,1
10000,0.03564804487220131,12.707831032104778,29.385247254231057,0.07949305703334526,0.0029302072596659296,9.971695096913032e-05,0.006403887893889403,0.00010801087422008775,1.7586140532679486,0.09797678022155151,0.10326301019551559,0.0,-1
10000,0.03564804487220131,12.707831032104778,340.2727876846531,0.9205069429666547,0.03291070800356094,9.671860105974988e-05,0.8473336640276254,0.0011766502247174096,0.19269369542584439,0.040079696569750495,0.10326301019551559,1.3877787807814457e-17,1
10000,0.03571901424375681,12.758479785457016,29.313303557567313,0.07913505411254053,0.0029230542236019243,9.971766634427424e-05,0.006347164495021712,0.00010797043219261594,1.7590809240286256,0.0981894174769246,0.10346149994119058,1.734723475976807e-18,-1
10000,0.03571901424375681,12.758479785457016,341.10791983453294,0.9208649458874595,0.03298881621730613,9.671078945721511e-05,0.8479928748626224,0.0011817824104167803,0.19205012553008283,0.04013165937801185,0.10346149994119058,0.0,1
10000,0.03578984288706678,12.809128538809249,29.241875186719305,0.07878020911416804,0.002915952322517634,9.971837660540877e-05,0.00629119442569178,0.00010793038052074453,1.7595422357313364,0.09840153268438936,0.10365956897388397,0.0,-1
10000,0.03578984288706678,12.809128538809249,341.94113531204783,0.921219790885832,0.03306673259597173,9.670299704010683e-05,0.8486465238139402,0.001186914149469252,0.19141265941832125,0.04018358339572954,0.10365956897388397,0.0,1
10000,0.03586053163599431,12.859777292161485,29.170955949803613,0.07842848022053218,0.0029089009429477493,9.971908181388662e-05,0.006235964410099311,0.00010789071357865065,1.7599980657636398,0.09861312955722185,0.1038572197920053,8.673617379884035e-19,-1
10000,0.03586053163599431,12.859777292161485,342.7724486371286,0.9215715197794678,0.03314445858671936,9.669522366369444e-05,0.8492946812328055,0.0011920454478341945,0.1907812154311616,0.040235468240173995,0.1038572197920053,1.3877787807814457e-17,1
10000,0.03593108131619993,12.910426045513717,29.10053975968334,0.07807982635519509,0.0029018994817916646,9.971978203002383e-05,0.0061814614645328315,0.00010785142584864924,1.7604484901143898,0.09882421176360262,0.1040544548693754,1.734723475976807e-18,-1
10000,0.03593108131619993,12.910426045513717,343.6018741429972,0.9219201736448049,0.033221995618145025,9.6687469185104e-05,0.8499374162801664,0.0011971763113595543,0.1901557133601362,0.04028731354093276,0.1040544548693754,0.0,1
10000,0.036001492745254264,12.961074798865955,29.03062063167841,0.07773420716646777,0.0028949473460871556,9.97204773131226e-05,0.006127672889655001,0.00010781251191859149,1.7608935834051929,0.0990347829274017,0.104251276655564,8.673617379884035e-19,-1
10000,0.036001492745254264,12.961074798865955,344.4294259795818,0.9222657928335323,0.03329934510061806,9.667973346328452e-05,0.8505747969519923,0.0012023067457845107,0.18953607441538747,0.040339118939575494,0.104251276655564,0.0,1
10000,0.03607176673274846,13.011723552218182,28.961192681337504,0.07739158301134602,0.0028880439527901366,9.972116772149314e-05,0.006074586263026096,0.00010777396647933759,1.7613334189210277,0.09924484662894528,0.10444768757622094,1.734723475976807e-18,-1
10000,0.03607176673274846,13.011723552218182,345.2551181168489,0.922608416988654,0.033376508426611766,9.667201635897472e-05,0.8512068901039228,0.001207436756742038,0.18892222119421898,0.04039088408932897,0.10444768757622094,1.3877787807814457e-17,1
10000,0.036141904080402874,13.06237230557042,28.89225012226925,0.07705191493987487,0.0028811887285602783,9.972185331247522e-05,0.006022189431856923,0.00010773578432230297,1.7617680686400305,0.09945440640576532,0.10464369003340199,8.673617379884035e-19,-1
10000,0.036141904080402874,13.06237230557042,346.0789643480582,0.9229480850601252,0.033453486971026514,9.666431773467082e-05,0.8518337614752876,0.0012125663497614117,0.18831407765048475,0.04044260865476176,0.10464369003340199,0.0,1
10000,0.036211905582173735,13.113021058922653,28.823787264031218,0.07671516467993031,0.0028743811095523282,9.972253414245901e-05,0.005970470505983439,0.00010769796033707452,1.7621976032624869,0.09966346575333182,0.1048392864058887,0.0,-1
10000,0.036211905582173735,13.113021058922653,346.9009782929395,0.9232848353200697,0.03353028209150497,9.665663745459497e-05,0.8524554757125153,0.0012176955302706251,0.18771156906479425,0.040494292311478206,0.1048392864058887,0.0,1
10000,0.036281772024358026,13.163669812274888,28.755798510074552,0.07638129462240345,0.0028676205412129295,9.97232102669054e-05,0.005919417851055023,0.00010766048950909466,1.7626220922390474,0.09987202812576906,0.1050344790495028,8.673617379884035e-19,-1
10000,0.036281772024358026,13.163669812274888,347.72117340079654,0.9236187053775966,0.033606895128740225,9.664897538466445e-05,0.8530720963919513,0.0012228243035987553,0.18711462201550566,0.040545934745821494,0.1050344790495028,0.0,1
10000,0.03635150418569653,13.21431856562712,28.688278355742668,0.07605026780677561,0.0028609064780827764,9.972388174036576e-05,0.005869020081929128,0.00010762336691741119,1.7630416037981989,0.10008009693655562,0.10522927029741529,1.734723475976807e-18,-1
10000,0.03635150418569653,13.21431856562712,348.5395629535382,0.9239497321932243,0.03368332740677662,9.66413313924616e-05,0.8536836860420965,0.0012279526749782515,0.1865231643504841,0.04059753565458545,0.10522927029741529,2.7755575615628914e-17,1
10000,0.036421102837475086,13.264967318979359,28.621221386322375,0.07572204790707239,0.0028542383836039514,9.972454861650126e-05,0.005819266056265178,0.00010758658773249056,1.7634562049730134,0.10028767555920909,0.10542366246044996,0.0,-1
10000,0.036421102837475086,13.264967318979359,349.3561600686392,0.9242779520929276,0.033759580233303645,9.663370534720436e-05,0.8542903061652942,0.00123308064954716,0.18593712515959962,0.040649094744734736,0.10542366246044996,1.3877787807814457e-17,1
10000,0.03649056874362414,13.315616072331592,28.55462227514561,0.07539659921818392,0.0028476157299322565,9.972521094810158e-05,0.005770144868310647,0.00010755014721409256,1.7638659616271777,0.1004947673279552,0.10561765782738178,0.0,-1
10000,0.03649056874362414,13.315616072331592,350.1709777020334,0.924603400781816,0.03383565489994316,9.662609711971766e-05,0.854892017258869,0.0012382082323512942,0.18535643474794525,0.040700611733133205,0.10561765782738178,1.3877787807814457e-17,1
10000,0.036559902660816566,13.366264825683823,28.488475781740416,0.07507388664254153,0.002841037997754414,9.972586878710328e-05,0.005721645842872954,0.00010751404070920447,1.7642709384803665,0.10070137553838295,0.1058112586652304,8.673617379884035e-19,-1
10000,0.036559902660816566,13.366264825683823,350.9840286509404,0.9249261133574586,0.033911552682529995,9.661850658240524e-05,0.8554888788357463,0.001243335428346336,0.18478102460974766,0.04075208634628019,0.1058112586652304,0.0,1
10000,0.03662910533856384,13.41691357903606,28.422776750029513,0.0747538756771387,0.002834504676109964,9.972652218460747e-05,0.005673758529470629,0.00010747826365003227,1.7646711991329342,0.10090750344808477,0.10600446721954834,3.469446951953614e-18,-1
10000,0.03662910533856384,13.41691357903606,351.79532555662837,0.9252461243228612,0.033987274841386174,9.66109336092223e-05,0.8560809494445555,0.0012484622423998843,0.1842108274029575,0.04080351832005447,0.10600446721954834,2.7755575615628914e-17,1
10000,0.03669817751931054,13.467562332388292,28.35752010657514,0.07443653240088702,0.0028280152622177316,9.97271711908973e-05,0.005626472696657791,0.00010744281155204806,1.765066806089977,0.10111315427728326,0.10619728571470446,0.0,-1
10000,0.03669817751931054,13.467562332388292,352.60488090711334,0.925563467599113,0.034062822621588947,9.660337807564868e-05,0.8566682866892434,0.0012535886792934433,0.18364577692448833,0.04085490739946543,0.10619728571470446,0.0,1
10000,0.03676711993852731,13.518211085740525,28.292700858868574,0.07412182346229554,0.0028215692613067153,9.972781585545488e-05,0.005579778326515898,0.00010740768001209081,1.7654578207847664,0.10131833120944403,0.10638971635416253,0.0,-1
10000,0.03676711993852731,13.518211085740525,353.4127070397994,0.9258781765377044,0.034138197253232895,9.659583985866258e-05,0.8572509472482018,0.0012587147437243637,0.18308580808609531,0.04090625333841158,0.10638971635416253,0.0,1
10000,0.036835933324802235,13.568859839092758,28.2283140936632,0.07380971606746554,0.0028151661864512646,9.972845622697757e-05,0.005533665609307319,0.00010737286470651895,1.7658443036015956,0.1015230373918757,0.10658176132075536,8.673617379884035e-19,-1
10000,0.036835933324802235,13.568859839092758,354.21881614405777,0.9261902839325344,0.034213399951686006,9.658831883671508e-05,0.8578289868929316,0.0012638404403077215,0.1825308568908661,0.04095755589944591,0.10658176132075536,0.0,1
10000,0.036904618399930644,13.619508592444996,28.1643549753496,0.07350017796838976,0.0028088055584104205,9.97290923533943e-05,0.005488124938285118,0.00010733836138941413,1.7662263138980212,0.10172727593631689,0.10677342277695398,0.0,-1
10000,0.036904618399930644,13.619508592444996,355.02322026375055,0.9264998220316103,0.034288431917840236,9.658081488970495e-05,0.8584024605062499,0.0012689657735781546,0.18198086041031028,0.04100881485354789,0.10677342277695398,0.0,1
10000,0.03697317587900346,13.67015734579723,28.100818744371622,0.07319317745154809,0.002802486905471297,9.972972428188106e-05,0.005443146904653964,0.00010730416589083292,1.7666039100265558,0.10193104991951062,0.10696470286513247,0.0,-1
10000,0.03697317587900346,13.67015734579723,355.8259312996965,0.9268068225484519,0.03436329433835636,9.657332789895426e-05,0.858971422100058,0.001274090747991642,0.1814357567620284,0.04106002997990198,0.10696470286513247,0.0,1
10000,0.037041606470494044,13.720806099149462,28.037700715681982,0.07288868332679012,0.0027962097632963706,9.973035205887624e-05,0.005398722292677002,0.00010727027411510616,1.766977149355801,0.10213436238376687,0.10715560370782853,0.0,-1
10000,0.037041606470494044,13.720806099149462,356.62696101208405,0.9271113166732098,0.034437988385903576,9.656585774718436e-05,0.8595359248326814,0.0012792153679272416,0.1808954850879418,0.04111120106568243,0.10715560370782853,1.3877787807814457e-17,1
10000,0.03710991087634367,13.771454852501702,27.974996277236386,0.0725866649164966,0.0027899736747745755,9.973097573009555e-05,0.005354842074923951,0.00010723668203918415,1.7673460882910503,0.10233721633751311,0.10734612740799951,8.673617379884035e-19,-1
10000,0.03710991087634367,13.771454852501702,357.4263210228312,0.9274133350835034,0.034512515219393816,9.655840431849247e-05,0.8600960210257925,0.00128433963768878,0.18035998553306837,0.04116232790584411,0.10734612740799951,1.3877787807814457e-17,1
10000,0.03717808979204544,13.822103605853934,27.912700888525013,0.07228709204501153,0.002783778189876088,9.973159534054646e-05,0.005311497407655733,0.0001072033857110257,1.7677107822943732,0.10253961475583319,0.10753627604927421,0.0,-1
10000,0.03717808979204544,13.822103605853934,358.2240228178928,0.9277129079549885,0.03458687598421094,9.655096749832874e-05,0.8606517621809281,0.0012894635615064956,0.17982919922483037,0.041213410302919265,0.10753627604927421,1.3877787807814457e-17,1
10000,0.037246143906727,13.872752359206169,27.850810079140174,0.07198993502833681,0.002777622865510687,9.973221093454239e-05,0.005268679626341122,0.00010717038124803047,1.7680712859042025,0.10274156058099547,0.1077260516962008,0.0,-1
10000,0.037246143906727,13.872752359206169,359.02007774951926,0.9280100649716632,0.03466107181243496,9.654354717347385e-05,0.8612031989956158,0.0012945871435386402,0.1793030682528725,0.04126444806681994,0.1077260516962008,1.3877787807814457e-17,1
10000,0.03731407390323174,13.923401112558402,27.7893194473792,0.07169516466408182,0.0027715072653895943,9.97328225557166e-05,0.005226380241301121,0.00010713766483551292,1.7684276527544216,0.10294305672296927,0.10791545639449021,8.673617379884035e-19,-1
10000,0.03731407390323174,13.923401112558402,359.8144970384657,0.9283048353359181,0.0347351038230615,9.653614323201705e-05,0.8617503813791167,0.0012997103878730364,0.1787815356493812,0.04131544101464582,0.10791545639449021,1.3877787807814457e-17,1
10000,0.03738188045819878,13.974049865910635,27.72822465888144,0.07140275222166065,0.0027654309598906853,9.973343024703563e-05,0.00518459093347688,0.0001071052327252163,1.7687799355929916,0.10314410605993157,0.10810449217125617,0.0,-1
10000,0.03738188045819878,13.974049865910635,360.6072917761537,0.9285972477783393,0.03480897312221645,9.652875556333468e-05,0.8622933584677975,0.001304833298528597,0.17826454536988848,0.041366388970497665,0.10810449217125617,1.3877787807814457e-17,1
10000,0.03744956424214155,14.024698619262868,27.667521445298465,0.07111266943272987,0.002759393525926979,9.973403405081239e-05,0.005143303550317198,0.00010707308123386571,1.7691281863001087,0.10334471143876231,0.10829316103525044,8.673617379884035e-19,-1
10000,0.03744956424214155,14.024698619262868,361.3984729267871,0.9288873305672701,0.034882680803366144,9.65213840580692e-05,0.8628321786401396,0.0013099558794568015,0.1777520422745465,0.041417291765295544,0.10829316103525044,1.3877787807814457e-17,1
10000,0.03751712591952521,14.075347372615106,27.60720560299642,0.07082488848185962,0.002753394546818305,9.973463400871904e-05,0.005102510101781658,0.00010704120674175929,1.7694724559059254,0.10354487567553074,0.10848146497709538,1.734723475976807e-18,-1
10000,0.03751712591952521,14.075347372615106,362.18805132942293,0.9291751115181404,0.034956227947523,9.651402860810851e-05,0.8633668895313982,0.0013150781345431374,0.17724397210985887,0.04146814923660254,0.10848146497709538,1.3877787807814457e-17,1
10000,0.037584566148842716,14.125996125967339,27.54727299178971,0.07053938199743168,0.0027474336121660723,9.973523016179958e-05,0.005062202756455747,0.00010700960569139585,1.7698127946078215,0.10374460155597076,0.10866940596951158,8.673617379884035e-19,-1
10000,0.037584566148842716,14.125996125967339,362.976037699998,0.9294606180025683,0.03502961562344688,9.650668910656596e-05,0.8638975380479205,0.001320200067608505,0.17674028149085544,0.04151896122845283,0.10866940596951158,0.0,1
10000,0.037651885582689705,14.17664487931957,27.48771953370508,0.07025612304275804,0.002741510317731026,9.973582255048194e-05,0.005022373837774382,0.00010697827458613807,1.7701492517872757,0.10394389183594743,0.10885698596754274,8.673617379884035e-19,-1
10000,0.037651885582689705,14.17664487931957,363.76244263331336,0.9297438769572419,0.03510284488784214,9.649936544776057e-05,0.8644241703811297,0.0013253216824105779,0.1762409178837006,0.04156972759118489,0.10885698596754274,0.0,1
10000,0.0377190848678382,14.227293632671804,27.42854121177512,0.06997508510741317,0.002735624265313934,9.973641121459007e-05,0.004983015820350268,0.0001069472099889105,1.770481876026306,0.10414274924191386,0.10904420690877636,8.673617379884035e-19,-1
10000,0.0377190848678382,14.227293632671804,364.5472766049772,0.9300249148925869,0.035175916785550695,9.649205752719766e-05,0.864946832021187,0.0013304429826451415,0.17574582958871784,0.04162044818127894,0.10904420690877636,0.0,1
10000,0.03778616464530905,14.277942386024039,27.36973406886061,0.06969624209877498,0.0027297750626391008,9.973699619335542e-05,0.00494412132640394,0.00010691640852093058,1.7708107151235288,0.10434117647135882,0.10923107071356114,0.0,-1
10000,0.03778616464530905,14.277942386024039,365.33054997330686,0.930303757901225,0.03524883234974089,9.648476524155007e-05,0.8654655677703378,0.0013355639719473864,0.17525496572382523,0.04167112286119908,0.10923107071356114,0.0,1
10000,0.03785312555044335,14.328591139376272,27.311294206500616,0.06941956833376756,0.002723962323240641,9.973757752542849e-05,0.004905683122292098,0.0001068858668604725,1.7711358161098245,0.10453917619324576,0.109417579285221,8.673617379884035e-19,-1
10000,0.03785312555044335,14.328591139376272,366.11227298119195,0.9305804316662325,0.035321592602092625,9.64774884886396e-05,0.8659804217559539,0.0013406846538931753,0.1747682762083627,0.04172175149923952,0.109417579285221,0.0,1
10000,0.037919968212972575,14.379239892728505,27.253217783789772,0.06914503853080063,0.0027181856663514273,9.973815524888975e-05,0.004867694115131257,0.00010685558174166224,1.7714572252636263,0.10473675104844271,0.1096037345102654,8.673617379884035e-19,-1
10000,0.037919968212972575,14.379239892728505,366.89245575791824,0.9308549614691993,0.03539419855297856,9.64702271674189e-05,0.866491437443275,0.001345805032000274,0.17428571174730856,0.04177233396937506,0.1096037345102654,1.3877787807814457e-17,1
10000,0.03798669325708773,14.429888646080743,27.19550101628181,0.06887262780190007,0.0027124447167946406,9.973872940126066e-05,0.004830147349513629,0.00010682554995330355,1.7717749881258498,0.10493390365014424,0.10978953825859658,8.673617379884035e-19,-1
10000,0.03798669325708773,14.429888646080743,367.67110832095534,0.9311273721980999,0.035466651201641664,9.646298117795362e-05,0.866998657647864,0.0013509251097295547,0.17380722381586575,0.04182287015111557,0.10978953825859658,1.3877787807814457e-17,1
10000,0.0380533013015073,14.480537399432974,27.138140174918775,0.0686023116450241,0.0027067391048778543,9.973930001951417e-05,0.004793036004312436,0.00010679576833773318,1.772089149514457,0.10513063658428455,0.10997499238371349,0.0,-1
10000,0.0380533013015073,14.480537399432974,368.4482405777067,0.9313976883549759,0.03553895153636915,9.645575042140522e-05,0.8675021245477766,0.0013560448904861699,0.17333276464441555,0.04187335992936444,0.10997499238371349,0.0,1
10000,0.03811979295954427,14.531186152785208,27.08113158498513,0.06833406593656048,0.0027010684662895773,9.973986714008504e-05,0.004756353389573841,0.00010676623378970496,1.772399753538692,0.10532695240994305,0.11016009872291244,8.673617379884035e-19,-1
10000,0.03811979295954427,14.531186152785208,369.2238623272245,0.9316659340634396,0.035611100534662786,9.644853480001373e-05,0.8680018796954582,0.0013611643776206897,0.1728622872038229,0.04192380319428076,0.11016009872291244,0.0,1
10000,0.03818616883917192,14.581834906137445,27.024471625086044,0.06806786692399895,0.0026954324419981926,9.974043079888008e-05,0.00472009294349278,0.00010673694325530225,1.772706843612964,0.10552285365974157,0.11034485909748457,0.0,-1
10000,0.03818616883917192,14.581834906137445,369.9979832618897,0.9319321330760011,0.03568309916340589,9.644133421708111e-05,0.8684979640293732,0.0013662835744302198,0.1723957451910862,0.041974199841145185,0.11034485909748457,0.0,1
10000,0.03825242954308874,14.632483659489681,26.96815672614923,0.06780369121877466,0.0026898306781532144,9.974099103128781e-05,0.004684248229470132,0.00010670789373087663,1.7730104624704157,0.10571834284023438,0.11052927531291046,1.734723475976807e-18,-1
10000,0.03825242954308874,14.632483659489681,370.77061296905896,0.9321963087812253,0.03575494837902691,9.6434148576955e-05,0.8689904178853738,0.0013714024841594895,0.17193309301532153,0.042024549770229444,0.11052927531291046,0.0,1
10000,0.03831857566878225,14.683132412841912,26.912183370449736,0.06754151578927801,0.002684262825988823,9.974154787218834e-05,0.004648812933248761,0.00010667908226201395,1.7733106521761668,0.10591342243229018,0.11071334915905133,8.673617379884035e-19,-1
10000,0.03831857566878225,14.683132412841912,371.54176093267694,0.932458484210722,0.03582664912765968,9.642697778501253e-05,0.8694792810078159,0.0013765211100019061,0.17147428578407214,0.04207485288666918,0.11071334915905133,1.3877787807814457e-17,1
10000,0.0383846078085919,14.733781166194145,26.856548090656943,0.06728131795402569,0.00267872854172959,9.974210135596264e-05,0.004613780860125907,0.00010665050594252508,1.7736074541402589,0.10610809489146728,0.1108970824103378,8.673617379884035e-19,-1
10000,0.0383846078085919,14.733781166194145,372.31143653485856,0.9327186820459743,0.03589820234530059,9.64198217476447e-05,0.8699645925604261,0.0013816394551005946,0.17101927928993577,0.042125109100340376,0.1108970824103378,0.0,1
10000,0.038450526549770915,14.78442991954638,26.801247468903316,0.06702307537498939,0.0026732274864983497,9.974265151650181e-05,0.004579145932239736,0.00010662216191346195,1.7739009091302838,0.10630236264838118,0.11108047682595514,0.0,-1
10000,0.038450526549770915,14.78442991954638,373.0796490574381,0.9329769246250106,0.035969608957962605,9.641268037224097e-05,0.8704463911369315,0.0013867575225494063,0.17056802999749732,0.04217531832573876,0.11108047682595514,1.3877787807814457e-17,1
10000,0.038516332474547235,14.83507867289862,26.746278135874192,0.06676676605107752,0.0026677593262261603,9.974319838721612e-05,0.004544902185927695,0.00010659404736215767,1.7741910572837398,0.10649622810906556,0.11126353415002616,0.0,-1
10000,0.038516332474547235,14.83507867289862,373.84640768348856,0.9332332339489224,0.036040869881826164,9.640555356717411e-05,0.8709247147714516,0.0013918753153938986,0.17012049503056403,0.042225480481862636,0.11126353415002616,0.0,1
10000,0.03858202616018351,14.885727426250847,26.69163676991818,0.06651236831176577,0.00266232373156429,9.974374200104368e-05,0.004511043769154546,0.00010656615952128967,1.7744779381200868,0.10668969365532613,0.1114462561117909,8.673617379884035e-19,-1
10000,0.03858202616018351,14.885727426250847,374.61172149881054,0.9334876316882342,0.03611198602338719,9.639844124178547e-05,0.8713996009486656,0.0013969928366322974,0.16967663215969078,0.042275595492098604,0.1114462561117909,1.3877787807814457e-17,1
10000,0.03864760817903623,14.93637617960308,26.637320096177408,0.06625986081087248,0.002656920377798174,9.974428239045923e-05,0.004477564939007922,0.00010653849566796635,1.7747615905525376,0.10688276164508806,0.11162864442578405,0.0,-1
10000,0.03864760817903623,14.93637617960308,375.375599493393,0.9337401391891275,0.03618295827960225,9.639134330637041e-05,0.8718710866137547,0.0014021100892164385,0.16923639978998947,0.042325663284110464,0.11162864442578405,1.3877787807814457e-17,1
10000,0.038713079098613844,14.98702493295532,26.583324885737348,0.06600922252047535,0.0026515489447633033,9.974481958748241e-05,0.004444460059259461,0.00010651105312283499,1.7750420528995663,0.10707543441273677,0.11181070079200904,0.0,-1
10000,0.038713079098613844,14.98702493295532,376.1380505628446,0.9339907774795246,0.036253787538030824,9.638425967216415e-05,0.8723392081821292,0.0014072270760526783,0.16879975694921417,0.04237568378973076,0.11181070079200904,1.3877787807814457e-17,1
10000,0.03877843948163406,15.037673686307551,26.529647954795532,0.06576043272496553,0.00264620911676298,9.974535362368607e-05,0.004411723597989523,0.00010648382924921182,1.7753193628961712,0.10726771426945239,0.11199242689611005,0.0,-1
10000,0.03877843948163406,15.037673686307551,376.89908350979715,0.9342395672750344,0.03632447467697475,9.637719025132766e-05,0.8728040015489434,0.0014123438000027853,0.1683666632761173,0.04242565694485539,0.11199242689611005,0.0,1
10000,0.03884368988608032,15.088322439659786,26.47628616384864,0.06551347101523497,0.0026409005824878907,9.974588453020424e-05,0.004379350125273513,0.00010645682145223254,1.7755935577048676,0.10745960350353817,0.11217382440954113,0.0,-1
10000,0.03884368988608032,15.088322439659786,377.6587070452832,0.934486528984765,0.036395020565615215,9.637013495693418e-05,0.873265502098407,0.0014174602638848198,0.16793707900906407,0.04247558268934079,0.11217382440954113,0.0,1
10000,0.038908830865257336,15.138971193012019,26.423236416897655,0.06526831728299456,0.002635623034937462,9.974641233774002e-05,0.004347334310928141,0.00010643002717802324,1.7758646739264425,0.10765110438074249,0.11235489498973272,0.0,-1
10000,0.038908830865257336,15.138971193012019,378.4169297900859,0.9347316827170055,0.03646542606414682,9.63630937029556e-05,0.8737237447128925,0.0014225764704739764,0.16751096497490603,0.042525460966903884,0.11235489498973272,1.3877787807814457e-17,1
10000,0.03897386296784584,15.189619946364257,26.37049566067038,0.06502495171521863,0.002630376171342939,9.974693707657336e-05,0.004315670922315703,0.00010640344391289145,1.7761327476104631,0.10784221914457542,0.11253564028025603,8.673617379884035e-19,-1
10000,0.03897386296784584,15.189619946364257,379.1737602760634,0.9349750482847814,0.03653569202390934,9.635606640424949e-05,0.8741787637818504,0.001427692422503421,0.16708828257809963,0.042575291725024556,0.11253564028025603,1.3877787807814457e-17,1
10000,0.03903878673795651,15.24026869971649,26.318060883861108,0.06478335478871325,0.002625159693092154,9.974745877656844e-05,0.004284354822204774,0.00010637706918253553,1.7763978142655503,0.10803295001661892,0.1127160619109843,0.0,-1
10000,0.03903878673795651,15.24026869971649,379.9292069474479,0.9352166452112868,0.03660581928751675,9.634905297654597e-05,0.8746305932105326,0.0014328081226650964,0.16666899379006853,0.04262507491485054,0.1127160619109843,1.3877787807814457e-17,1
10000,0.03910360271518306,15.29091745306872,26.265929116386697,0.0645435072648042,0.0026199733056559166,9.974797746718112e-05,0.004253380966685541,0.00010635090055127351,1.7766599088694235,0.10822329919683196,0.11289616149825238,8.673617379884035e-19,-1
10000,0.03910360271518306,15.29091745306872,380.6832781621214,0.9354564927351958,0.03667580868898411,9.634205333643524e-05,0.8750792664285293,0.0014379235736105265,0.16625306113879978,0.042674810491105,0.11289616149825238,1.3877787807814457e-17,1
10000,0.039168311434654615,15.341566206420955,26.21409742865901,0.06430539018414291,0.002614816718516026,9.974849317746614e-05,0.004222744403138349,0.00010632493562128984,1.7769190658787206,0.10841326886384972,0.11307594064501345,0.0,-1
10000,0.039168311434654615,15.341566206420955,381.43598219286474,0.9356946098158571,0.03674566105385166,9.633506740135497e-05,0.8755248163981256,0.0014430387779515753,0.16584044769867162,0.042724498411996194,0.11307594064501345,0.0,1
10000,0.0392329134270872,15.39221495977319,26.16256293087293,0.06406898486162584,0.0026096896450948184,9.974900593608413e-05,0.004192440268253741,0.00010629917203189935,1.7771753192386064,0.10860286117527748,0.11325540094099354,8.673617379884035e-19,-1
10000,0.0392329134270872,15.39221495977319,382.18732722858573,0.9359310151383742,0.03681537719930696,9.632809508957825e-05,0.8759672756224822,0.0014481537382612156,0.16543111708050234,0.042774138639129634,0.11325540094099354,1.3877787807814457e-17,1
10000,0.039297409218834546,15.442863713125423,26.111322772309812,0.06383427288142543,0.0026045918026862446,9.974951577130851e-05,0.004162463786102612,0.00010627360745882902,1.7774287023921607,0.10879207826797935,0.11343454396284389,8.673617379884035e-19,-1
10000,0.039297409218834546,15.442863713125423,382.93732137552246,0.9361657271185746,0.03688495793430453,9.632113632020156e-05,0.8764066761536411,0.0014532684570742614,0.16502503342181915,0.0428237311374224,0.11343454396284389,1.3877787807814457e-17,1
10000,0.03936179933193814,15.49351246647766,26.060374140655778,0.06360123609212906,0.0025995229123884117,9.975002271103226e-05,0.00413281026625494,0.00010624823961351599,1.7776792482895645,0.10898092225836162,0.1136133712742908,0.0,-1
10000,0.03936179933193814,15.49351246647766,383.68597265842584,0.9363987639078709,0.036954404059683345,9.631419101313298e-05,0.876843049600367,0.001458382936888093,0.16462216137733754,0.042873275875019615,0.1136133712742908,1.3877787807814457e-17,1
10000,0.0394260842841765,15.544161219829894,26.00971426133471,0.06336985660198396,0.002594482699037581,9.975052678277453e-05,0.004103475101945808,0.00010622306624242207,1.777926989397085,0.10916939524265132,0.11379188442628357,8.673617379884035e-19,-1
10000,0.0394260842841765,15.544161219829894,384.4332890217185,0.9366301433980161,0.037023716368282084,9.630725908908069e-05,0.8772764271358222,0.0014634971801633586,0.16422246610964783,0.0429227728232131,0.11379188442628357,1.3877787807814457e-17,1
10000,0.03949026458911377,15.594809973182128,25.95934039685533,0.0631401167742447,0.0025894708911435526,9.9751028013687e-05,0.004074453768287237,0.0001061980851263637,1.7781719577058661,0.10935749929716954,0.11397008495714009,0.0,-1
10000,0.03949026458911377,15.594809973182128,385.1792783306336,0.9368598832257553,0.03709289564505239,9.630034046954172e-05,0.8777068395050812,0.0014686111893246682,0.1638259132801045,0.042972221956362015,0.11397008495714009,1.3877787807814457e-17,1
10000,0.03955434075614756,15.645458726534361,25.909249846172152,0.0629119992226212,0.0025844872208264347,9.975152643056041e-05,0.004045741820524618,0.00010617329407985785,1.7784141847405244,0.10954523647860002,0.1141479743926902,8.673617379884035e-19,-1
10000,0.03955434075614756,15.645458726534361,385.9239483723323,0.9370880007773787,0.0371619426671699,9.629343507679068e-05,0.8781343170324923,0.0014737249667612646,0.16343246903990974,0.04302162325181552,0.1141479743926902,0.0,1
10000,0.03961831329055617,15.6961074798866,25.85943994405996,0.06268548680682419,0.0025795314237547313,9.97520220598305e-05,0.004017334892336398,0.0001061486909504822,1.7786537015675603,0.10973260882425351,0.11432555424641747,8.673617379884035e-19,-1
10000,0.03961831329055617,15.6961074798866,386.66730685700014,0.9373145131931758,0.03723085820414333,9.628654283386906e-05,0.8785588896288844,0.001478838514827681,0.16304210002139008,0.04307097668983741,0.11432555424641747,0.0,1
10000,0.03968218269354501,15.746756233238832,25.809908060501403,0.06246056262820646,0.002574603239084744,9.975251492758429e-05,0.003989228694175878,0.00010612427361825052,1.778890538803589,0.10991961835232639,0.11450282601959816,0.0,-1
10000,0.03968218269354501,15.746756233238832,387.40936141892445,0.9375394373717936,0.037299643017921554,9.627966366457431e-05,0.8789805867986247,0.0014839518358443842,0.16265477332946005,0.043120282253532594,0.11450282601959816,1.3877787807814457e-17,1
10000,0.03974594946229246,15.79740498659106,25.760651600087385,0.06223721002549635,0.0025697024094012296,9.975300505956584e-05,0.00396141901165381,0.00010610003999500174,1.7791247266233932,0.11010626706215587,0.11467979120143873,1.734723475976807e-18,-1
10000,0.03974594946229246,15.79740498659106,388.150119617552,0.9377627899745037,0.03736829786299877,9.627279749344947e-05,0.8793994376465349,0.0014890649320984085,0.1622704565332655,0.04316953992877538,0.11467979120143873,1.3877787807814457e-17,1
10000,0.03980961408999502,15.8480537399433,25.711668001430045,0.06201541257062241,0.002564828680659305,9.97534924811822e-05,0.003933901703960784,0.00010607598802380308,1.7793562947678045,0.11029255693447036,0.11485645126921143,8.673617379884035e-19,-1
10000,0.03980961408999502,15.8480537399433,388.8895889385267,0.9379845874293776,0.03743682348651771,9.62659442457728e-05,0.8798154708846624,0.0014941778058439649,0.16188911765800712,0.04321874970413973,0.11485645126921143,1.3877787807814457e-17,1
10000,0.03987317706591178,15.89870249329553,25.662954736587906,0.061795154064626386,0.0025599818021275543,9.975397721750899e-05,0.003906672702328218,0.00010605211567836654,1.7795852725514179,0.11047848993163523,0.11503280768838728,8.673617379884035e-19,-1
10000,0.03987317706591178,15.89870249329553,389.6277767947093,0.9382048459353736,0.03750522062837104,9.625910384754765e-05,0.8802287148389148,0.0014992904593030447,0.16151072517693554,0.04326791157083094,0.11503280768838728,0.0,1
10000,0.03993663887540834,15.949351246647767,25.614509310502854,0.06157641853366178,0.002555161526332311,9.97544592932961e-05,0.0038797280085268067,0.00010602842096247866,1.7798116888701339,0.11066406799789469,0.11520886191276802,0.0,-1
10000,0.03993663887540834,15.949351246647767,390.36469052717933,0.9384235814663382,0.03757349002130094,9.625227622549246e-05,0.8806391974555614,0.0015044028946660077,0.16113524800351467,0.04331702552261927,0.11520886191276802,1.3877787807814457e-17,1
10000,0.04,16.0,25.56632926044884,0.061359190225077215,0.0025503676090030884,9.975493873297298e-05,0.0038530636934015357,0.00010600490190944244,1.7800355722085561,0.11084929305960946,0.11538461538461539,8.673617379884035e-19,-1
10000,0.04,16.0,391.1003374062178,0.9386408097749228,0.03764163239099691,9.624546130703101e-05,0.8810469463075986,0.0015095151140921575,0.1607626554837517,0.04336609155577517,0.11538461538461539,0.0,1


==> anc/data/exact_size_sweep.csv <==
n,q,C,R,s,y_high,y_low,ipr_gamma,ipr_stock,mu_L,mu_T,mu_uniform,residual,branch
100,0.3,9.0,2.4500658638704036,0.05716820349030941,0.024150461047092824,0.009857066050029365,0.012247312545962867,0.010202258129136658,1.286342480624073,0.676691598389088,0.6923076923076923,6.938893903907228e-18,-1
100,0.3,9.0,40.40707699327246,0.9428317965096906,0.2898495389529072,0.007173236980273665,0.8889648086661585,0.08910683277995428,0.3516267501451572,0.2679237862262966,0.6923076923076923,1.1102230246251565e-16,1
1000,0.09486832980505139,9.000000000000002,10.60426606099738,0.10117451282958179,0.010503388721177117,0.0009904870983772,0.011044977998642689,0.0010904048019877842,1.6029725080387656,0.2440647257567125,0.25994448982356627,3.469446951953614e-18,-1
1000,0.09486832980505139,9.000000000000002,94.20736845469524,0.8988254871704182,0.08617520442426417,0.0009147395351108467,0.8078975029157145,0.008262077526241432,0.2867682107626357,0.10583474203517966,0.25994448982356627,0.0,1
10000,0.03,9.0,36.68039209856429,0.11859993445202455,0.0036549980335607362,9.964446464310825e-05,0.014143638829017015,0.00011263927494611534,1.7012740026579027,0.08065825624551312,0.08737864077669902,0.0,-1
10000,0.03,9.0,272.5979584168996,0.8814000655479755,0.026539001966439258,9.735583538689476e-05,0.7768674822830941,0.0007990907340547844,0.2648310047207381,0.03622329715254512,0.08737864077669902,6.938893903907228e-18,1
100000,0.009486832980505138,9.0,119.2577161702345,0.12451609338757562,0.001191168513023105,9.988188196751736e-06,0.015511922309858801,1.1395173007887291e-05,1.731538521701596,0.02587233591253227,0.028193036314783745,0.0,-1
100000,0.009486832980505138,9.0,838.5117811350367,0.8754839066124244,0.008315474730822421,9.916944422135997e-06,0.7664722257814778,7.898160032033298e-05,0.257861786482061,0.011757627359544333,0.028193036314783745,3.469446951953614e-18,1
1000000,0.003,9.0,380.43080616032165,0.1264298379139469,0.0003802865137418407,9.996207131069714e-07,0.015985267040538098,1.143858403364843e-06,1.7409997581353653,0.008218758696427037,0.00897308075772682,0.0,-1
1000000,0.003,9.0,2628.596275083409,0.8735701620860531,0.002621707486258159,9.973792898930318e-07,0.763124844071573,7.868114596644157e-06,0.2556609477629158,0.0037493250523267015,0.00897308075772682,0.0,1
10000000,0.0009486832980505137,8.999999999999998,1206.3458911885407,0.12703938748226237,0.00012062005023066001,9.998794799377173e-08,0.016139082177899125,1.145250839601092e-07,1.7439797858486794,0.0026027402380239244,0.002843352453168749,0.0,-1
10000000,0.0009486832980505137,8.999999999999998,8289.49563557397,0.8729606125177376,0.000828263058083194,9.991718368591004e-08,0.7620602326212444,7.858541193591197e-07,0.2549655228407413,0.0011887956079737532,0.002843352453168749,0.0,1


==> anc/data/fold_scaling.csv <==
n,q_fold,q_uniform,C_fold
3,0.4852813742385704,0.5,0.7064940365486262
4,0.46410161513775455,0.5,0.8615612366938897
5,0.4444444444444444,0.5,0.9876543209876543
6,0.4270509831248423,0.5,1.094235253127366
7,0.4117142559585797,0.5,1.186560399916688
8,0.3981116938064847,0.5,1.2679433659637458
9,0.38595282133533515,0.5,1.3406362226703463
10,0.375,0.5,1.40625
11,0.3650630681938808,0.5,1.4659814813504308
12,0.35598994968529596,0.5,1.5207461313232749
13,0.34765819829406297,0.5,1.571260896933962
15,0.3328385893681553,0.5,1.6617228985887524
16,0.32620136264610894,0.5,1.7025172638748525
18,0.3141867286024835,0.5,1.776839407738751
20,0.3035677708074906,0.5,1.8430678294605827
22,0.2940833264451424,0.5,1.902670063646884
24,0.285537010576468,0.5,1.9567532258147042
27,0.2741552859744166,0.5,2.0293502623482818
30,0.26417077605621203,0.5,2.09358596766424
33,0.25530944897658386,0.5,2.151036186311987
37,0.24489795918367346,0.5,2.219075385256143
41,0.2357748430424814,0.5,2.279180841079976
45,0.22768656693562572,0.5,2.332852774331903
50,0.21875,0.5,2.392578125
55,0.21086921150532173,0.5,2.445620339848186
61,0.20253028913375748,0.5,2.5021295990128074
68,0.1940330525653474,0.5,2.560120133172227
75,0.18659200413893676,0.5,2.611243200643874
83,0.1791181120150604,0.5,2.662913738302697
92,0.17175902847002222,0.5,2.714107075208863
102,0.16461746267086616,0.5,2.7640887196517894
113,0.15775985595344452,0.5,2.812363453001027
124,0.15173696946986936,0.5,2.8549893800836084
138,0.14503120541515013,0.5,2.9026989750956633
152,0.13918286849525024,0.5,2.944524374150051
169,0.13299081043148603,0.5,2.9890279064087637
187,0.12729525068437428,0.5,3.030163118351168
206,0.12204301898476205,0.5,3.068266687480488
228,0.11673452782194435,0.5,3.1069445967652043
253,0.11149824574835475,0.5,3.1452602776550087
279,0.10676171012651606,0.5,3.1800595070095694
309,0.10200485928568646,0.5,3.215142317228843
342,0.09746427987743651,0.5,3.2487557613933284
378,0.09316195681193686,0.5,3.280718774477033
419,0.08891275742352081,0.5,3.3123954632819648
463,0.08495920662404906,0.5,3.34196492385698
512,0.08113739534631519,0.5,3.3706377848751354
566,0.0774839445624801,0.5,3.3981291023682036
627,0.07390993913860501,0.5,3.42509979787713
693,0.07056190199409293,0.5,3.4504345350256154
767,0.06731097523090232,0.5,3.4750985854724568
848,0.06423097493869216,0.5,3.4985241840555155
938,0.06126864515935743,0.5,3.5211083731241306
1038,0.05842224098944781,0.5,3.542858255433822
1148,0.05571509360036354,0.5,3.563589059822066
1269,0.05313909869422043,0.5,3.583356274933272
1404,0.0506542770642725,0.5,3.602461522005333
1553,0.04828490232981895,0.5,3.620713574529241
1718,0.04601844723738587,0.5,3.638204281188636
1900,0.0438592021128688,0.5,3.6548962589572023
2102,0.04178987441204715,0.5,3.6709193542935634
2325,0.039817931181254415,0.5,3.6862122712656364
2571,0.03793994220195748,0.5,3.700798219934125
2844,0.03614117448325286,0.5,3.71478869817427
3146,0.03442451522248454,0.5,3.7281586431614575
3479,0.0327914398952019,0.5,3.7408940072638215
3848,0.031230329005402103,0.5,3.7530831147752197
4257,0.02973829370521719,0.5,3.7647465409029657
4708,0.028319724717067327,0.5,3.775848052301632
5208,0.026963842860458505,0.5,3.786470263952623
5760,0.025673528070680834,0.5,3.7965890511131715
6371,0.02444246458500461,0.5,3.8062524917562226
7047,0.023268701488168664,0.5,3.815474608658957
7794,0.022151019510998567,0.5,3.8242637839455256
8621,0.02108487459849478,0.5,3.8326546674480735
9535,0.020069753338308873,0.5,3.8406503160424412
10546,0.019102454266712525,0.5,3.848275042538902
11665,0.0181802878545577,0.5,3.8555492374259543
12902,0.017302329263116138,0.5,3.8624794544836356
14270,0.016466151330763283,0.5,3.8690841727712155
15784,0.01566926933541034,0.5,3.875382407764877
17458,0.014910628362881071,0.5,3.8813819408757957
19309,0.014188379347369388,0.5,3.8870968851203065
21357,0.01350039942667578,0.5,3.892543578406226
23623,0.012845131949242266,0.5,3.8977339296655376
26128,0.012221601678686776,0.5,3.902675283496302
28899,0.011627906969863586,0.5,3.907382364223782
31964,0.011062706634706836,0.5,3.911865493527692
35354,0.010524695367577105,0.5,3.91613474156389
39104,0.010012523562505184,0.5,3.920200560820469
43251,0.009525118007357824,0.5,3.9240712374625453
47838,0.009061201370650026,0.5,3.927756703429282
52912,0.008619639724551655,0.5,3.931265775366319
58524,0.008199429539253327,0.5,3.934606254471492
64731,0.007799556344226599,0.5,3.93778604754389
71596,0.007419053744292428,0.5,3.9408126963522414
79189,0.007056984271968988,0.5,3.943693528276396
87588,0.006712436795310588,0.5,3.9464356755462853
96878,0.0063845969676727815,0.5,3.949045513073165
107152,0.00607270862898304,0.5,3.9515289639942464
118517,0.0057759325182934725,0.5,3.953892623761527
131086,0.005493609200024671,0.5,3.956141665395701
144989,0.005224994474149906,0.5,3.9582819457202687
160366,0.004969456635621791,0.5,3.960318433258789
177374,0.004726354531667062,0.5,3.9622561789021997
196186,0.004495088942873544,0.5,3.964099905827832
216993,0.004275092380504188,0.5,3.965854090116325
240007,0.0040658165151429716,0.5,3.967523060401785
265462,0.003866744138593897,0.5,3.969110901965626
293616,0.003677387405679046,0.5,3.9706214702429032
324756,0.003497270526186333,0.5,3.972058528456247
359199,0.003325944401098903,0.5,3.9734256304788906
397295,0.0031629844414592942,0.5,3.9747261378548737
439431,0.0030079861715520627,0.5,3.9759632545494186
486036,0.0028605610685649794,0.5,3.9771400598635256
537584,0.002720341240321795,0.5,3.978259470833051
594598,0.002586979229637671,0.5,3.979324243536247
657660,0.0024601365386112276,0.5,3.9803370644972738
727410,0.002339498880657079,0.5,3.9813004287122573
804557,0.00222476445696665,0.5,3.9822167330687823
889887,0.0021156437276233027,0.5,3.983088278019131
984266,0.002011865351581162,0.5,3.9839172199898174
1088655,0.0019131674641522409,0.5,3.9847056409126576
1204115,0.0018193028475155678,0.5,3.985455506805679
1331820,0.0017300357226812746,0.5,3.986168693287107
1473070,0.0016451408708468354,0.5,3.9868469924968424
1629300,0.0015644056971789242,0.5,3.987492096516622
1802100,0.001487626420353973,0.5,3.98810562773304
1993226,0.0014146103215502068,0.5,3.988689120793679
2204623,0.001345172981564442,0.5,3.989244044617716
2438439,0.0012791399991722433,0.5,3.9897717886033646
2697054,0.0012163442908993253,0.5,3.990273684152559
2983097,0.0011566278023293845,0.5,3.990750990944536
3299477,0.0010998398720552971,0.5,3.9912049099664237
3649412,0.0010458371129987722,0.5,3.991636584421512
4036459,0.0009944834395919453,0.5,3.9920470994749544
4464556,0.0009456489076344989,0.5,3.992437491494293
4938056,0.0008992102497022434,0.5,3.9928087437394386
5461774,0.0008550501561427626,0.5,3.9931617920830322
6041036,0.0008130570089890548,0.5,3.9934975271130777
6681733,0.0007731246330722328,0.5,3.9938167961004285
7390381,0.0007351520323835748,0.5,3.9941204050863908
8174187,0.0006990431557687691,0.5,3.99440912073779
9041121,0.0006647067001470204,0.5,3.9946836719037653
10000000,0.0006320557532731745,0.5,3.9949447524572004


==> anc/data/heavy_selected.csv <==
n,tau,theta,a,q,rho,start,node,argmax,seed_share,epsilon,kappa,delta,q_bal,max_benchmark,max_injection,injection_ipr,stock_ipr,benchmark_ipr,diffuse_relative_error,stock_l1,iterations,physical_residual,frozen_residual,response_residual,physical_tangent_bound,stock_mass,injection_mass,min_stock,min_injection,q_factor
10000,1.95,1.4,0.5,0.14412768620674424,0.25194335902243054,background,-1,0,-1.0,0.46461623011257097,0.5840322388265904,0.27135085706781514,0.13102516927885838,0.022400866360294484,0.47952719407873473,0.23035769159306785,0.005700665342103694,0.0014355091332888068,20.406636081214085,0.1465280785528282,138,7.474083201300386e-14,4.506697952647541e-13,8.5528155738257e-14,0.9066467570673171,1.0,1.0,4.416736117813212e-05,1.4733636885263485e-05,1.1
10000,1.95,1.4,0.5,0.14412768620674424,0.25194335902243054,high,0,0,0.4795271940805115,0.46461623011257097,0.5840322388265904,0.27135085706781514,0.13102516927885838,0.022400866360294484,0.4795271940805115,0.2303576915947677,0.0057006653421529324,0.0014355091332888068,20.4066360812934,0.14652807855332442,110,6.629829877365795e-14,4.0045708075812664e-13,7.583367392155135e-14,0.9066467570647672,1.0,0.9999999999999996,4.416736117812391e-05,1.473363688522019e-05,1.1
10000,1.95,1.4,0.5,0.14412768620674424,0.25194335902243054,middle,5000,0,2.450156447180215e-05,0.46461623011257097,0.5840322388265904,0.27135085706781514,0.13102516927885838,0.022400866360294484,0.47952719407885647,0.23035769159318428,0.00570066534210707,0.0014355091332888068,20.40663608121952,0.1465280785528623,162,6.504118668345174e-14,3.924526583700891e-13,7.443526318321597e-14,0.9066467570671422,1.0,0.9999999999999998,4.416736117813156e-05,1.4733636885260524e-05,1.1
10000,1.95,1.4,0.5,0.14412768620674424,0.25194335902243054,low,9999,0,1.4733636885259904e-05,0.46461623011257097,0.5840322388265904,0.27135085706781514,0.13102516927885838,0.022400866360294484,0.4795271940788831,0.2303576915932098,0.005700665342107814,0.0014355091332888068,20.406636081220707,0.14652807855286973,162,6.287224023739449e-14,3.793360567203247e-13,7.195748174832622e-14,0.9066467570671035,1.0,0.9999999999999999,4.4167361178131435e-05,1.4733636885259904e-05,1.1
100000,1.95,1.4,0.5,0.08233203601790054,0.15213822242722355,background,-1,0,-1.0,0.4147705671996946,0.5213752065921601,0.21625109016208818,0.07484730547081866,0.011338252873469207,0.5089814692823171,0.2591520211267008,0.00192926356381479,0.0003711350691624467,43.89064364345776,0.08894796276276097,123,6.246360528561765e-14,5.811355645427051e-13,6.759634627213906e-14,0.8537053141610946,1.0,1.0,4.596304109582926e-06,1.3788319909728746e-06,1.1
100000,1.95,1.4,0.5,0.08233203601790054,0.15213822242722355,high,0,0,0.5089814692844559,0.4147705671996946,0.5213752065921601,0.21625109016208818,0.07484730547081866,0.011338252873469207,0.5089814692844559,0.25915202112887686,0.001929263563836398,0.0003711350691624467,43.89064364364639,0.08894796276314748,81,7.1894342218372e-14,6.695385469275697e-13,7.781521517506154e-14,0.8537053141573957,1.0000000000000002,1.0,4.596304109582286e-06,1.3788319909673695e-06,1.1
100000,1.95,1.4,0.5,0.08233203601790054,0.15213822242722355,middle,50000,50000,0.42532247028583314,0.4147705671996946,0.5213752065921601,0.21625109016208818,0.07484730547081866,0.011338252873469207,0.42532247028583314,0.1811422609744987,0.00126726969664872,0.0003711350691624467,88673.32988255695,0.0797349826087314,169,7.509220584348041e-14,8.448992314496182e-13,8.128385066945168e-14,1.0113843275235406,1.0000000000000002,0.9999999999999997,4.612091792995169e-06,1.5705882522779733e-06,1.1
100000,1.95,1.4,0.5,0.08233203601790054,0.15213822242722355,low,99999,99999,0.4251923481235059,0.4147705671996946,0.5213752065921601,0.21625109016208818,0.07484730547081866,0.011338252873469207,0.4251923481235059,0.18103175464808413,0.001266389707375139,0.0003711350691624467,145807.5164824809,0.0797199088157553,169,7.800188937817512e-14,8.771528262420842e-13,8.442585501278752e-14,1.0115830472771328,1.0,0.9999999999999999,4.612142484164878e-06,1.5709247236103079e-06,1.1
1000000,1.95,1.4,0.5,0.04660715416135116,0.08906332041786508,background,-1,0,-1.0,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.04237014014668287,0.005828018959032747,0.026150746797132775,0.0008643904093306259,8.609230592984633e-06,9.838419511013527e-05,3.4870730484845422,0.021546291679240437,340,8.978716445199372e-14,1.8956617170593087e-12,9.406433736376782e-14,0.9567900361163533,1.0,1.0,4.771156283271717e-07,2.624813581650726e-07,1.1
1000000,1.95,1.4,0.5,0.04660715416135116,0.08906332041786508,high,0,0,0.5572694462860863,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.04237014014668287,0.005828018959032747,0.5572694462860863,0.31056729289618534,0.000707784199054746,9.838419511013527e-05,94.61901740597187,0.05438913331875484,59,5.892118559822513e-14,8.389440881486877e-13,6.15781771289577e-14,0.7715677336866289,1.0,1.0,4.7067843732358355e-07,1.243654161085501e-07,1.1
1000000,1.95,1.4,0.5,0.04660715416135116,0.08906332041786508,middle,500000,500000,0.5295562251681398,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.04237014014668287,0.005828018959032747,0.5295562251681398,0.28046527928395115,0.0006138365491760322,9.838419511013527e-05,1121913.9976681557,0.05256107314444501,71,6.06886249806358e-14,9.372631477630231e-13,6.342828650350392e-14,0.8475391677335918,1.0,1.0,4.709808911833356e-07,1.308548460081996e-07,1.1
1000000,1.95,1.4,0.5,0.04660715416135116,0.08906332041786508,low,999999,999999,0.5295471493697432,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.04237014014668287,0.005828018959032747,0.5295471493697432,0.2804556688565901,0.0006138058968844748,9.838419511013527e-05,1845337.260418729,0.05256040941222785,71,6.080621692357678e-14,9.385485524212637e-13,6.35523038795641e-14,0.8475570055589536,1.0,1.0000000000000002,4.709812464773358e-07,1.3085735405090692e-07,1.1


==> anc/data/heavy_selected_pairwise.csv <==
n,left_start,right_start,l1_distance
10000,background,high,3.5536393824738303e-12
10000,background,middle,2.436389069280457e-13
10000,background,low,2.9705203886411756e-13
10000,high,middle,3.3100004755457846e-12
10000,high,low,3.2565873436097128e-12
10000,middle,low,5.341313193607186e-14
100000,background,high,4.277592563871669e-12
100000,background,middle,0.9965487974315316
100000,background,low,0.9965404652797902
100000,high,middle,0.9965487974358089
100000,high,low,0.9965404652840677
100000,middle,low,0.8506397403411236
1000000,background,high,1.0622373989779068
1000000,background,middle,1.0591115819124792
1000000,background,low,1.05909377377677
1000000,high,middle,1.1068001502233202
1000000,high,low,1.1067999367818582
1000000,middle,low,1.0591120186396128


==> anc/data/heavy_slow.csv <==
n,tau,theta,a,q,rho,start,node,argmax,seed_share,epsilon,kappa,delta,q_bal,max_benchmark,max_injection,injection_ipr,stock_ipr,benchmark_ipr,diffuse_relative_error,stock_l1,iterations,physical_residual,frozen_residual,response_residual,physical_tangent_bound,stock_mass,injection_mass,min_stock,min_injection
1000,1.5,1.2,0.5,0.35481338923357547,0.5237819349191628,background,-1,0,-1.0,1.002764033369644,0.6320530690940012,0.6338000848683628,0.43763440426861233,0.06464203343751787,0.13129332693291784,0.025649154738741613,0.009363473256118264,0.009440939295350127,1.0310828721040193,0.1576425779518149,131,7.700871190730041e-14,2.2426865594650514e-13,1.0427645075541947e-13,0.8413809152615654,1.0,1.0,0.00030166759931962066,0.0001903623968630383
1000,1.5,1.2,0.5,0.35481338923357547,0.5237819349191628,high,0,0,0.13129332693383788,1.002764033369644,0.6320530690940012,0.6338000848683628,0.43763440426861233,0.06464203343751787,0.13129332693383788,0.025649154738942376,0.009363473256165735,0.009440939295350127,1.031082872118252,0.1576425779520924,143,7.344613198873029e-14,2.1396515744072364e-13,9.956537547553546e-14,0.8413809152618874,1.0,0.9999999999999998,0.0003016675993195747,0.00019036239686293918
1000,1.5,1.2,0.5,0.35481338923357547,0.5237819349191628,low,999,0,0.00019036239686303586,1.002764033369644,0.6320530690940012,0.6338000848683628,0.43763440426861233,0.06464203343751787,0.13129332693294066,0.02564915473874659,0.009363473256119439,0.009440939295350127,1.0310828721043723,0.15764257795182177,136,7.335934160482283e-14,2.1318895000038696e-13,9.930966639315475e-14,0.8413809152615735,1.0,1.0,0.0003016675993196196,0.00019036239686303586
32000,1.5,1.2,0.5,0.2109733034873989,0.3484359281576751,background,-1,0,-1.0,0.9966943775267166,0.5534593438874646,0.5516298162422616,0.27564688378054736,0.0282699073552519,0.05726961578800016,0.005369481916079757,0.0009369916967545591,0.0018241169362599016,1.025815474678617,0.09196212011261114,82,6.625010937522276e-14,2.6028458072001976e-13,8.017148041630524e-14,0.7519964508714527,1.0,0.9999999999999998,9.659989877183636e-06,5.802741324607091e-06
32000,1.5,1.2,0.5,0.2109733034873989,0.3484359281576751,high,0,0,0.057269615788869216,0.9966943775267166,0.5534593438874646,0.5516298162422616,0.27564688378054736,0.0282699073552519,0.057269615788869216,0.005369481916167479,0.0009369916967639683,0.0018241169362599016,1.0258154747093586,0.09196212011279371,93,7.277097388493515e-14,2.8618024986039716e-13,8.817477794458885e-14,0.751996450872557,1.0,1.0000000000000002,9.659989877182674e-06,5.802741324603954e-06
32000,1.5,1.2,0.5,0.2109733034873989,0.3484359281576751,low,31999,0,5.802741324607173e-06,0.9966943775267166,0.5534593438874646,0.5516298162422616,0.27564688378054736,0.0282699073552519,0.0572696157879735,0.005369481916077066,0.00093699169675427,0.0018241169362599016,1.0258154746776742,0.09196212011260556,86,7.047628709192389e-14,2.7728628448258144e-13,8.529540463687868e-14,0.751996450871419,0.9999999999999999,1.0,9.659989877183665e-06,5.802741324607173e-06
1000000,1.5,1.2,0.5,0.12589254117941673,0.2236315395562339,background,-1,0,-1.0,0.9675350745883187,0.5007495532132232,0.4844927563182231,0.16983256781788367,0.013367709890864471,0.027101444274923704,0.0012631007685061934,9.59721465630546e-05,0.0004083816113798505,1.0273812415277583,0.0538001091998218,61,5.605933650222115e-14,3.1760442067354925e-13,6.308621828286502e-14,0.6828202875684855,1.0000000000000002,0.9999999999999999,3.172861907494228e-07,1.8682892559901768e-07
1000000,1.5,1.2,0.5,0.12589254117941673,0.2236315395562339,high,0,0,0.027101444275868462,0.9675350745883187,0.5007495532132232,0.4844927563182231,0.16983256781788367,0.013367709890864471,0.027101444275868462,0.001263100768553527,9.597214656521478e-05,0.0004083816113798505,1.027381241598433,0.053800109199965696,72,6.574534158376759e-14,3.7287639462915573e-13,7.405310113447482e-14,0.6828202875713768,1.0,1.0,3.1728619074939805e-07,1.8682892559889303e-07
1000000,1.5,1.2,0.5,0.12589254117941673,0.2236315395562339,low,999999,0,1.8682892559902533e-07,0.9675350745883187,0.5007495532132232,0.4844927563182231,0.16983256781788367,0.013367709890864471,0.02710144427486358,0.0012631007685031741,9.59721465629167e-05,0.0004083816113798505,1.0273812415232606,0.053800109199812596,65,6.380552596733254e-14,3.6179731985493215e-13,7.180669791937458e-14,0.6828202875683014,1.0,0.9999999999999999,3.1728619074942437e-07,1.8682892559902533e-07


==> anc/data/heavy_slow_pairwise.csv <==
n,left_start,right_start,l1_distance
1000,background,high,1.840325282572927e-12
1000,background,low,4.585570746902523e-14
1000,high,low,1.794469575103902e-12
32000,background,high,1.7379312803805845e-12
32000,background,low,5.3470026292105986e-14
32000,high,low,1.7914013066726905e-12
1000000,background,high,1.8891693178594124e-12
1000000,background,low,1.2029007065326497e-13
1000000,high,low,2.0094593885126773e-12


==> anc/data/multimode_dynamics.csv <==
n,q,theta,kind,node,modes,K,argmax,seed_share,ipr_gamma,ipr_stock,max_gamma,diffuse_relative_error,stock_l1,physical_residual,frozen_residual,tangent_norm_bound,weighted_column_constraint,weighted_perron_constraint,positivity_floor_factor,iterations
500,0.16651064148037462,2.0,background,-1,2,0.75,125,-1.0,0.002626590000952827,0.0021784981687145467,0.0038262205184975222,0.18029477275923567,0.04716670304716017,1.0310740976293697e-13,3.021062133096164e-13,0.6337240213473062,6.938893903907228e-18,1.3877787807814457e-17,0.5896320253382461,37
500,0.16651064148037462,2.0,seeded,0,2,0.75,0,0.9435953066755474,0.8903799050007488,0.026727728134404116,0.9435953066755474,499.69525960471236,0.31361712060733626,2.2008870420586746e-14,1.9943485610792594e-14,0.3173108762536858,6.938893903907228e-18,1.3877787807814457e-17,0.5896320253382461,20
500,0.16651064148037462,2.0,seeded,166,2,0.75,166,0.9440101595925068,0.8911628945902069,0.026894510915146514,0.9440101595925068,293.3292251322345,0.3134583282728666,2.003171933884218e-14,1.797294816230019e-14,0.31738278836580863,6.938893903907228e-18,1.3877787807814457e-17,0.5896320253382461,20
500,0.16651064148037462,2.0,seeded,333,2,0.75,333,0.9431351288819508,0.8895118262491354,0.026544572093148488,0.9431351288819508,1027.2892882405163,0.3136592892585685,2.42113187137738e-14,2.224603964581795e-14,0.3204017759957146,6.938893903907228e-18,1.3877787807814457e-17,0.5896320253382461,20
2000,0.09563524997900369,2.0,background,-1,2,0.75,500,-1.0,0.0006315150105540694,0.0005371538735064586,0.0009037663251715754,0.09411834707051148,0.02308144473646749,2.2683840483067597e-14,6.054488507767353e-14,0.37741966824397444,5.49148400363908e-17,2.8324781756183803e-17,0.7536985842447644,22
2000,0.09563524997900369,2.0,seeded,0,2,0.75,0,0.9500168661647549,0.902533571557866,0.008776216376447744,0.9500168661647549,2015.4107984346924,0.18162041045553118,1.7413262672072438e-14,2.208092751340967e-14,0.2280123990412789,5.49148400363908e-17,2.8324781756183803e-17,0.7536985842447644,16
2000,0.09563524997900369,2.0,seeded,666,2,0.75,666,0.9501846683045294,0.902852421192558,0.008803041830698334,0.9501846683045294,1185.999333468981,0.18161197437765578,1.6869589492679582e-14,2.1082240093213064e-14,0.22778135609539432,5.49148400363908e-17,2.8324781756183803e-17,0.7536985842447644,16
2000,0.09563524997900369,2.0,seeded,1333,2,0.75,1333,0.9498418290350279,0.9022010388010847,0.008748236397783903,0.9498418290350279,4147.972490862231,0.18161519450858896,1.8567124834140136e-14,2.332721960474765e-14,0.22899126788896057,5.49148400363908e-17,2.8324781756183803e-17,0.7536985842447644,16
8000,0.05492802716530588,2.0,background,-1,2,0.75,2000,-1.0,0.00015523775422299506,0.0001335009411031664,0.000220501949339607,0.05130429718634533,0.012210615031981707,2.129596683459606e-14,5.4064371523502436e-14,0.222237686880051,2.3280531148694994e-16,2.0865470809483533e-16,0.8546679139402831,15
8000,0.05492802716530588,2.0,seeded,0,2,0.75,0,0.9590347809947538,0.9197479670401112,0.00290652800906606,0.9590347809947538,8141.205290645459,0.10534283029883763,1.6976830640065554e-14,2.7613295256313872e-14,0.1614063920999509,2.3280531148694994e-16,2.0865470809483533e-16,0.8546679139402831,13
8000,0.05492802716530588,2.0,seeded,2666,2,0.75,2666,0.9590948318256648,0.9198631517273061,0.002910569942384327,0.9590948318256648,4793.538151441901,0.1053437336049822,1.682695324224659e-14,2.7758264521719972e-14,0.16127512549843243,2.3280531148694994e-16,2.0865470809483533e-16,0.8546679139402831,13
8000,0.05492802716530588,2.0,seeded,5333,2,0.75,5333,0.958973451725446,0.9196303379710112,0.0029023972794441286,0.958973451725446,16761.05702050894,0.1053401617008498,1.7284893134850154e-14,2.8361334615989615e-14,0.16170947376174805,2.3280531148694994e-16,2.0865470809483533e-16,0.8546679139402831,13
32000,0.03154786722400966,2.0,background,-1,2,0.75,8000,-1.0,3.848564219117889e-05,3.327876915186492e-05,5.445985875265895e-05,0.028618239690768044,0.0067077049922077405,3.596488341514603e-15,8.763253794494275e-15,0.1296298163639207,4.294101288741456e-16,3.234378368431601e-16,0.9151730243538836,12
32000,0.03154786722400966,2.0,seeded,0,2,0.75,0,0.9676977267904074,0.9364389301959074,0.0009650324289629101,0.9676977267904074,32862.01480180224,0.06105573583142537,1.0576822485333301e-14,2.2675889967126872e-14,0.11393048545825776,4.294101288741456e-16,3.234378368431601e-16,0.9151730243538836,11
32000,0.03154786722400966,2.0,seeded,10666,2,0.75,10666,0.967718174202084,0.9364785044042966,0.0009656256049709952,0.967718174202084,19351.625643334417,0.06105621687443256,1.0308245278417907e-14,2.2335222262526697e-14,0.11387655045690784,4.294101288741456e-16,3.234378368431601e-16,0.9151730243538836,11
32000,0.03154786722400966,2.0,seeded,21333,2,0.75,21333,0.9676770335957268,0.9363988811778308,0.0009644321668259366,0.9676770335957268,67662.42728599983,0.06105501503950672,1.0453938333477436e-14,2.273370520679334e-14,0.11402468360078943,4.294101288741456e-16,3.234378368431601e-16,0.9151730243538836,11


==> anc/data/multimode_pairwise.csv <==
n,left_kind,left_node,right_kind,right_node,l1_distance
500,background,-1,seeded,0,1.883660267771091
500,background,-1,seeded,166,1.8810543341927226
500,background,-1,seeded,333,1.884742234774252
500,seeded,0,seeded,166,1.8903568925553906
500,seeded,0,seeded,333,1.8910280965488941
500,seeded,166,seeded,333,1.8910639592540908
2000,background,-1,seeded,0,1.899117703497371
2000,background,-1,seeded,666,1.8987024213016168
2000,background,-1,seeded,1333,1.8992653060879126
2000,seeded,0,seeded,666,1.9013888336210363
2000,seeded,0,seeded,1333,1.901670259756108
2000,seeded,666,seeded,1333,1.9016981300398221
8000,background,-1,seeded,0,1.9178372872044624
8000,background,-1,seeded,2666,1.9177809347842962
8000,background,-1,seeded,5333,1.9178378321780571
8000,seeded,0,seeded,2666,1.9186417571479175
8000,seeded,0,seeded,5333,1.9187770097504586
8000,seeded,2666,seeded,5333,1.918781064989685
32000,background,-1,seeded,0,1.935337001342967
32000,background,-1,seeded,10666,1.9353351553446538
32000,background,-1,seeded,21333,1.9353262080724063
32000,seeded,0,seeded,10666,1.9356370075196023
32000,seeded,0,seeded,21333,1.9357037275812279
32000,seeded,10666,seeded,21333,1.935700523160554


==> anc/data/perturbed_dynamics.csv <==
n,q,amplitude,kind,node,max_gamma,ipr_gamma,ipr_stock,stock_mass,injection_mass,min_stock,min_injection,ipr_benchmark,stock_l1,diffuse_relative_error,iterations,physical_residual,frozen_residual,tangent_norm_bound,argmax,seed_share
500,0.16651064148037462,0.0,diffuse,-1,0.0038281680076082667,0.0026267068211448166,0.0021785065425494465,0.9999999999999999,0.9999999999999999,0.0011921682859250518,0.0006524034673323534,0.0024384025549354124,0.04713656087475286,0.1806352902882128,36,8.310583124448989e-14,2.479093319518455e-13,0.5211844694128682,125,-1.0
500,0.16651064148037462,0.0,condensed,0,0.9436042443244665,0.8903967697980361,0.026720260926112162,0.9999999999999998,0.9999999999999997,0.0010909529104289092,4.45421643173482e-05,0.0024384025549354124,0.31357425348624657,499.7000021446701,20,2.1801137284338523e-14,2.0186916103569902e-14,0.26143420673753043,0,0.9436042443244665
500,0.16651064148037462,0.0,condensed,166,0.944074758355624,0.8912848185846719,0.026904446439661306,0.9999999999999998,0.9999999999999998,0.0010909014410256583,4.4233058528106964e-05,0.0024384025549354124,0.31352809187527697,293.34936612722237,20,1.977302870048714e-14,1.8300465309817326e-14,0.2601857659014735,166,0.944074758355624
500,0.16651064148037462,0.0,condensed,333,0.9431531300816746,0.8895457455191214,0.02653838317366541,1.0000000000000002,1.0,0.0010910044457676823,4.485166609041948e-05,0.0024384025549354124,0.3136254162616936,1027.3089147397152,20,2.399209303449723e-14,2.264890884432283e-14,0.26265528563322876,333,0.9431531300816746
500,0.16651064148037462,0.75,diffuse,-1,0.0038244522488666273,0.002626484494348568,0.0021784906786762427,1.0,1.0,0.0011926365700826336,0.0006529208512210746,0.0024384025549354124,0.04719408002726498,0.1799854989841828,39,6.085605110117687e-14,1.735929108792611e-13,0.6244500647632626,125,-1.0
500,0.16651064148037462,0.75,condensed,0,0.9435229326961013,0.8902433702114911,0.02672581841263316,1.0,1.0000000000000002,0.0011506945531080629,4.9543775764287555e-05,0.0024384025549354124,0.31359359292902045,499.6568561618688,20,2.2210315184234553e-14,2.006150779353122e-14,0.3127748432772118,0,0.9435229326961013
500,0.16651064148037462,0.75,condensed,166,0.9440691994770727,0.8912743386579854,0.026906242438442248,0.9999999999999996,0.9999999999999996,0.0010712323180962092,4.26495331690847e-05,0.0024384025549354124,0.3135377921592898,293.3476329462814,20,1.989098989685356e-14,1.7321471405644384e-14,0.3123509156158516,166,0.9440691994770727
500,0.16651064148037462,0.75,condensed,333,0.9430838656651249,0.8894151789439282,0.0265390100922518,1.0,1.0,0.001039144004662042,4.0688038426132746e-05,0.0024384025549354124,0.31361753458279923,1027.2333965499954,20,2.4504053300344886e-14,2.2579519905283757e-14,0.3162716873438068,333,0.9430838656651249
2000,0.09563524997900369,0.0,diffuse,-1,0.0009042044784946839,0.0006315315589406555,0.0005371545224752993,1.0,1.0,0.00031115608676664935,0.0001802425676056497,0.000609600638733853,0.02304359654223863,0.09452106569706142,21,4.335849171019368e-14,1.1594151745446257e-13,0.31378618442662987,500,-1.0
2000,0.09563524997900369,0.0,condensed,0,0.9500187638322379,0.9025371777984943,0.008775671977637341,0.9999999999999998,1.0000000000000002,0.00029486606115423876,9.907616675073536e-06,0.000609600638733853,0.18161492867772067,2015.4148262339252,16,1.769325788311682e-14,2.1903038736025005e-14,0.18968713044704508,0,0.9500187638322379
2000,0.09563524997900369,0.0,condensed,666,0.950196133992655,0.9028742083568326,0.00880369188032279,1.0,0.9999999999999997,0.0002948630260043595,9.875879947454469e-06,0.000609600638733853,0.18161983147384098,1186.0136567522507,16,1.654075097376473e-14,2.0609126452392386e-14,0.1891942593401357,666,0.950196133992655
2000,0.09563524997900369,0.0,condensed,1333,0.9498454177054096,0.902207853994326,0.008747776144825315,1.0000000000000002,1.0000000000000004,0.00029486910230501305,9.93941615042328e-06,0.000609600638733853,0.1816107430300035,4147.988166413926,16,1.8542296604390218e-14,2.2989043394622266e-14,0.1901739715261516,1333,0.9498454177054096
2000,0.09563524997900369,0.75,diffuse,-1,0.0009033775749052385,0.0006315004528842874,0.0005371533241338455,1.0,1.0,0.0003112863250767,0.0001803938872313709,0.000609600638733853,0.02311532616729306,0.09376121491476541,22,3.6768060384523293e-14,9.579733924527933e-14,0.3721742693297794,500,-1.0
2000,0.09563524997900369,0.75,condensed,0,0.9500032366390869,0.9025076763818701,0.008776097482863988,1.0000000000000004,0.9999999999999998,0.0003025726311898672,1.0431766206325562e-05,0.000609600638733853,0.1816178634611729,2015.3818697664622,16,1.7497396760657313e-14,2.1779202519136426e-14,0.2247353363286275,0,0.9500032366390869
2000,0.09563524997900369,0.75,condensed,666,0.9501950017151446,0.9028720576639648,0.008803802172486734,1.0,1.0,0.00029245794508973193,9.715307996516379e-06,0.000609600638733853,0.18162086830806165,1186.0122422770492,16,1.6792936399084857e-14,2.079773866688929e-14,0.22458671283830198,666,0.9501950017151446
2000,0.09563524997900369,0.75,condensed,1333,0.9498320933039684,0.9021825465843483,0.008747827347232067,0.9999999999999998,1.0,0.0002882710281987881,9.499522841529393e-06,0.000609600638733853,0.1816099978581116,4147.929964539311,16,1.871538948122753e-14,2.3207518602707568e-14,0.22597312330249833,1333,0.9498320933039684
8000,0.05492802716530588,0.0,diffuse,-1,0.0002205613060028673,0.00015523951950102027,0.00013350097969378654,0.9999999999999998,1.0,7.937965253410164e-05,4.7199123563645115e-05,0.0001524001596834633,0.01218776501196039,0.051548972650066194,15,1.563166100466279e-14,3.90813954549013e-14,0.1859196435735607,2000,-1.0
8000,0.05492802716530588,0.0,condensed,0,0.9590353036835416,0.9197489696747833,0.002906486354198696,0.9999999999999996,0.9999999999999999,7.689885239832996e-05,2.0345643431759528e-06,0.0001524001596834633,0.10534210241966083,8141.2097282732675,13,1.6883169124889963e-14,2.8073951160062808e-14,0.1350543076870554,0,0.9590353036835416
8000,0.05492802716530588,0.0,condensed,2666,0.9590971175433826,0.9198675360694895,0.002910617867815232,1.0,0.9999999999999998,7.689869330507808e-05,2.0316679483821005e-06,0.0001524001596834633,0.10534472949536085,4793.549577799794,13,1.6482054978651794e-14,2.7029255874786665e-14,0.13487746544886492,2666,0.9590971175433826
8000,0.05492802716530588,0.0,condensed,5333,0.9589743083730592,0.9196319808327754,0.002902361770677587,0.9999999999999999,1.0000000000000002,7.689901167784247e-05,2.037464128962944e-06,0.0001524001596834633,0.10533956337959964,16761.07199399555,13,1.742901070862779e-14,2.8640418843099225e-14,0.1352298262483191,5333,0.9589743083730592
8000,0.05492802716530588,0.75,diffuse,-1,0.00022044967380469038,0.00015523620907528763,0.00013350090917910553,1.0,1.0,7.939889106722577e-05,4.722202973350134e-05,0.0001524001596834633,0.012230912844221755,0.051088888549363665,15,2.876927754184855e-14,7.135233430575344e-14,0.21925939975422007,2000,-1.0
8000,0.05492802716530588,0.75,condensed,0,0.9590318971513001,0.919742435639244,0.00290651969840163,1.0000000000000004,0.9999999999999998,7.793095641179578e-05,2.089521007064579e-06,0.0001524001596834633,0.10534252057727807,8141.180806814537,13,1.665002500022411e-14,2.7852579099297897e-14,0.15922156430698153,0,0.9590318971513001
8000,0.05492802716530588,0.75,condensed,2666,0.9590968526144075,0.9198670279639154,0.00291062595335424,0.9999999999999994,0.9999999999999998,7.657963313686378e-05,2.014838150061293e-06,0.0001524001596834633,0.10534486167419432,4793.54825341347,13,1.6751980662019217e-14,2.740474261568918e-14,0.15912046360559653,2666,0.9590968526144075
8000,0.05492802716530588,0.75,condensed,5333,0.9589714526733744,0.9196265040496883,0.0029023662344420456,1.0000000000000002,1.0000000000000002,7.601493434509128e-05,1.9908825340229197e-06,0.0001524001596834633,0.1053394874150822,16761.022078744125,13,1.748396620624565e-14,2.812382445999714e-14,0.15958967432633406,5333,0.9589714526733744
32000,0.03154786722400966,0.0,diffuse,-1,5.44678685698549e-05,3.848585158696674e-05,3.3278771735874955e-05,1.0000000000000004,1.0,2.0052887144527843e-05,1.2083327053735013e-05,3.8100039920865825e-05,0.006694765056033864,0.028757901195642477,12,3.041603834031889e-15,7.093950061165706e-15,0.10883534649697257,8000,-1.0
32000,0.03154786722400966,0.0,condensed,0,0.9676978762582182,0.9364392194832539,0.0009650291426170981,1.0000000000000007,1.0000000000000004,1.968435088871514e-05,4.015149934842969e-07,3.8100039920865825e-05,0.06105563648460956,32862.01987772909,11,1.0406392680082158e-14,2.264970362592515e-14,0.0956587702431571,0,0.9676978762582182
32000,0.03154786722400966,0.0,condensed,10666,0.9677186626963437,0.9364794498481447,0.0009656293329718365,1.0,0.9999999999999999,1.968434300539278e-05,4.012651090056057e-07,3.8100039920865825e-05,0.06105635032258645,19351.635412342366,11,1.0324017031895782e-14,2.213384875552558e-14,0.09559823744095891,10666,0.9677186626963437
32000,0.03154786722400966,0.0,condensed,21333,0.9676772530136283,0.9363993058188794,0.0009644293542585095,1.0,0.9999999999999999,1.9684358776572182e-05,4.0176502170313917e-07,3.8100039920865825e-05,0.061054932875702045,67662.44262848157,11,1.0474212914102915e-14,2.2304449926129863e-14,0.09571902224355648,21333,0.9676772530136283
32000,0.03154786722400966,0.75,diffuse,-1,5.4452826867201573e-05,3.84854590650726e-05,3.327876703819931e-05,1.0000000000000002,1.0,2.005559378371619e-05,1.208659087506866e-05,3.8100039920865825e-05,0.006719154536806311,0.028495676767524403,12,4.331316528312021e-15,1.0513852361968522e-14,0.12792968616439782,7999,-1.0
32000,0.03154786722400966,0.75,condensed,0,0.9676970720446599,0.9364376630006538,0.000965031805994275,0.9999999999999998,1.0000000000000002,1.9827058961431456e-05,4.0735679862391096e-07,3.8100039920865825e-05,0.06105569542789663,32861.992566636654,11,1.0732402108953182e-14,2.248232456865222e-14,0.11243284154263591,0,0.9676970720446599
32000,0.03154786722400966,0.75,condensed,10666,0.9677185967100495,0.9364793221419734,0.0009656299653920056,1.0000000000000007,1.0,1.9640316221546244e-05,3.994718837518031e-07,3.8100039920865825e-05,0.061056368258671626,19351.63409273498,11,1.0081416631406784e-14,2.232504759688516e-14,0.11238809905529211,10666,0.9677185967100495
32000,0.03154786722400966,0.75,condensed,21333,0.9676765975668363,0.936398037317788,0.0009644297365249394,1.0000000000000002,1.0,1.956210059650426e-05,3.9678969369673377e-07,3.8100039920865825e-05,0.06105492429212248,67662.39679730567,11,1.04729220358913e-14,2.272365494911593e-14,0.11254316865098772,21333,0.9676765975668363


==> anc/data/perturbed_pairwise.csv <==
n,amplitude,left_kind,left_node,right_kind,right_node,l1_distance
500,0.0,diffuse,-1,condensed,0,1.8836785579950746
500,0.0,diffuse,-1,condensed,166,1.881183057559446
500,0.0,diffuse,-1,condensed,333,1.8847781567964863
500,0.0,condensed,0,condensed,166,1.887785603276662
500,0.0,condensed,0,condensed,333,1.8869945711523952
500,0.0,condensed,166,condensed,333,1.8877830382616332
500,0.75,diffuse,-1,condensed,0,1.8835151422809406
500,0.75,diffuse,-1,condensed,166,1.881172845953561
500,0.75,diffuse,-1,condensed,333,1.8846397816821352
500,0.75,condensed,0,condensed,166,1.8927364350057274
500,0.75,condensed,0,condensed,333,1.8940770239335107
500,0.75,condensed,166,condensed,333,1.889169301945626
2000,0.0,diffuse,-1,condensed,0,1.8991216059757767
2000,0.0,diffuse,-1,condensed,666,1.8987252500759746
2000,0.0,diffuse,-1,condensed,1333,1.8992724600755617
2000,0.0,condensed,0,condensed,666,1.9003120603330839
2000,0.0,condensed,0,condensed,1333,1.899990312049118
2000,0.0,condensed,666,condensed,1333,1.9003118011970823
2000,0.75,diffuse,-1,condensed,0,1.8990903493705553
2000,0.75,diffuse,-1,condensed,666,1.8987231793043768
2000,0.75,diffuse,-1,condensed,1333,1.8992458553855553
2000,0.75,condensed,0,condensed,666,1.9023603682626453
2000,0.75,condensed,0,condensed,1333,1.9029530252377502
2000,0.75,condensed,666,condensed,1333,1.9009259896681978
8000,0.0,diffuse,-1,condensed,0,1.9178383479395458
8000,0.0,diffuse,-1,condensed,2666,1.9177854924743833
8000,0.0,diffuse,-1,condensed,5333,1.9178395419606655
8000,0.0,condensed,0,condensed,2666,1.9181778302397132
8000,0.0,condensed,0,condensed,5333,1.9180609473763277
8000,0.0,condensed,2666,condensed,5333,1.9181778067895268
8000,0.75,diffuse,-1,condensed,0,1.917831505992515
8000,0.75,diffuse,-1,condensed,2666,1.9177849884766118
8000,0.75,diffuse,-1,condensed,5333,1.9178338371701553
8000,0.75,condensed,0,condensed,2666,1.9190481118266325
8000,0.75,condensed,0,condensed,5333,1.9193191408103032
8000,0.75,condensed,2666,condensed,5333,1.9184558357472605
32000,0.0,diffuse,-1,condensed,0,1.9353373024078293
32000,0.0,diffuse,-1,condensed,10666,1.9353361304780923
32000,0.0,diffuse,-1,condensed,21333,1.935326646408321
32000,0.0,condensed,0,condensed,10666,1.935434093591496
32000,0.0,condensed,0,condensed,21333,1.935393849348525
32000,0.0,condensed,10666,condensed,21333,1.9354340915763995
32000,0.75,diffuse,-1,condensed,0,1.9353356899822052
32000,0.75,diffuse,-1,condensed,10666,1.9353360019898451
32000,0.75,diffuse,-1,condensed,21333,1.9353253364536802
32000,0.75,condensed,0,condensed,10666,1.9358096259596853
32000,0.75,condensed,0,condensed,21333,1.9359350226457246
32000,0.75,condensed,10666,condensed,21333,1.9355614576970268


==> anc/data/sparse_ensemble.csv <==
n,replicate,seed,degree,holding,theta,kind,node,max_gamma,ipr_gamma,ipr_stock,stock_mass,injection_mass,min_stock,min_injection,iterations,physical_residual,frozen_residual,uniform_multiplier,tangent_multiplier,ritz_residual,return_floor,existence_ipr_floor,stock_to_injection_ipr,argmax,seed_share
250,0,1107,20,0.8,1.2,diffuse,-1,0.004000000000112864,0.003999999999999998,0.003999999999999999,1.0,1.0,0.003999999999887449,0.003999999999864938,615,1.930252832571533e-13,4.157733185516932e-13,0.9745523861474135,0.9745523861474135,0.0,0.6666666666666666,0.011561019943888402,1.0000000000000002,106,-1.0
250,0,1107,20,0.8,1.2,localized,0,0.5843094965697833,0.3466094530195753,0.16446292077346417,0.9999999999999998,0.9999999999999998,0.00018052410785145785,5.726897497772428e-05,130,1.5975204015541977e-13,2.341454599110414e-13,0.9745523861474135,0.821972563256937,5.115543405545811e-15,0.6666666666666666,0.011561019943888402,0.47449058108688075,0,0.5843094965697833
250,0,1107,20,0.8,1.2,localized,83,0.5923750818860359,0.35579177148488617,0.16825670373634166,1.0,1.0,0.00021405022952060822,7.011557158573605e-05,122,1.3804379189220894e-13,1.9852180880089443e-13,0.9745523861474135,0.8134187646983699,2.5154130419032297e-15,0.6666666666666666,0.011561019943888402,0.47290779950904266,83,0.5923750818860359
250,0,1107,20,0.8,1.2,localized,166,0.5876107613710166,0.35036597894392657,0.16603697881378016,1.0,1.0,0.0002059555660869537,6.702326727883666e-05,122,1.4428367355046046e-13,2.0808433643694502e-13,0.9745523861474135,0.818395642328708,2.063929267389346e-15,0.6666666666666666,0.011561019943888402,0.4738958369024554,166,0.5876107613710166
250,1,101110,20,0.8,1.2,diffuse,-1,0.004000000000098561,0.004,0.003999999999999999,1.0,1.0,0.00399999999992663,0.003999999999911956,594,1.8934853684982045e-13,4.068264822243428e-13,0.9713531686352094,0.9713531686352094,0.0,0.6666666666666666,0.011561019943888402,0.9999999999999998,208,-1.0
250,1,101110,20,0.8,1.2,localized,0,0.5838087006774344,0.3460567649662288,0.16423850153614813,1.0000000000000002,1.0,0.00021721475706246946,7.151553570254108e-05,136,1.3978640293899058e-13,2.088315143641134e-13,0.9713531686352094,0.8251427006916316,5.701192404599091e-15,0.6666666666666666,0.011561019943888402,0.47459988696413996,0,0.5838087006774344
250,1,101110,20,0.8,1.2,localized,83,0.5848371447859603,0.34723658552902076,0.1647490129647887,1.0,1.0,0.000213423896239732,6.99993905868015e-05,132,1.465399253764571e-13,2.1662592509727463e-13,0.9713531686352094,0.822205580699835,1.3695580375478648e-15,0.6666666666666666,0.011561019943888402,0.47445753077484853,83,0.5848371447859603
250,1,101110,20,0.8,1.2,localized,166,0.5901845416142186,0.35326316451866135,0.1671824006914814,1.0,0.9999999999999998,0.0001975077354514809,6.370251918076691e-05,125,1.6227476177035904e-13,2.376860508543008e-13,0.9713531686352094,0.8183649226570301,6.987121651984785e-15,0.6666666666666666,0.011561019943888402,0.4732517213315341,166,0.5901845416142186
250,2,201113,20,0.8,1.2,diffuse,-1,0.004000000000099442,0.003999999999999999,0.004,1.0,0.9999999999999999,0.003999999999918235,0.003999999999901881,559,1.9365585524067086e-13,4.1589561655674956e-13,0.9714917708799166,0.9714917708799166,0.0,0.6666666666666666,0.011561019943888402,1.0000000000000002,103,-1.0
250,2,201113,20,0.8,1.2,localized,0,0.5911603364938105,0.354424393707205,0.16770681290325234,1.0,0.9999999999999999,0.00020927281091755154,6.826173503321359e-05,131,1.5981467993593512e-13,2.3397589746752823e-13,0.9714917708799166,0.8204066943642745,1.2165250235038118e-11,0.6666666666666666,0.011561019943888402,0.47318078518545004,0,0.5911603364938105
250,2,201113,20,0.8,1.2,localized,83,0.589255791742615,0.3522571783912836,0.16682953094720726,1.0,1.0,0.00022012064112507341,7.256157751808529e-05,124,1.421531349663635e-13,2.0922803420364566e-13,0.9714917708799166,0.820805221156908,3.44258463283619e-15,0.6666666666666666,0.011561019943888402,0.473601508162581,83,0.589255791742615
250,2,201113,20,0.8,1.2,localized,166,0.5871186255797299,0.3497985161217698,0.1657817078974653,1.0,1.0000000000000002,0.00022102492973810156,7.296244643078769e-05,128,1.54313031536929e-13,2.2649888692036213e-13,0.9714917708799166,0.8190097764454642,5.5095592148588646e-15,0.6666666666666666,0.011561019943888402,0.47393485179838307,166,0.5871186255797299
250,3,301116,20,0.8,1.2,diffuse,-1,0.004000000000073071,0.004000000000000001,0.004000000000000001,1.0,1.0,0.003999999999920044,0.0039999999999040525,511,1.9214664581657104e-13,4.108345608155872e-13,0.9670357802421042,0.9670357802421042,0.0,0.6666666666666666,0.011561019943888402,1.0,144,-1.0
250,3,301116,20,0.8,1.2,localized,0,0.5894988737435821,0.35248384066340666,0.16686532483925856,1.0000000000000002,1.0000000000000004,0.0001992739528152696,6.439717789883663e-05,128,1.4408716190669746e-13,2.0836748938681676e-13,0.9670357802421042,0.8182949740044584,4.040892521487697e-15,0.6666666666666666,0.011561019943888402,0.4733985096315418,0,0.5894988737435821
250,3,301116,20,0.8,1.2,localized,83,0.5859759691064231,0.3485173875473954,0.1652643853168557,0.9999999999999998,0.9999999999999998,0.0002052151885165007,6.676373766505642e-05,132,1.5371867190597244e-13,2.3155667650247985e-13,0.9670357802421042,0.8228132125907784,2.7318948596781028e-15,0.6666666666666666,0.011561019943888402,0.4741926550060035,83,0.5859759691064231
250,3,301116,20,0.8,1.2,localized,166,0.5932350023096425,0.35677611209329335,0.1686598127234708,1.0000000000000002,1.0,0.0001934036528898391,6.206719064438949e-05,121,1.443458254399982e-13,2.050070454107794e-13,0.9670357802421042,0.8129510053447299,2.8265798703370443e-15,0.6666666666666666,0.011561019943888402,0.47273291850707755,166,0.5932350023096425
250,4,401119,20,0.8,1.2,diffuse,-1,0.00400000000011155,0.004000000000000001,0.004,0.9999999999999999,1.0,0.003999999999913344,0.003999999999896013,580,1.9161408570944616e-13,4.1137752926356796e-13,0.9702912722896533,0.9702912722896533,0.0,0.6666666666666666,0.011561019943888402,0.9999999999999998,97,-1.0
250,4,401119,20,0.8,1.2,localized,0,0.5806428843896494,0.34251462456050197,0.16280989308856236,1.0000000000000004,1.0000000000000004,0.00020870269957026864,6.82159373317036e-05,133,1.4102442629469747e-13,2.1086096464815324e-13,0.9702912722896533,0.823285570319703,5.049032264425613e-15,0.6666666666666666,0.011561019943888402,0.47533705545411986,0,0.5806428843896494
250,4,401119,20,0.8,1.2,localized,83,0.5913541632880763,0.35463245031376345,0.16778571935568865,1.0,1.0,0.00020789487232387272,6.771974338277731e-05,125,1.5963594920780089e-13,2.3131080655481445e-13,0.9702912722896533,0.8172704600835099,2.732002376058947e-15,0.6666666666666666,0.011561019943888402,0.4731256804255761,83,0.5913541632880763
250,4,401119,20,0.8,1.2,localized,166,0.5908129232546466,0.35401472878459694,0.16753618511137308,1.0,0.9999999999999997,0.00022332779264002414,7.380531706381502e-05,125,1.537902563544108e-13,2.218115421155284e-13,0.9702912722896533,0.8165910141625426,5.99681934447659e-15,0.6666666666666666,0.011561019943888402,0.4732463693998218,166,0.5908129232546466
1000,0,1857,20,0.8,1.2,diffuse,-1,0.001000000000034125,0.001,0.0010000000000000002,0.9999999999999999,1.0,0.0009999999999688379,0.0009999999999626057,619,1.93421667571414e-13,4.162661968593051e-13,0.9741991771072996,0.9741991771072996,0.0,0.6666666666666666,0.011561019943888402,1.0000000000000002,573,-1.0
1000,0,1857,20,0.8,1.2,localized,0,0.6226018508368518,0.39232271576367084,0.184517476685829,0.9999999999999999,0.9999999999999993,1.727072490150838e-05,3.3890959262685485e-06,115,1.3021879310525647e-13,1.6937536612235838e-13,0.9741991771072996,0.806134526242286,2.4601960819815318e-15,0.6666666666666666,0.011561019943888402,0.47032065509298593,0,0.6226018508368518
1000,0,1857,20,0.8,1.2,localized,333,0.6226580522727746,0.3923637946236091,0.18450191606375912,1.0,1.0,1.072418914337003e-05,1.9132067381643683e-06,114,1.584354731285799e-13,2.066674472513488e-13,0.9741991771072996,0.8051465499468277,5.9332113011278484e-15,0.6666666666666666,0.011561019943888402,0.470231755814142,333,0.6226580522727746
1000,0,1857,20,0.8,1.2,localized,666,0.6240251441952052,0.39403102681658303,0.1852088520241437,1.0000000000000004,1.0000000000000002,1.4163589160341576e-05,2.670424850040695e-06,112,1.2790068754531952e-13,1.6460141008108552e-13,0.9741991771072996,0.8008503128131219,4.625185712041179e-14,0.6666666666666666,0.011561019943888402,0.4700362139511321,666,0.6240251441952052
1000,1,101860,20,0.8,1.2,diffuse,-1,0.0010000000000358316,0.0010000000000000002,0.0010000000000000002,1.0,1.0,0.0009999999999742507,0.000999999999969101,625,1.8979067449576004e-13,4.0853670273122145e-13,0.9739591493658806,0.9739591493658806,0.0,0.6666666666666666,0.011561019943888402,1.0,607,-1.0
1000,1,101860,20,0.8,1.2,localized,0,0.623983065017472,0.39397678297176775,0.18518214984016051,0.9999999999999997,1.0000000000000002,1.1974031602066766e-05,2.1830670827091166e-06,111,1.4347190766699804e-13,1.8535204609281095e-13,0.9739591493658806,0.8011730183199745,2.4730573250000667e-13,0.6666666666666666,0.011561019943888402,0.470033153840516,0,0.623983065017472
1000,1,101860,20,0.8,1.2,localized,333,0.6216300666607822,0.39114951875167037,0.18403201367691366,1.0,0.9999999999999998,1.53681801376683e-05,2.9468600748637457e-06,116,1.4786655176657858e-13,1.9367672359139236e-13,0.9739591493658806,0.8077478135146527,5.228675287940684e-15,0.6666666666666666,0.011561019943888402,0.47049019583161067,333,0.6216300666607822
1000,1,101860,20,0.8,1.2,localized,666,0.6227614955705315,0.39251792545112074,0.18460218203426607,1.0000000000000004,1.0,1.6122243045220152e-05,3.1203438220331786e-06,113,1.5632712003143742e-13,2.0271931699342985e-13,0.9739591493658806,0.8048198629661741,2.2522553352406788e-15,0.6666666666666666,0.011561019943888402,0.47030255197161464,666,0.6227614955705315
1000,2,201863,20,0.8,1.2,diffuse,-1,0.0010000000000343111,0.0010000000000000005,0.001,1.0,1.0,0.0009999999999758117,0.000999999999970974,613,1.8975359478146103e-13,4.0823702925074645e-13,0.9741620225299183,0.9741620225299183,0.0,0.6666666666666666,0.011561019943888402,0.9999999999999996,388,-1.0
1000,2,201863,20,0.8,1.2,localized,0,0.6204501179652,0.3897143041234182,0.18342391479948258,1.0,0.9999999999999998,1.4918479804855274e-05,2.8445449717454388e-06,114,1.5486904937449513e-13,2.019947764452933e-13,0.9741620225299183,0.8058411172273676,4.495109616669139e-15,0.6666666666666666,0.011561019943888402,0.4706625157422866,0,0.6204501179652
1000,2,201863,20,0.8,1.2,localized,333,0.6245795717104397,0.39472086450090027,0.18551690248566619,1.0,1.0000000000000002,1.1784466136540934e-05,2.1412804517234035e-06,111,1.3889891231004363e-13,1.783217619925762e-13,0.9741620225299183,0.8009534464528926,3.273497674740971e-11,0.6666666666666666,0.011561019943888402,0.4699951767693878,333,0.6245795717104397
1000,2,201863,20,0.8,1.2,localized,666,0.6212359200019779,0.39063675734900105,0.1837713286618079,0.9999999999999998,1.0000000000000002,1.1283295965396356e-05,2.034256751691548e-06,120,1.3291236126565693e-13,1.7637957516034486e-13,0.9741620225299183,0.8094856143986503,3.588272709799202e-15,0.6666666666666666,0.011561019943888402,0.4704404416751383,666,0.6212359200019779
1000,3,301866,20,0.8,1.2,diffuse,-1,0.0010000000000288248,0.0010000000000000002,0.001,1.0,1.0,0.000999999999973485,0.000999999999968182,610,1.8994202911903901e-13,4.0845235180220207e-13,0.9738423663864136,0.9738423663864136,0.0,0.6666666666666666,0.011561019943888402,0.9999999999999998,256,-1.0
1000,3,301866,20,0.8,1.2,localized,0,0.6248683732374816,0.3950493464889648,0.18562476736465447,0.9999999999999998,0.9999999999999998,1.6635151293492978e-05,3.2383178458939444e-06,111,1.3015306334854954e-13,1.668948521591808e-13,0.9738423663864136,0.8007958001131122,2.0526008451825583e-15,0.6666666666666666,0.011561019943888402,0.4698774191487991,0,0.6248683732374816
1000,3,301866,20,0.8,1.2,localized,333,0.6240664699379145,0.3940793487387225,0.18522661000984908,0.9999999999999998,0.9999999999999997,1.0664176942415486e-05,1.89968448807524e-06,111,1.2846816235053023e-13,1.645694760919411e-13,0.9738423663864136,0.8006262696604906,4.181716054282913e-11,0.6666666666666666,0.011561019943888402,0.470023640169624,333,0.6240664699379145
1000,3,301866,20,0.8,1.2,localized,666,0.6197454747167976,0.3888389740518076,0.1830269836446941,1.0,0.9999999999999999,9.923529678958097e-06,1.7443577557900579e-06,115,1.5553231344164493e-13,2.0191185636668008e-13,0.9738423663864136,0.8072799059660363,6.202635103924003e-15,0.6666666666666666,0.011561019943888402,0.47070123073698933,666,0.6197454747167976
1000,4,401869,20,0.8,1.2,diffuse,-1,0.0010000000000299418,0.001,0.001,1.0,1.0,0.000999999999966867,0.0009999999999602404,620,1.925083356613122e-13,4.1411448922779037e-13,0.9742348106373242,0.9742348106373242,0.0,0.6666666666666666,0.011561019943888402,1.0,195,-1.0
1000,4,401869,20,0.8,1.2,localized,0,0.6252836716446944,0.3955667034070251,0.18585564248639694,0.9999999999999999,0.9999999999999998,1.1336410008751796e-05,2.0436435595664486e-06,110,1.4760393767161185e-13,1.8837924528454183e-13,0.9742348106373242,0.8006120837093341,4.569430311492603e-15,0.6666666666666666,0.011561019943888402,0.46984652875385624,0,0.6252836716446944
1000,4,401869,20,0.8,1.2,localized,333,0.6221190266481605,0.3917216183056702,0.1842461189561543,0.9999999999999999,1.0,1.6750021109501934e-05,3.267325725035534e-06,116,1.5357474406757499e-13,1.9936644972710568e-13,0.9742348106373242,0.807129208427367,2.203823750660198e-15,0.6666666666666666,0.011561019943888402,0.4703496318459055,333,0.6221190266481605
1000,4,401869,20,0.8,1.2,localized,666,0.6231452385633458,0.3929632430719287,0.18476384536299448,1.0,0.9999999999999999,1.5672089079395703e-05,3.015901139719202e-06,111,1.4819050121132188e-13,1.9176868573946254e-13,0.9742348106373242,0.801267621319928,3.63900670720932e-15,0.6666666666666666,0.011561019943888402,0.4701809866964452,666,0.6231452385633458
4000,0,4857,20,0.8,1.2,diffuse,-1,0.0002500000000087108,0.00025,0.00025,1.0,1.0,0.000249999999992153,0.00024999999999058355,636,1.9476098251508533e-13,4.1947977209855214e-13,0.9754053648108056,0.9754053648108056,0.0,0.6666666666666666,0.011561019943888402,1.0,912,-1.0
4000,0,4857,20,0.8,1.2,localized,0,0.6343372362145937,0.4069901071885344,0.19104613458395292,1.0000000000000002,1.0000000000000002,1.4264065837803196e-06,1.694146000306925e-07,108,1.5474623086769268e-13,1.847626467132633e-13,0.9754053648108056,0.7988133566782925,7.66230326301842e-15,0.6666666666666666,0.011561019943888402,0.4694122319180907,0,0.6343372362145937
4000,0,4857,20,0.8,1.2,localized,1333,0.6341121561213926,0.4067038437354168,0.1909160134955806,1.0,1.0,1.3983533407676473e-06,1.6543535453535387e-07,108,1.4225113329022904e-13,1.6941080296331663e-13,0.9754053648108056,0.7987360084297144,4.2847592474592936e-13,0.6666666666666666,0.011561019943888402,0.46942269279309284,1333,0.6341121561213926
4000,0,4857,20,0.8,1.2,localized,2666,0.6351008477001961,0.4079258021304815,0.19142616687651354,0.9999999999999999,1.0,1.313866290525741e-06,1.53477914484187e-07,96,1.320445921048209e-13,1.5539185809422408e-13,0.9754053648108056,0.7883512161072995,5.839838996183016e-14,0.6666666666666666,0.011561019943888402,0.46926712131654486,2666,0.6351008477001961
4000,1,104860,20,0.8,1.2,diffuse,-1,0.000250000000009298,0.00025000000000000006,0.00025,1.0,1.0,0.0002499999999918977,0.00024999999999027726,627,1.944036294790341e-13,4.186038993735097e-13,0.9753449078699314,0.9753449078699314,0.0,0.6666666666666666,0.011561019943888402,0.9999999999999998,669,-1.0
4000,1,104860,20,0.8,1.2,localized,0,0.6353061359379942,0.4081868567193499,0.19154428841650434,0.9999999999999999,1.0,1.2280657609339002e-06,1.4152203489790856e-07,96,1.5309484611636327e-13,1.8028292892733136e-13,0.9753449078699314,0.7883486379745087,3.2942858612634456e-15,0.6666666666666666,0.011561019943888402,0.46925638408833237,0,0.6353061359379942
4000,1,104860,20,0.8,1.2,localized,1333,0.6337160840594381,0.40620281039620953,0.1906915827962916,1.0000000000000002,0.9999999999999998,1.4785816502418517e-06,1.7690999725914494e-07,108,1.5467431078244897e-13,1.8443690142632292e-13,0.9753449078699314,0.7989094367527221,3.819633618632678e-12,0.6666666666666666,0.011561019943888402,0.46944919610549063,1333,0.6337160840594381
4000,1,104860,20,0.8,1.2,localized,2666,0.6349198185235733,0.4076954082770435,0.19132155373070756,1.0000000000000002,1.0,1.369319334826118e-06,1.61292290986283e-07,98,1.2640402204389383e-13,1.4853204276275604e-13,0.9753449078699314,0.7886801528122317,2.19463879144422e-14,0.6666666666666666,0.011561019943888402,0.4692757137963589,2666,0.6349198185235733
4000,2,204863,20,0.8,1.2,diffuse,-1,0.00025000000001032194,0.00025000000000000006,0.00025,1.0,1.0,0.00024999999999091596,0.0002499999999890992,640,1.9462486093232978e-13,4.1932928483701115e-13,0.9754846084225872,0.9754846084225872,0.0,0.6666666666666666,0.011561019943888402,0.9999999999999998,1871,-1.0
4000,2,204863,20,0.8,1.2,localized,0,0.6350441851271744,0.4078539666490036,0.19139399252642023,1.0,0.9999999999999999,1.4992071654914102e-06,1.7981487602755575e-07,97,1.2990152992684056e-13,1.5326043917819714e-13,0.9754846084225872,0.7886161241523405,1.752539324813368e-12,0.6666666666666666,0.011561019943888402,0.46927088658459126,0,0.6350441851271744
4000,2,204863,20,0.8,1.2,localized,1333,0.635386069695611,0.4082880247613485,0.19158931922648603,0.9999999999999996,1.0,1.5639234722562702e-06,1.8915018287253935e-07,95,1.47026006879942e-13,1.7180173683957497e-13,0.9754846084225872,0.7882691155404055,1.2754975802492265e-14,0.6666666666666666,0.011561019943888402,0.46925040071521407,1333,0.635386069695611
4000,2,204863,20,0.8,1.2,localized,2666,0.6316448805918479,0.40364961279443,0.18962270567056522,1.0000000000000004,1.0000000000000004,1.5047119022194552e-06,1.8075948182647777e-07,114,1.4067406720969173e-13,1.7273703260516664e-13,0.9754846084225872,0.8038301561054118,4.609962687465308e-13,0.6666666666666666,0.011561019943888402,0.4697705625377026,2666,0.6316448805918479
4000,3,304866,20,0.8,1.2,diffuse,-1,0.0002500000000102225,0.00025,0.00025,1.0,1.0,0.00024999999998886465,0.0002499999999866376,639,1.9084316375470034e-13,4.108995045257191e-13,0.9757188776558084,0.9757188776558084,0.0,0.6666666666666666,0.011561019943888402,1.0,703,-1.0
4000,3,304866,20,0.8,1.2,localized,0,0.633814218067384,0.4063262811742494,0.19074595054182683,0.9999999999999999,0.9999999999999997,1.4844217713679041e-06,1.7774393544673599e-07,108,1.467885678747171e-13,1.7450371291370767e-13,0.9757188776558084,0.7988124547493013,4.367558541218255e-15,0.6666666666666666,0.011561019943888402,0.4694403472760531,0,0.633814218067384
4000,3,304866,20,0.8,1.2,localized,1333,0.6348452955393732,0.40760193957502644,0.19128109693719636,1.0,1.0000000000000002,1.4880561050720625e-06,1.7822141177714908e-07,98,1.2855692505065537e-13,1.5136018116506917e-13,0.9757188776558084,0.7887137571144579,8.092885584346491e-14,0.6666666666666666,0.011561019943888402,0.4692840694934614,1333,0.6348452955393732
4000,3,304866,20,0.8,1.2,localized,2666,0.634887688626276,0.40765580404744994,0.19130543653113738,0.9999999999999999,1.0,1.5074176082536231e-06,1.8100542744661185e-07,97,1.3288706737954426e-13,1.5644819195630264e-13,0.9757188776558084,0.7888626136584338,8.497799951376097e-15,0.6666666666666666,0.011561019943888402,0.4692817681773273,2666,0.634887688626276
4000,4,404869,20,0.8,1.2,diffuse,-1,0.0002500000000110682,0.00025,0.00025,1.0,0.9999999999999999,0.00024999999999289783,0.00024999999999147736,638,1.8995531059565196e-13,4.0913230919467636e-13,0.9754564855630359,0.9754564855630359,0.0,0.6666666666666666,0.011561019943888402,1.0,3231,-1.0
4000,4,404869,20,0.8,1.2,localized,0,0.6349366004790233,0.4077175819572428,0.19133281081881598,1.0,0.9999999999999998,1.433665249017662e-06,1.704286291472773e-07,97,1.5333817983562636e-13,1.8040472458891044e-13,0.9754564855630359,0.7888066920602533,6.103422879097949e-15,0.6666666666666666,0.011561019943888402,0.46927780229718175,0,0.6349366004790233
4000,4,404869,20,0.8,1.2,localized,1333,0.6354601445528318,0.40838226519479515,0.19163196564405674,1.0,1.0000000000000002,1.5109882263272654e-06,1.814896838336626e-07,95,1.4272971283465835e-13,1.6717325068664982e-13,0.9754564855630359,0.7881651915167306,5.832220664899329e-15,0.6666666666666666,0.011561019943888402,0.4692465417239649,1333,0.6354601445528318
4000,4,404869,20,0.8,1.2,localized,2666,0.6352434356073627,0.40810658745469736,0.19150718680174442,1.0000000000000002,1.0,1.5309913077117973e-06,1.8438847671729858e-07,96,1.3065366574960746e-13,1.5381612775817481e-13,0.9754564855630359,0.7884297397012731,5.221341833196671e-15,0.6666666666666666,0.011561019943888402,0.4692577691434668,2666,0.6352434356073627


==> anc/data/sparse_pairwise.csv <==
n,replicate,seed,left_kind,left_node,right_kind,right_node,l1_distance
250,0,1107,diffuse,-1,localized,0,1.6405096588654227
250,0,1107,diffuse,-1,localized,83,1.637563729750836
250,0,1107,diffuse,-1,localized,166,1.640872183054214
250,0,1107,localized,0,localized,83,1.855309884579424
250,0,1107,localized,0,localized,166,1.792044299980986
250,0,1107,localized,83,localized,166,1.7549581788956423
250,1,101110,diffuse,-1,localized,0,1.6406750834479953
250,1,101110,diffuse,-1,localized,83,1.6418510125446495
250,1,101110,diffuse,-1,localized,166,1.6364663282761451
250,1,101110,localized,0,localized,83,1.8266578288846445
250,1,101110,localized,0,localized,166,1.6791277446934698
250,1,101110,localized,83,localized,166,1.8226052756038982
250,2,201113,diffuse,-1,localized,0,1.638625102599665
250,2,201113,diffuse,-1,localized,83,1.6406800230282614
250,2,201113,diffuse,-1,localized,166,1.639460504781583
250,2,201113,localized,0,localized,83,1.8266783135031837
250,2,201113,localized,0,localized,166,1.6734311290556234
250,2,201113,localized,83,localized,166,1.8263435792156013
250,3,301116,diffuse,-1,localized,0,1.6370958884944296
250,3,301116,diffuse,-1,localized,83,1.6404287822955554
250,3,301116,diffuse,-1,localized,166,1.6370439837119903
250,3,301116,localized,0,localized,83,1.8586886783310137
250,3,301116,localized,0,localized,166,1.7600413169201952
250,3,301116,localized,83,localized,166,1.6991018074592374
250,4,401119,diffuse,-1,localized,0,1.6443868478757397
250,4,401119,diffuse,-1,localized,83,1.6383212694408287
250,4,401119,diffuse,-1,localized,166,1.6389783103161746
250,4,401119,localized,0,localized,83,1.762513224741741
250,4,401119,localized,0,localized,166,1.794008506619649
250,4,401119,localized,83,localized,166,1.7545956788777932
1000,0,1857,diffuse,-1,localized,0,1.8143437738834407
1000,0,1857,diffuse,-1,localized,333,1.81251066664083
1000,0,1857,diffuse,-1,localized,666,1.813305140887057
1000,0,1857,localized,0,localized,333,1.9423623690116987
1000,0,1857,localized,0,localized,666,1.9083506677408693
1000,0,1857,localized,333,localized,666,1.9398667490992438
1000,1,101860,diffuse,-1,localized,0,1.8128011038602507
1000,1,101860,diffuse,-1,localized,333,1.814671714790799
1000,1,101860,diffuse,-1,localized,666,1.814532045892608
1000,1,101860,localized,0,localized,333,1.9464356154378932
1000,1,101860,localized,0,localized,666,1.94312242001193
1000,1,101860,localized,333,localized,666,1.9431654492399928
1000,2,201863,diffuse,-1,localized,0,1.8143543257325097
1000,2,201863,diffuse,-1,localized,333,1.8140032862828424
1000,2,201863,diffuse,-1,localized,666,1.8121044566820776
1000,2,201863,localized,0,localized,333,1.9413026554129729
1000,2,201863,localized,0,localized,666,1.94447562976797
1000,2,201863,localized,333,localized,666,1.9066144072437505
1000,3,301866,diffuse,-1,localized,0,1.8124204526271936
1000,3,301866,diffuse,-1,localized,333,1.8128900360174143
1000,3,301866,diffuse,-1,localized,666,1.8127959694209999
1000,3,301866,localized,0,localized,333,1.940850615013562
1000,3,301866,localized,0,localized,666,1.9042976269504595
1000,3,301866,localized,333,localized,666,1.9065699019710758
1000,4,401869,diffuse,-1,localized,0,1.8131955346598538
1000,4,401869,diffuse,-1,localized,333,1.8133332657478283
1000,4,401869,diffuse,-1,localized,666,1.813179142783866
1000,4,401869,localized,0,localized,333,1.9421157421158113
1000,4,401869,localized,0,localized,666,1.94231875590983
1000,4,401869,localized,333,localized,666,1.945046731605923
4000,0,4857,diffuse,-1,localized,0,1.8670474567158664
4000,0,4857,diffuse,-1,localized,1333,1.8670009555201883
4000,0,4857,diffuse,-1,localized,2666,1.866850606916367
4000,0,4857,localized,0,localized,1333,1.9775353607666282
4000,0,4857,localized,0,localized,2666,1.9752886381570396
4000,0,4857,localized,1333,localized,2666,1.9796515566043056
4000,1,104860,diffuse,-1,localized,0,1.8667754126709388
4000,1,104860,diffuse,-1,localized,1333,1.867774484935832
4000,1,104860,diffuse,-1,localized,2666,1.866862571275531
4000,1,104860,localized,0,localized,1333,1.975937134313058
4000,1,104860,localized,0,localized,2666,1.9801862795977474
4000,1,104860,localized,1333,localized,2666,1.9789422003310824
4000,2,204863,diffuse,-1,localized,0,1.866936053407876
4000,2,204863,diffuse,-1,localized,1333,1.86649760658104
4000,2,204863,diffuse,-1,localized,2666,1.8679052107263503
4000,2,204863,localized,0,localized,1333,1.9754169121442342
4000,2,204863,localized,0,localized,2666,1.9798920555635273
4000,2,204863,localized,1333,localized,2666,1.9797980555230366
4000,3,304866,diffuse,-1,localized,0,1.8673644421492015
4000,3,304866,diffuse,-1,localized,1333,1.867332887218307
4000,3,304866,diffuse,-1,localized,2666,1.8673184180757325
4000,3,304866,localized,0,localized,1333,1.9799358069316257
4000,3,304866,localized,0,localized,2666,1.979696065874293
4000,3,304866,localized,1333,localized,2666,1.9755855452454094
4000,4,404869,diffuse,-1,localized,0,1.8671682518866781
4000,4,404869,diffuse,-1,localized,1333,1.866481957386939
4000,4,404869,diffuse,-1,localized,2666,1.8665841559901417
4000,4,404869,localized,0,localized,1333,1.9778751577307385
4000,4,404869,localized,0,localized,2666,1.974898095463927
4000,4,404869,localized,1333,localized,2666,1.9422833956222938


==> anc/docs/ALT_TEXT.md <==
# Figure accessibility descriptions

These descriptions are also included directly below their figure captions in the manuscript.

## Figure 1: `fig:perturbation`

Background-start injection concentration falls with network size, whereas seeded concentration remains close to one. The two perturbation amplitudes give nearly coincident curves. Markers distinguish the initial conditions.

## Figure 2: `fig:heavy-injection`

The four outcomes coincide at the smallest size. At one million nodes, the background-start share is much lower than the seeded shares. Similar-height seeded curves represent different dominant nodes.

## Figure 3: `fig:heavy-stock`

Stock concentration decreases with network size for all starts. At one million nodes, the background-start stock is closest to the Perron profile. Seeded stocks remain more concentrated.

## Figure 4: `fig:phase`

Upper and lower injection branches meet at a fold. As the number of nodes increases, the fold approaches a horizontal-axis value of four. Solid and dashed lines distinguish the branches; marker shapes distinguish network sizes.

## Figure 5: `fig:stock-injection`

Injection concentration approaches a positive level as network size grows. Stock concentration falls at the same rate as the reciprocal-size benchmark, although it remains higher.

## Figure 6: `fig:fold`

The fold decreases toward zero with network size, while the uniform-state stability threshold stays at one half. The interval between them contains coexisting locally attracting equilibria.

## Figure 7: `fig:basin`

The two below-threshold starts approach uniform injection over successive updates. The two above-threshold starts approach the concentrated upper branch. Line styles identify the initial seed sizes.

## Figure 8: `fig:benchmark`

Markers show fitted finite-size decay exponents and lines show the theoretical power-law exponents under natural and structural cutoffs. The largest discrepancies occur near the two moment thresholds, where logarithmic factors affect the fitted slopes.

## Figure 9: `fig:sparse`

Injection and stock IPRs from concentrated starts stay well above the falling uniform-state curve. Vertical bars show the range across graphs and seeded starts, rather than statistical confidence intervals.


==> anc/docs/DATA_DICTIONARY.md <==
# Data dictionary

All quantities are dimensionless and evaluated in double precision. All node indices in the CSVs are zero-based. The prose uses ordinary one-based labels where stated. A node value of -1 means there is no seeded node; the associated seed_share value of -1.0 is a sentinel, not an observed negative probability. The sparse graph random seed is a different field.

The fields `start` and `kind` label initial conditions. Final branch identity is established separately by `argmax`, `seed_share` and saved pairwise distances. Numerical norm bounds are not interval certificates; a bound exceeding one is inconclusive.

## Dataset inventory

| Dataset | Rows | Columns |
|---|---:|---:|
| `basin_trajectories.csv` | 724 | 8 |
| `benchmark_sizes.csv` | 552 | 6 |
| `benchmark_slopes.csv` | 92 | 5 |
| `exact_branches.csv` | 1446 | 14 |
| `exact_size_sweep.csv` | 12 | 14 |
| `fold_scaling.csv` | 145 | 4 |
| `heavy_selected.csv` | 12 | 31 |
| `heavy_selected_pairwise.csv` | 18 | 4 |
| `heavy_slow.csv` | 9 | 30 |
| `heavy_slow_pairwise.csv` | 9 | 4 |
| `multimode_dynamics.csv` | 16 | 21 |
| `multimode_pairwise.csv` | 24 | 6 |
| `perturbed_dynamics.csv` | 32 | 21 |
| `perturbed_pairwise.csv` | 48 | 7 |
| `sparse_ensemble.csv` | 60 | 26 |
| `sparse_pairwise.csv` | 90 | 8 |

## Column definitions

| Field | Meaning |
|---|---|
| `C` | Quadratic finite-fold-scale quantity q^2 n. |
| `C_fold` | n times the square of the discounted retention at the exact fold. |
| `K` | Uniform coefficient sum controlling \|F_ij\|/(q v_i). |
| `R` | Ratio of the distinguished stock to a background stock. |
| `a` | Weight on the existing normalized stock; b=1-a. |
| `amplitude` | Coefficient c in the one-mode perturbation, either 0 or 0.75. |
| `argmax` | Zero-based index of the largest final injection share; ties follow NumPy argmax. |
| `benchmark_ipr` | IPR of P_theta(v). |
| `branch` | +1 for the upper one-site ratio root, -1 for the lower root. |
| `degree` | Degree of the unweighted regular adjacency, 20. |
| `delta` | (m/q)^(theta-1), also epsilon*kappa. |
| `diffuse_relative_error` | max_i \|gamma_i/P_theta(v)_i - 1\|. Saved for every start, not a guarantee that a diffuse branch has been reached. |
| `epsilon` | Z/q^theta, where Z=sum(v_i^theta). |
| `existence_ipr_floor` | The theorem-derived lower bound on some stationary injection IPR, (2/3)^11 for these sparse parameters. |
| `factor` | Initial distinguished-node stock divided by the lower-branch stock threshold. |
| `finite_slope` | Ordinary least-squares slope of log(IPR) on log(n) at the six deterministic sizes; not a sampling estimate. |
| `frozen_residual` | l1 norm of P_theta(Q gamma)-gamma, separately evaluated. |
| `holding` | Transport holding probability, 0.8 in the sparse examples. |
| `injection_ipr` | IPR of the final injection profile; same observable as ipr_gamma in other datasets. |
| `injection_mass` | Sum of final injection coordinates. |
| `injection_share` | Distinguished-node injection share on that line. |
| `ipr` | IPR of the prescribed benchmark profile. |
| `ipr_benchmark` | IPR of P_theta(v). |
| `ipr_gamma` | IPR of the final or exact injection profile gamma. |
| `ipr_stock` | IPR of the final or exact stock profile. |
| `iterations` | Number of original stock updates to the stopping criterion. |
| `kappa` | q m^(theta-1)/Z, where m=max(v_i). |
| `kind` | Initial-condition family. The labels diffuse/condensed/localized refer to the intended starts, not an unverified branch assignment. |
| `l1_distance` | l1 distance between the two final injection profiles, not their starting stocks. |
| `left_kind` | Initial-condition family of the first final profile. |
| `left_node` | Zero-based designated seed of the first profile, or -1 for the background start. |
| `left_start` | Initial-condition label of the first final profile in a pair. |
| `limiting_exponent` | Power-law exponent of IPR itself, generally negative. The figure plots its negative; logarithmic factors are separate. |
| `max_benchmark` | Largest share of P_theta(v). |
| `max_gamma` | Largest final injection share. |
| `max_injection` | Largest final injection share. |
| `max_share` | Largest share of that prescribed profile. |
| `min_injection` | Smallest final injection coordinate. |
| `min_stock` | Smallest final stock coordinate. |
| `modes` | Number of constructed perturbation modes, two. |
| `mu_L` | Original-dynamics longitudinal multiplier at the exact branch. |
| `mu_T` | Original-dynamics transverse multiplier at the exact branch. |
| `mu_uniform` | Original-dynamics tangent multiplier of the uniform state in the exact uniform family. |
| `n` | Number of nodes. |
| `node` | Intended seed node, zero-based; -1 means no designated seed. |
| `physical_residual` | Recomputed l1 norm of Phi(x)-x at the final stock. |
| `physical_tangent_bound` | Floating-point upper bound on the original stock-map tangent l1 norm, not a certified spectral enclosure. |
| `positivity_floor_factor` | 1-rho-Kq; positive values indicate the entrywise positivity envelope of this constructed transport. |
| `q` | Discounted retention parameter; not the transport retention rho. |
| `q_bal` | Memory value balancing epsilon and kappa. |
| `q_factor` | Factor multiplying q_bal, equal to 1.1 in the selected sequence. |
| `q_fold` | Exact quadratic saddle-node value. |
| `q_uniform` | Uniform-state local stability boundary, 1/2. |
| `replicate` | Sparse graph draw index, zero-based within each size. |
| `residual` | Stationary stock equation l1 residual from the scalar exact branch formula. |
| `response_residual` | l1 norm of Q gamma-x in the exact heavy-tail family. |
| `return_floor` | Uniform diagonal lower bound on Q from holding alone, equal to 2/3. |
| `rho` | Origin-retention parameter of the transport matrix, q/(b+aq). |
| `right_kind` | Initial-condition family of the second final profile. |
| `right_node` | Zero-based designated seed of the second profile, or -1 for the background start. |
| `right_start` | Initial-condition label of the second final profile in a pair. |
| `ritz_residual` | Largest Euclidean residual among the four Ritz pairs returned for a concentrated-start sparse run. Individual eigenpairs and residuals are not saved. Zero is a sentinel for near-uniform runs, which use the separate uniform-state diagnostic; it is not an exact-zero residual. |
| `s` | Distinguished-node injection share in the exact branch formula. |
| `seed` | Integer random seed used to generate the sparse regular graph; not a node index. |
| `seed_share` | Final injection share at the seeded node. -1.0 is a sentinel when node=-1, not a probability. |
| `start` | Initial-condition label: background, high, middle or low. For the heavy-tail runs, high, middle and low designate seeds at the highest, middle-ranked and lowest background weights. They do not classify the final branch. |
| `stock_ipr` | IPR of the final stock profile; same observable as ipr_stock in other datasets. |
| `stock_l1` | l1 distance of the final stock from v. |
| `stock_mass` | Sum of final stock coordinates. |
| `stock_seed` | Distinguished-node stock on the invariant line at this time. |
| `stock_to_injection_ipr` | Ratio of final stock IPR to final injection IPR. |
| `tangent_multiplier` | For concentrated-start sparse runs, the largest modulus among the four estimated eigenvalues of the original stock-map tangent derivative. For near-uniform runs, the separate uniform-state estimate defined under uniform_multiplier. |
| `tangent_norm_bound` | Floating-point upper bound on the original stock-map tangent l1 norm for the controlled perturbation. |
| `tau` | Upper-tail count exponent of the quantile profile. |
| `theta` | Feedback exponent in the power rule. |
| `threshold` | Exact lower-branch stock threshold z_minus. |
| `time` | Original scalar-update index, starting at zero. |
| `uniform_multiplier` | 1.1 times the largest non-Perron eigenvalue estimated by a symmetric eigensolver for the sparse transport. All transport eigenvalues are positive for the stated holding probability, so this estimates the largest uniform-stock tangent multiplier in modulus. |
| `upper_stock` | Exact upper-branch distinguished-node stock. |
| `weighted_column_constraint` | Maximum absolute v-weighted mean among the centered u modes (a centering diagnostic, not the full F norm). |
| `weighted_perron_constraint` | Maximum absolute v-weighted mean among the centered w modes. |
| `y_high` | Distinguished-node stock in the one-site formula. |
| `y_low` | Common background stock in that formula. |
| `zeta` | Cutoff exponent in the benchmark experiment, not the Riemann zeta function. |

## Saved arrays

`data/vectors/` contains 29 compressed NPZ files. Each has `stock` and `injection` arrays of length n in node order. The selected set contains all eight largest smooth-background outcomes, all four largest two-mode outcomes, twelve sparse outcomes for replicate zero, all four heavy-tail outcomes at 10,000 nodes, and the lowest-weight-seed heavy-tail outcome at one million nodes. Other final vectors can be regenerated.

`data/graphs/` contains all 15 unweighted regular adjacency matrices as SciPy CSR NPZ files. Recover the sparse transport as 0.8 I + 0.2 adjacency/20. Node ordering is 0 through n-1. Files are named by n and graph-generation seed. Symmetry, zero diagonal and degree are checked by validation.

`data/environment.json` records the numerical environment. Exploratory files under `exploratory/` are not included in the 16 publication-CSV count and do not feed any paper figure or table.

## Loading examples

```python
from pathlib import Path
import numpy as np
import pandas as pd
from scipy.sparse import load_npz
root = Path(".")
runs = pd.read_csv(root / "data/heavy_selected.csv")
with np.load(root / "data/vectors/heavy_n1000000_low.npz") as saved:
    stock = saved["stock"]
    injection = saved["injection"]
graph = load_npz(root / "data/graphs/regular_n250_seed1107.npz")
```


==> anc/docs/EXPERIMENTS.md <==
# Numerical experiments and interpretation

## Design and parameter selection

The selected heavy-tail parameters were chosen through exploratory calculations to provide an informative nonquadratic example. They were not randomly sampled or preregistered. The grid and refinement outputs, together with their scripts, are retained in `exploratory/`. These files do not supply the manuscript's figure or table inputs. In the exploratory outputs, `diffuse` denotes an initial condition, not a guaranteed final branch, and `argmax` indices are zero-based.

The publication experiment in `code/extensions.py` runs the selected sequence at three sizes and four starts. The slow sequence is run separately. The implementation uses log-rescaled powers and an exact low-rank expression for the original stock update. Its physical tangent bound is evaluated at the final stock, not obtained by identifying an auxiliary fixed-point iteration with the original dynamics.

The two-mode perturbation is a deterministic extension. Its weighted centering, mode coefficients, positivity envelope and tangent-norm bound are specified in Appendix F and the code. It tests one additional family, not a representative random sample of all allowed perturbations.

## Recorded quantities

All scalar diagnostics and within-instance pairwise distances needed for the reported numerical conclusions are saved. All generated sparse graph adjacencies are saved. Representative final stock and injection vectors are included, but not every large vector from every run. All omitted vectors can be regenerated by the scripts. The million-node low-background seeded vector is included as a directly inspectable example.

Figures derived from exact scalar formulas are labelled as such. There is no claim that a ten-million-node vector simulation was performed for the uniform size plot. The selected heavy-tail vector dynamics extend to one million nodes. Sparse experiments use fixed holding, so they are not numerical examples of asymptotically complete redistribution.

## Numerical verification

The validation suite includes independent explicit-matrix checks, finite differences, equilibrium enumeration in small quadratic systems and comparisons of saved outputs with mathematical constraints. Here, independent means distinct implementations of the checks, not independent human replication.

The package does not provide interval-arithmetic certificates, an exhaustive search of general equilibria, a full-dimensional basin calculation, or a proof that a simulated sparse attractor is the global variational maximizer. An upper derivative bound above one is inconclusive. The software versions are recorded in `data/environment.json`; cross-platform bitwise reproducibility is not promised.


==> anc/docs/FIGURE_MAP.md <==
# Figure-to-data map

All figures are produced by `code/make_figures.py`. PDF files contain vector graphics; PNG alternatives are exported at 320 dpi. Marker shapes and line styles supplement colour. Observed ranges are not confidence intervals.

The main text contains Figures 1–5. Figures 6–9 accompany their discussions in Appendices B, D and F. This order is generated from the final manuscript source.

| Figure | Source section | Input data | Calculation |
|---|---|---|---|
| 1: `perturbation.pdf` | `03_coexistence.tex` | `perturbed_dynamics.csv` | Original vector stock dynamics, smooth heterogeneous background and one-mode perturbation. |
| 2: `heavy_injection.pdf` | `04_heavy_tails.tex` | `heavy_selected.csv` | Original nonquadratic stock dynamics; largest injection share at three sizes. |
| 3: `heavy_stock.pdf` | `04_heavy_tails.tex` | `heavy_selected.csv` | Stock IPR for the same runs; Perron reference from the specified quantile profile. |
| 4: `phase_collapse.pdf` | `05_uniform.tex` | `exact_branches.csv` | Scalar evaluation of uniform quadratic branches, not vector simulation. |
| 5: `stock_injection.pdf` | `05_uniform.tex` | `exact_size_sweep.csv` | Scalar upper-branch formula evaluation at fold scale C=9. |
| 6: `fold_scaling.pdf` | `B_uniform_details.tex` | `fold_scaling.csv` | Exact quadratic fold formula and uniform stability threshold. |
| 7: `basin_dynamics.pdf` | `B_uniform_details.tex` | `basin_trajectories.csv` | Scalar original dynamics on the invariant one-site line. |
| 8: `benchmark_exponents.pdf` | `D_tail_bounds.tex` | `benchmark_sizes.csv; benchmark_slopes.csv` | Prescribed-profile moments, not nonlinear stationary dynamics. |
| 9: `sparse_ensemble.pdf` | `F_numerics.tex` | `sparse_ensemble.csv` | Original vector stock dynamics on 15 generated regular graphs. |

All five tables are generated by `code/make_tables.py`. Main-text Table 1 (`heavy_outcomes.tex`) uses `heavy_selected.csv`. Appendix Table 2 (`exact_outcomes.tex`) uses `exact_size_sweep.csv`; Table 3 (`heavy_scales.tex`) uses `heavy_selected.csv`; Table 4 (`heavy_slow.tex`) uses `heavy_slow.csv`; Table 5 (`sparse_outcomes.tex`) uses `sparse_ensemble.csv`. No reported numerical table needs manual editing after regeneration.

Table 2 is in Appendix B.2, with the quadratic branches it evaluates.


==> anc/exploratory/README.md <==
# Exploratory heavy-tail calculations

These files document the parameter search and refinement preceding the selected publication experiment. The search is exploratory; no random sampling or preregistration is claimed. All recorded outcomes are retained.

These scripts are not run by `make all` and do not supply the manuscript's figure or table inputs. The publication implementation is `../code/extensions.py`, with outputs in `../data/`. To rerun the exploratory sequence separately, execute `heavy_probe.py`, then `heavy_extension.py`, then `heavy_selected.py` in this directory. The scripts overwrite their output files; run a separate copy to preserve the supplied outputs.

The label `diffuse` identifies the initial stock, not the final branch. Node indices are zero-based. Scalar diagnostics in these probes can differ from the publication implementation in rounding or in which near-stationary vector is used for a bound. The manuscript tables are generated only from the publication datasets.


==> anc/exploratory/heavy_exploration.csv <==
n,tau,theta,q,start,epsilon,kappa,delta,max_g,q_bal,iterations,physical_residual,frozen_residual,max_injection,argmax,seed_injection,injection_ipr,stock_ipr,diffuse_relative_error,q_factor
10000,1.9,1.4,0.08505420774945759,diffuse,0.9897827897352286,0.3519913199729325,0.3483949506453946,0.02521805480256889,0.13085262730685782,44,4.3578977774495764e-14,2.982614833281841e-13,0.0425838319626771,0,,0.003482508454869962,0.0003957968363495295,0.6886247688834117,0.65
10000,1.9,1.4,0.08505420774945759,high,0.9897827897352286,0.3519913199729325,0.3483949506453946,0.02521805480256889,0.13085262730685782,52,3.8131749548284827e-14,2.6069221447885295e-13,0.04258383196328021,0,0.04258383196328021,0.003482508454916216,0.0003957968363510285,0.6886247689073273,0.65
10000,1.9,1.4,0.08505420774945759,middle,0.9897827897352286,0.3519913199729325,0.3483949506453946,0.02521805480256889,0.13085262730685782,47,3.290936452385665e-14,2.2524152749653532e-13,0.04258383196275588,0,4.301266815857478e-05,0.003482508454876004,0.0003957968363497254,0.6886247688865355,0.65
10000,1.9,1.4,0.08505420774945759,low,0.9897827897352286,0.3519913199729325,0.3483949506453946,0.02521805480256889,0.13085262730685782,46,5.720607093497726e-14,3.914251430305656e-13,0.042583831962576486,0,2.552576323336206e-05,0.003482508454862242,0.0003957968363492793,0.6886247688794218,0.65
10000,1.9,1.4,0.13085262730685782,diffuse,0.5415251076506653,0.5415251076506653,0.2932494422160647,0.02521805480256889,0.13085262730685782,745,9.398964218683067e-14,7.820198176901935e-13,0.24472422632234403,0,,0.061160905689489946,0.0017127173474895078,8.704326056798587,1.0
10000,1.9,1.4,0.13085262730685782,high,0.5415251076506653,0.5415251076506653,0.2932494422160647,0.02521805480256889,0.13085262730685782,669,9.523201590375466e-14,7.9160637056876e-13,0.2447242263432046,0,0.2447242263432046,0.061160905699589305,0.0017127173476950894,8.704326057625794,1.0
10000,1.9,1.4,0.13085262730685782,middle,0.5415251076506653,0.5415251076506653,0.2932494422160647,0.02521805480256889,0.13085262730685782,754,9.446338432609822e-14,7.858590419574686e-13,0.24472422632229424,0,3.297902443900347e-05,0.06116090568946584,0.001712717347489018,8.704326056796612,1.0
10000,1.9,1.4,0.13085262730685782,low,0.5415251076506653,0.5415251076506653,0.2932494422160647,0.02521805480256889,0.13085262730685782,754,9.441284017606966e-14,7.850814013373852e-13,0.24472422632230487,0,1.951727484402739e-05,0.06116090568947098,0.0017127173474891207,8.704326056797035,1.0
10000,1.9,1.4,0.19627894096028672,diffuse,0.3069663955563011,0.812287661475998,0.249345015598144,0.02521805480256889,0.13085262730685782,58,4.9350213043690416e-14,1.382306914060865e-13,0.7326875397172895,0,,0.5369425288746618,0.022329315034914813,28.05408626690163,1.5
10000,1.9,1.4,0.19627894096028672,high,0.3069663955563011,0.812287661475998,0.249345015598144,0.02521805480256889,0.13085262730685782,45,5.451476265848007e-14,1.5256148683365266e-13,0.7326875397175576,0,0.7326875397175576,0.5369425288750542,0.022329315034948775,28.054086266912265,1.5
10000,1.9,1.4,0.19627894096028672,middle,0.3069663955563011,0.812287661475998,0.249345015598144,0.02521805480256889,0.13085262730685782,55,5.657793840634778e-14,1.857984252562339e-13,0.7017030038394744,5000,0.7017030038394744,0.4926388560664638,0.019254020512662874,14792.215765476683,1.5
10000,1.9,1.4,0.19627894096028672,low,0.3069663955563011,0.812287661475998,0.249345015598144,0.02521805480256889,0.13085262730685782,55,5.728340843119337e-14,1.8803642521628312e-13,0.7016216806595198,9999,0.7016216806595198,0.4925249045456593,0.01924499240736009,24645.760077016792,1.5
10000,1.9,1.5,0.05830540960202794,diffuse,0.9742040932360744,0.33184352008768064,0.323283315583286,0.034681663864083154,0.08970063015696605,44,4.372085918129265e-14,4.3482811074675373e-13,0.06058656867247933,0,,0.006162339857417789,0.0003905808312150022,0.7469337373753766,0.65
10000,1.9,1.5,0.05830540960202794,high,0.9742040932360744,0.33184352008768064,0.323283315583286,0.034681663864083154,0.08970063015696605,51,3.9514520670282105e-14,3.9325496458959656e-13,0.06058656867339535,0,0.06058656867339535,0.00616233985751768,0.0003905808312165181,0.7469337374017888,0.65
10000,1.9,1.5,0.05830540960202794,middle,0.9742040932360744,0.33184352008768064,0.323283315583286,0.034681663864083154,0.08970063015696605,46,4.468359005287831e-14,4.446462288805724e-13,0.06058656867246881,0,3.7241020300579466e-05,0.006162339857416641,0.0003905808312149847,0.7469337373750733,0.65
10000,1.9,1.5,0.05830540960202794,low,0.9742040932360744,0.33184352008768064,0.323283315583286,0.034681663864083154,0.08970063015696605,46,4.45155861499881e-14,4.426780326311462e-13,0.060586568672470656,0,2.1367718057004326e-05,0.006162339857416843,0.0003905808312149878,0.7469337373751266,0.65
10000,1.9,1.5,0.08970063015696605,diffuse,0.5105284924425857,0.5105284924425857,0.2606393415956993,0.034681663864083154,0.08970063015696605,310,8.55494738634735e-14,9.46184999450696e-13,0.3224546844276914,0,,0.10541741246739417,0.0014888888805111176,8.297555206445278,1.0
10000,1.9,1.5,0.08970063015696605,high,0.5105284924425857,0.5105284924425857,0.2606393415956993,0.034681663864083154,0.08970063015696605,278,8.447771968718085e-14,9.344093678469818e-13,0.3224546844382125,0,0.3224546844382125,0.10541741247411127,0.001488888880580202,8.29755520674864,1.0
10000,1.9,1.5,0.08970063015696605,middle,0.5105284924425857,0.5105284924425857,0.2606393415956993,0.034681663864083154,0.08970063015696605,316,8.925398939894913e-14,9.873317017883602e-13,0.32245468442746134,0,2.6439440686833473e-05,0.10541741246724726,0.001488888880509607,8.297555206438645,1.0
10000,1.9,1.5,0.08970063015696605,low,0.5105284924425857,0.5105284924425857,0.2606393415956993,0.034681663864083154,0.08970063015696605,316,8.910464732595283e-14,9.857423054492097e-13,0.3224546844274719,0,1.515322828999674e-05,0.105417412467254,0.0014888888805096763,8.297555206438949,1.0
10000,1.9,1.5,0.13455094523544908,diffuse,0.2778965123637051,0.7657927386638785,0.2128111312681421,0.034681663864083154,0.08970063015696605,51,2.854534913564882e-14,1.0573044718388547e-13,0.7470870073404285,0,,0.5582880496815376,0.011423849305010286,20.541267750827924,1.5
10000,1.9,1.5,0.13455094523544908,high,0.2778965123637051,0.7657927386638785,0.2128111312681421,0.034681663864083154,0.08970063015696605,40,3.367294100888388e-14,1.2486812748206547e-13,0.7470870073406344,0,0.7470870073406344,0.5582880496818449,0.011423849305023508,20.541267750833857,1.5
10000,1.9,1.5,0.13455094523544908,middle,0.2778965123637051,0.7657927386638785,0.2128111312681421,0.034681663864083154,0.08970063015696605,54,5.5459760048282014e-14,2.6263386725681103e-13,0.699577251110707,5000,0.699577251110707,0.48983578783406423,0.00916248871045807,16788.73327738035,1.5
10000,1.9,1.5,0.13455094523544908,low,0.2778965123637051,0.7657927386638785,0.2128111312681421,0.034681663864083154,0.08970063015696605,54,5.6809767935879496e-14,2.6909759431203344e-13,0.6994378496653731,9999,0.6994378496653731,0.4896412797244221,0.009155572727788875,29008.747071485155,1.5
10000,1.8,1.4,0.08514110344414993,diffuse,1.0317815049528503,0.366927105238074,0.3785886008505329,0.03235926347649272,0.1309863129909999,47,3.571809189563402e-14,2.5127842244020843e-13,0.05594245184240476,0,,0.005459334785942518,0.0005145826526523697,0.7287924950159625,0.65
10000,1.8,1.4,0.08514110344414993,high,1.0317815049528503,0.366927105238074,0.3785886008505329,0.03235926347649272,0.1309863129909999,54,3.809456819003215e-14,2.686294519075802e-13,0.05594245184298701,0,0.05594245184298701,0.005459334786000667,0.0005145826526541246,0.7287924950339559,0.65
10000,1.8,1.4,0.08514110344414993,middle,1.0317815049528503,0.366927105238074,0.3785886008505329,0.03235926347649272,0.1309863129909999,49,4.087213152561414e-14,2.8824996385558473e-13,0.05594245184236377,0,3.821969736764303e-05,0.005459334785938424,0.0005145826526522462,0.728792495014696,0.65
10000,1.8,1.4,0.08514110344414993,low,1.0317815049528503,0.366927105238074,0.3785886008505329,0.03235926347649272,0.1309863129909999,49,4.0745259542642603e-14,2.8726647728865955e-13,0.055942451842364835,0,2.2053918087348302e-05,0.005459334785938529,0.0005145826526522496,0.7287924950147289,0.65
10000,1.8,1.4,0.1309863129909999,diffuse,0.5645032388278061,0.564503238827806,0.31866390664708305,0.03235926347649272,0.1309863129909999,462,9.081994325425141e-14,7.378786234910235e-13,0.24004769816852092,0,,0.05954432918665421,0.0018429529176979599,6.418206484919002,1.0
10000,1.8,1.4,0.1309863129909999,high,0.5645032388278061,0.564503238827806,0.31866390664708305,0.03235926347649272,0.1309863129909999,441,8.988012292982309e-14,7.305314054964311e-13,0.24004769818095847,0,0.24004769818095847,0.05954432919251878,0.0018429529178238964,6.418206485303361,1.0
10000,1.8,1.4,0.1309863129909999,middle,0.5645032388278061,0.564503238827806,0.31866390664708305,0.03235926347649272,0.1309863129909999,469,9.216318843079802e-14,7.487451990069536e-13,0.24004769816842694,0,2.9665879155987425e-05,0.05954432918660988,0.001842952917697008,6.418206484916098,1.0
10000,1.8,1.4,0.1309863129909999,low,0.5645032388278061,0.564503238827806,0.31866390664708305,0.03235926347649272,0.1309863129909999,469,9.207270498324052e-14,7.48047823228952e-13,0.24004769816843338,0,1.7069305516893216e-05,0.059544329186612927,0.0018429529176970738,6.418206484916297,1.0
10000,1.8,1.4,0.19647946948649983,diffuse,0.31999167177048715,0.846754858241709,0.2709545026685463,0.03235926347649272,0.1309863129909999,60,5.288058538147414e-14,1.5541033900317441e-13,0.7219503547802054,0,,0.5213875398360581,0.02213284542558558,21.310469312895947,1.5
10000,1.8,1.4,0.19647946948649983,high,0.31999167177048715,0.846754858241709,0.2709545026685463,0.03235926347649272,0.1309863129909999,48,4.458477180111983e-14,1.3109294042418533e-13,0.7219503547804822,0,0.7219503547804822,0.521387539836457,0.022132845425618646,21.310469312904498,1.5
10000,1.8,1.4,0.19647946948649983,middle,0.31999167177048715,0.846754858241709,0.2709545026685463,0.03235926347649272,0.1309863129909999,64,6.441386730645163e-14,2.333788222489428e-13,0.6778708821789993,5000,0.6778708821789993,0.4599881834329631,0.018110556632227322,15782.109563477436,1.5
10000,1.8,1.4,0.19647946948649983,low,0.31999167177048715,0.846754858241709,0.2709545026685463,0.03235926347649272,0.1309863129909999,64,6.544364930614194e-14,2.3701441556053327e-13,0.6777739458638773,9999,0.6777739458638773,0.4598571598678695,0.01810101339493049,27050.873828099408,1.5
100000,1.9,1.4,0.0485030600548846,diffuse,0.8892838497735629,0.31625140319538364,0.28123726532988197,0.013265225190333676,0.07462009239213015,36,2.7671202663752913e-14,2.936234481228583e-13,0.022025428079442775,0,,0.0009755228443728258,5.052475693389186e-05,0.6603885545412851,0.65
100000,1.9,1.4,0.0485030600548846,high,0.8892838497735629,0.31625140319538364,0.28123726532988197,0.013265225190333676,0.07462009239213015,44,3.788569664150282e-14,4.013440818020301e-13,0.022025428080123147,0,0.022025428080123147,0.0009755228444009205,5.0524756934258666e-05,0.660388554592575,0.65
100000,1.9,1.4,0.0485030600548846,middle,0.8892838497735629,0.31625140319538364,0.28123726532988197,0.013265225190333676,0.07462009239213015,39,2.7516932553069487e-14,2.913634388587076e-13,0.022025428079444576,0,4.289888880096047e-06,0.0009755228443728976,5.052475693389279e-05,0.6603885545414208,0.65
100000,1.9,1.4,0.0485030600548846,low,0.8892838497735629,0.31625140319538364,0.28123726532988197,0.013265225190333676,0.07462009239213015,39,2.747237607894507e-14,2.9086162138888686e-13,0.022025428079445006,0,2.5584655894776797e-06,0.0009755228443729154,5.0524756933893026e-05,0.6603885545414532,0.65
100000,1.9,1.4,0.07462009239213015,diffuse,0.48654062030059014,0.48654062030059014,0.23672177520248305,0.013265225190333676,0.07462009239213015,240,8.339634575770622e-14,1.088067109708443e-12,0.05238980288464865,0,,0.0034793885607690657,8.302614205575206e-05,2.9494092360244983,1.0
100000,1.9,1.4,0.07462009239213015,high,0.48654062030059014,0.48654062030059014,0.23672177520248305,0.013265225190333676,0.07462009239213015,335,9.142707953018435e-14,1.2230530612038123e-12,0.3122396475785531,0,0.3122396475785531,0.09775601211596946,0.0006750593265953092,22.538209348008735,1.0
100000,1.9,1.4,0.07462009239213015,middle,0.48654062030059014,0.48654062030059014,0.23672177520248305,0.013265225190333676,0.07462009239213015,254,8.823779888993046e-14,1.1513506975206278e-12,0.052389802884312976,0,3.9951167700139825e-06,0.0034793885607350534,8.302614205545025e-05,2.9494092359991932,1.0
100000,1.9,1.4,0.07462009239213015,low,0.48654062030059014,0.48654062030059014,0.23672177520248305,0.013265225190333676,0.07462009239213015,254,8.813058569463175e-14,1.1498528963597781e-12,0.05238980288432053,0,2.3756759389657477e-06,0.0034793885607358197,8.302614205545696e-05,2.949409235999763,1.0
100000,1.9,1.4,0.11193013858819523,diffuse,0.27579814563601895,0.7298109304508853,0.20128050128325178,0.013265225190333676,0.07462009239213015,51,2.8629040226002284e-14,1.221706443353828e-13,0.7287608325148746,0,,0.5311235702040158,0.006984274626543834,53.937690243352975,1.5
100000,1.9,1.4,0.11193013858819523,high,0.27579814563601895,0.7298109304508853,0.20128050128325178,0.013265225190333676,0.07462009239213015,38,2.4436776014443318e-14,1.0420200195919086e-13,0.7287608325150723,0,0.7287608325150723,0.531123570204304,0.006984274626552427,53.93769024336788,1.5
100000,1.9,1.4,0.11193013858819523,middle,0.27579814563601895,0.7298109304508853,0.20128050128325178,0.013265225190333676,0.07462009239213015,42,3.0395497791347974e-14,1.425200772624106e-13,0.7115158139622593,50000,0.7115158139622593,0.5063171688245256,0.006382107096067308,155550.8858565028,1.5
100000,1.9,1.4,0.11193013858819523,low,0.27579814563601895,0.7298109304508853,0.20128050128325178,0.013265225190333676,0.07462009239213015,42,3.048116755066622e-14,1.4226421677289056e-13,0.7115027760646124,99999,0.7115027760646124,0.5062986226241037,0.006381579226449971,259221.3827286503,1.5
100000,1.9,1.5,0.02996180068036416,diffuse,0.8746396328275308,0.29792883912195883,0.2605803704583626,0.020230002606375006,0.046095077969791017,36,3.300207566806542e-14,5.697907762476119e-13,0.034500989833281086,0,,0.002084332349067005,4.946695678756002e-05,0.7054367468251792,0.65
100000,1.9,1.5,0.02996180068036416,high,0.8746396328275308,0.29792883912195883,0.2605803704583626,0.020230002606375006,0.046095077969791017,43,4.560772840932117e-14,7.874430719193818e-13,0.03450098983464329,0,0.03450098983464329,0.0020843323491545897,4.94669567879951e-05,0.7054367468925149,0.65
100000,1.9,1.5,0.02996180068036416,middle,0.8746396328275308,0.29792883912195883,0.2605803704583626,0.020230002606375006,0.046095077969791017,38,4.3362344016037793e-14,7.485457485823801e-13,0.03450098983310164,0,3.6679059621380027e-06,0.002084332349055465,4.9466956787502705e-05,0.7054367468163087,0.65
100000,1.9,1.5,0.02996180068036416,low,0.8746396328275308,0.29792883912195883,0.2605803704583626,0.020230002606375006,0.046095077969791017,38,4.330446201958717e-14,7.476394106233238e-13,0.03450098983310267,0,2.113303313403683e-06,0.0020843323490555327,4.946695678750303e-05,0.70543674681636,0.65
100000,1.9,1.5,0.046095077969791017,diffuse,0.45835206018762925,0.45835206018762903,0.21008661107824403,0.020230002606375006,0.046095077969791017,392,9.032697600818004e-14,1.8680667622897643e-12,0.34448272919339074,0,,0.11909893384559711,0.0003573476645752409,16.028308690619504,1.0
100000,1.9,1.5,0.046095077969791017,high,0.45835206018762925,0.45835206018762903,0.21008661107824403,0.020230002606375006,0.046095077969791017,259,8.919789040685248e-14,1.844814410444917e-12,0.344482729214324,0,0.344482729214324,0.11909893385997965,0.00035734766461251947,16.028308691654267,1.0
100000,1.9,1.5,0.046095077969791017,middle,0.45835206018762925,0.45835206018762903,0.21008661107824403,0.020230002606375006,0.046095077969791017,402,8.522966386874343e-14,1.7623804639453974e-12,0.3444827291939868,0,2.479354796651949e-06,0.11909893384600667,0.00035734766457630224,16.02830869064897,1.0
100000,1.9,1.5,0.046095077969791017,low,0.45835206018762925,0.45835206018762903,0.21008661107824403,0.020230002606375006,0.046095077969791017,402,8.513953702205673e-14,1.7610517989587301e-12,0.3444827291939949,0,1.4281627759023653e-06,0.11909893384601224,0.00035734766457631677,16.02830869064937,1.0
100000,1.9,1.5,0.06914261695468653,diffuse,0.24949526000291905,0.6875280902814436,0.17153499964407917,0.020230002606375006,0.046095077969791017,45,2.4669322980881356e-14,1.5728324891647394e-13,0.7467933648825769,0,,0.5577494794059664,0.0028991477670026306,35.91513933108652,1.5
100000,1.9,1.5,0.06914261695468653,high,0.24949526000291905,0.6875280902814436,0.17153499964407917,0.020230002606375006,0.046095077969791017,34,2.0910270382063813e-14,1.3326414844821175e-13,0.7467933648828242,0,0.7467933648828242,0.5577494794063356,0.002899147767007054,35.91513933109875,1.5
100000,1.9,1.5,0.06914261695468653,middle,0.24949526000291905,0.6875280902814436,0.17153499964407917,0.020230002606375006,0.046095077969791017,40,3.544475012839032e-14,2.650453559757213e-13,0.7186508458773931,50000,0.7186508458773931,0.5165785264468005,0.0025097912714510703,182070.5212683255,1.5
100000,1.9,1.5,0.06914261695468653,low,0.24949526000291905,0.6875280902814436,0.17153499964407917,0.020230002606375006,0.046095077969791017,40,3.562492674176552e-14,2.6598999464707006e-13,0.7186277918982786,99999,0.7186277918982786,0.5165454161503169,0.002509440076297926,314684.32550154027,1.5
100000,1.8,1.4,0.04845695420544012,diffuse,0.9396093596312938,0.3341484032511958,0.31396896720067546,0.01845679128497423,0.07454916031606172,38,5.311696940716324e-14,5.911390507548327e-13,0.03167134184151181,0,,0.0018145659590106755,7.208416610302711e-05,0.7159722593436715,0.65
100000,1.8,1.4,0.04845695420544012,high,0.9396093596312938,0.3341484032511958,0.31396896720067546,0.01845679128497423,0.07454916031606172,46,4.5101129014996685e-14,5.018605524575548e-13,0.03167134184263744,0,0.03167134184263744,0.0018145659590767995,7.208416610379962e-05,0.7159722594046585,0.65
100000,1.8,1.4,0.04845695420544012,middle,0.9396093596312938,0.3341484032511958,0.31396896720067546,0.01845679128497423,0.07454916031606172,41,4.1568909298355e-14,4.624607276716274e-13,0.03167134184164416,0,3.773135186125794e-06,0.0018145659590184508,7.208416610311792e-05,0.7159722593508424,0.65
100000,1.8,1.4,0.04845695420544012,low,0.9396093596312938,0.3341484032511958,0.31396896720067546,0.01845679128497423,0.07454916031606172,41,4.1533295798087694e-14,4.61933211222187e-13,0.031671341841644704,0,2.187826353086808e-06,0.001814565959018483,7.20841661031183e-05,0.7159722593508717,0.65
100000,1.8,1.4,0.07454916031606172,diffuse,0.5140744665403014,0.5140744665403013,0.26427255714869546,0.01845679128497423,0.07454916031606172,952,9.669893043169923e-14,1.3617014065567398e-12,0.10829132030667067,0,,0.012777589278783657,0.0001770135289740893,4.867288557076073,1.0
100000,1.8,1.4,0.07454916031606172,high,0.5140744665403014,0.5140744665403013,0.26427255714869546,0.01845679128497423,0.07454916031606172,1272,9.620939536313013e-14,1.3549872834332983e-12,0.10829132036574834,0,0.10829132036574834,0.01277758929130902,0.00017701352906516037,4.867288560276936,1.0
100000,1.8,1.4,0.07454916031606172,middle,0.5140744665403014,0.5140744665403013,0.26427255714869546,0.01845679128497423,0.07454916031606172,962,9.658465128755452e-14,1.3600689254632107e-12,0.10829132030671033,0,3.3356073971668464e-06,0.012777589278792063,0.00017701352897415051,4.867288557078221,1.0
100000,1.8,1.4,0.07454916031606172,low,0.5140744665403014,0.5140744665403013,0.26427255714869546,0.01845679128497423,0.07454916031606172,962,9.655366766937691e-14,1.359549612104348e-12,0.10829132030671487,0,1.9295381848439205e-06,0.012777589278793026,0.00017701352897415745,4.867288557078467,1.0
100000,1.8,1.4,0.11182374047409258,diffuse,0.29140585323183726,0.771111699810452,0.22470646282031714,0.01845679128497423,0.07454916031606172,53,3.063866739797753e-14,1.3898627920575082e-13,0.7124441188865449,0,,0.5076365413265341,0.0067749856251885674,37.600648828193094,1.5
100000,1.8,1.4,0.11182374047409258,high,0.29140585323183726,0.771111699810452,0.22470646282031714,0.01845679128497423,0.07454916031606172,40,4.474800352038521e-14,2.033548927182042e-13,0.7124441188868602,0,0.7124441188868602,0.5076365413269831,0.006774985625201189,37.600648828210176,1.5
100000,1.8,1.4,0.11182374047409258,middle,0.29140585323183726,0.771111699810452,0.22470646282031714,0.01845679128497423,0.07454916031606172,48,3.5962006891257156e-14,1.8746671255002578e-13,0.6857486117878886,50000,0.6857486117878886,0.4703926641661654,0.005936518079489093,167790.49340043118,1.5
100000,1.8,1.4,0.11182374047409258,low,0.29140585323183726,0.771111699810452,0.22470646282031714,0.01845679128497423,0.07454916031606172,48,3.6106255755141616e-14,1.876695684705637e-13,0.685733088090664,99999,0.685733088090664,0.47037139216897794,0.005935967231241448,287664.50909291505,1.5


==> anc/exploratory/heavy_extension.csv <==
n,tau,theta,q,start,epsilon,kappa,delta,max_g,q_bal,iterations,physical_residual,frozen_residual,max_injection,argmax,seed_injection,injection_ipr,stock_ipr,diffuse_relative_error,q_factor
1000000,1.9,1.4,0.042126552748156076,diffuse,0.4383877981727971,0.43838779817279705,0.19218386158679307,0.007098241098549935,0.042126552748156076,98,7.443166768717355e-14,1.4587431180931821e-12,0.02108457843667266,0,,0.0006647686698487396,8.5854502912772e-06,1.970394798364897,1.0
1000000,1.9,1.4,0.042126552748156076,high,0.4383877981727971,0.43838779817279705,0.19218386158679307,0.007098241098549935,0.042126552748156076,124,7.392624381576118e-14,1.4912117504369867e-12,0.4142377891737521,0,0.4142377891737521,0.17164052527243392,0.00033274627145835956,57.35780771920733,1.0
1000000,1.9,1.4,0.042126552748156076,low,0.4383877981727971,0.43838779817279705,0.19218386158679307,0.007098241098549935,0.042126552748156076,143,7.083689326388816e-14,1.3888082376263634e-12,0.021084578436842083,0,2.4820701661134047e-07,0.0006647686698556803,8.585450291303691e-06,1.9703947983887655,1.0
1000000,1.9,1.4,0.04633920802297169,diffuse,0.38362658742261624,0.4822265779900768,0.18499493647881926,0.007098241098549935,0.042126552748156076,144,4.906400733413721e-14,7.3079921484151e-13,0.5372651208443782,0,,0.28868147314632164,0.0006574430858760469,74.68989463518412,1.1
1000000,1.9,1.4,0.04633920802297169,high,0.38362658742261624,0.4822265779900768,0.18499493647881926,0.007098241098549935,0.042126552748156076,65,4.709456388163574e-14,7.017115118861628e-13,0.537265120846484,0,0.537265120846484,0.28868147314858417,0.0006574430858835952,74.6898946354808,1.1
1000000,1.9,1.4,0.04633920802297169,low,0.38362658742261624,0.4822265779900768,0.18499493647881926,0.007098241098549935,0.042126552748156076,85,5.717640286484585e-14,9.46592221286819e-13,0.4986651231801369,999999,0.4986651231801369,0.24872739262799873,0.0005396617574957217,1852297.0932092988,1.1
1000000,1.9,1.4,0.05055186329778729,diffuse,0.33962895847246016,0.5260653578073564,0.17866702956055455,0.007098241098549935,0.042126552748156076,76,5.257188861783072e-14,6.130443219785391e-13,0.6125239059938196,0,,0.37520421051307373,0.0010039806197848654,85.29235010331631,1.2
1000000,1.9,1.4,0.05055186329778729,high,0.33962895847246016,0.5260653578073564,0.17866702956055455,0.007098241098549935,0.042126552748156076,48,4.627055196639883e-14,5.39273711692104e-13,0.6125239059951331,0,0.6125239059951331,0.37520421051468267,0.0010039806197923386,85.29235010350136,1.2
1000000,1.9,1.4,0.05055186329778729,low,0.33962895847246016,0.5260653578073564,0.17866702956055455,0.007098241098549935,0.042126552748156076,55,4.864738142059641e-14,6.138860290076142e-13,0.5902172398153714,999999,0.5902172398153714,0.34839387573510266,0.0008956920778834589,2192368.622557985,1.2
1000000,1.9,1.4,0.0547645185726029,diffuse,0.30362516548617663,0.5699041376246361,0.17303723809753693,0.007098241098549935,0.042126552748156076,60,3.43458154059741e-14,3.235184751605972e-13,0.666723290378209,0,,0.44453340518747253,0.0013852558668335097,92.92795780273097,1.3
1000000,1.9,1.4,0.0547645185726029,high,0.30362516548617663,0.5699041376246361,0.17303723809753693,0.007098241098549935,0.042126552748156076,40,3.3149458447975604e-14,3.121167247203643e-13,0.6667232903788317,0,0.6667232903788317,0.44453340518830287,0.001385255866838684,92.9279578028187,1.3
1000000,1.9,1.4,0.0547645185726029,low,0.30362516548617663,0.5699041376246361,0.17303723809753693,0.007098241098549935,0.042126552748156076,43,5.464442053281513e-14,5.498827582224266e-13,0.6513677084329661,999999,0.6513677084329661,0.42430582712513054,0.0012778025537133319,2419512.834482966,1.3
1000000,1.95,1.4,0.04237014014668287,diffuse,0.42421578644065144,0.4242157864406515,0.1799590334654604,0.005828018959032747,0.04237014014668287,82,7.246042280735152e-14,1.3497321765732056e-12,0.01596753216657553,0,,0.00041121080083138863,6.700919129761275e-06,1.7397872722819003,1.0
1000000,1.95,1.4,0.04237014014668287,high,0.42421578644065144,0.4242157864406515,0.1799590334654604,0.005828018959032747,0.04237014014668287,102,6.475821568684498e-14,1.2375329232069087e-12,0.4464605358921968,0,0.4464605358921968,0.19935686403805028,0.0003834422735947862,75.60588255297887,1.0
1000000,1.95,1.4,0.04237014014668287,low,0.42421578644065144,0.4242157864406515,0.1799590334654604,0.005828018959032747,0.04237014014668287,266,8.81901883326356e-14,1.9855000641388847e-12,0.36397634755520786,999999,0.36397634755520786,0.13255424522868003,0.00024282844914859746,1268364.7740967656,1.0
1000000,1.95,1.4,0.04660715416135116,diffuse,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.005828018959032747,0.04237014014668287,340,8.978716445199372e-14,1.8956617170593087e-12,0.026150746797132775,0,,0.0008643904093306241,8.60923059298461e-06,3.4870730484845422,1.1
1000000,1.95,1.4,0.04660715416135116,high,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.005828018959032747,0.04237014014668287,59,5.892118559822513e-14,8.389440881486877e-13,0.5572694462860863,0,0.5572694462860863,0.3105672928961845,0.0007077841990547378,94.61901740597187,1.1
1000000,1.95,1.4,0.04660715416135116,low,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.005828018959032747,0.04237014014668287,71,6.080621692357678e-14,9.385485524212637e-13,0.5295471493697432,999999,0.5295471493697432,0.2804556688565902,0.0006138058968844749,1845337.260418729,1.1
1000000,1.95,1.4,0.05084416817601944,diffuse,0.3286495799311101,0.5090589437287817,0.16730200801663872,0.005828018959032747,0.04237014014668287,78,4.066356686770951e-14,4.5394912966863323e-13,0.6279214824379034,0,,0.39429773806645785,0.0010588332715509557,106.74183935429699,1.2
1000000,1.95,1.4,0.05084416817601944,high,0.3286495799311101,0.5090589437287817,0.16730200801663872,0.005828018959032747,0.04237014014668287,45,5.001298556703301e-14,5.579793689368211e-13,0.6279214824390028,0,0.6279214824390028,0.39429773806783847,0.0010588332715576786,106.74183935448563,1.2
1000000,1.95,1.4,0.05084416817601944,low,0.3286495799311101,0.5090589437287817,0.16730200801663872,0.005828018959032747,0.04237014014668287,50,4.575771369796179e-14,5.437238440465564e-13,0.6110245980348243,999999,0.6110245980348243,0.37337396888641955,0.0009696875555756944,2129265.6198895047,1.2
1000000,1.95,1.4,0.05508118219068773,diffuse,0.2938097020417569,0.551480522372847,0.1620303279601986,0.005828018959032747,0.04237014014668287,60,3.087243409185961e-14,2.787466971988578e-13,0.6793849585383085,0,,0.4615728859532623,0.0014457193754039152,115.57219431061412,1.3
1000000,1.95,1.4,0.05508118219068773,high,0.2938097020417569,0.551480522372847,0.1620303279601986,0.005828018959032747,0.04237014014668287,38,3.504569273696676e-14,3.162225474594156e-13,0.67938495853887,0,0.67938495853887,0.46157288595402535,0.001445719375408905,115.57219431071049,1.3
1000000,1.95,1.4,0.05508118219068773,low,0.2938097020417569,0.551480522372847,0.1620303279601986,0.005828018959032747,0.04237014014668287,41,2.957910477865294e-14,2.8118436046668293e-13,0.6675245392690329,999999,0.6675245392690329,0.44560514410783764,0.0013563128575596892,2326153.6654487806,1.3


==> anc/exploratory/heavy_extension.py <==
from heavy_probe import run,OUT
import numpy as np,pandas as pd
rows=[]
for n,tau,theta in [(1000000,1.9,1.4),(1000000,1.95,1.4)]:
 v=np.arange(1,n+1,dtype=float)**(-1/tau);v/=v.sum();Z=np.sum(v**theta);m=v[0]
 qb=(Z*Z/m**(theta-1))**(1/(theta+1))
 for factor in [1.,1.1,1.2,1.3]:
  for kind in ['diffuse','high','low']:
   row,g=run(n,tau,theta,factor*qb,kind);row['q_factor']=factor;rows.append(row)
print(pd.DataFrame(rows).pivot_table(index=['n','tau','theta','q_factor'],columns='start',values='max_injection').to_string())
pd.DataFrame(rows).to_csv(OUT/'heavy_extension.csv',index=False)


==> anc/exploratory/heavy_probe.py <==
"""Exploratory finite-size calculations for heavy-tailed backgrounds."""
from pathlib import Path
import numpy as np, pandas as pd, json
OUT=Path(__file__).parent

def escort(x,theta):
 w=np.exp(theta*(np.log(x)-np.max(np.log(x))))
 return w/w.sum()

def run(n,tau,theta,q,kind,maxiter=10000):
 v=np.arange(1,n+1,dtype=float)**(-1/tau);v/=v.sum()
 Z=np.sum(v**theta);m=v[0];rho=q/(.5+.5*q)
 j={'high':0,'middle':n//2,'low':n-1}.get(kind,0)
 x=v.copy()
 if kind!='diffuse': x*=(1-q);x[j]+=q
 # Exact low-rank original stock map; no frozen-response iteration.
 for it in range(maxiter):
  gamma=escort(x,theta)
  xn=rho*(.5*x+.5*gamma)+(1-rho)*v
  if np.sum(np.abs(xn-x))<1e-13:
   x=xn;break
  x=xn
 else: raise RuntimeError((n,tau,theta,q,kind,'no convergence'))
 gamma=escort(x,theta);p=rho*(.5*x+.5*gamma)+(1-rho)*v
 eq=escort((1-q)*v+q*gamma,theta)
 g=escort(v,theta)
 return {'n':n,'tau':tau,'theta':theta,'q':q,'start':kind,'epsilon':Z/q**theta,'kappa':q*m**(theta-1)/Z,'delta':(m/q)**(theta-1),'max_g':g.max(),'q_bal':(Z*Z/m**(theta-1))**(1/(theta+1)),'iterations':it+1,'physical_residual':np.sum(np.abs(p-x)),'frozen_residual':np.sum(np.abs(eq-gamma)),'max_injection':gamma.max(),'argmax':int(gamma.argmax()),'seed_injection':gamma[j] if kind!='diffuse' else np.nan,'injection_ipr':np.sum(gamma**2),'stock_ipr':np.sum(x*x),'diffuse_relative_error':np.max(np.abs(gamma/g-1))},gamma

if __name__=='__main__':
 rows=[]; comparisons=[]
 for n in [1000,32000,1000000]:
  gs=[]
  for kind in ['diffuse','high','low']:
   row,g=run(n,1.5,1.2,n**(-.15),kind);rows.append(row);gs.append(g)
  comparisons.append({'n':n,'max_pairwise_l1':max(np.sum(np.abs(g-h)) for g in gs for h in gs)})
 pd.DataFrame(rows).to_csv(OUT/'heavy_slow_probe.csv',index=False)
 (OUT/'heavy_slow_pairwise.json').write_text(json.dumps(comparisons,indent=2))
 rows=[]
 # Exploratory grid, retaining all outcomes, not only condensates.
 for n in [10000,100000]:
  for tau,theta in [(1.9,1.4),(1.9,1.5),(1.8,1.4)]:
   v=np.arange(1,n+1,dtype=float)**(-1/tau);v/=v.sum();Z=np.sum(v**theta);m=v[0]
   qb=(Z*Z/m**(theta-1))**(1/(theta+1))
   for factor in [.65,1.,1.5]:
    q=factor*qb
    for kind in ['diffuse','high','middle','low']:
     row,g=run(n,tau,theta,q,kind);row['q_factor']=factor;rows.append(row)
 pd.DataFrame(rows).to_csv(OUT/'heavy_exploration.csv',index=False)
 print(pd.DataFrame(rows).pivot_table(index=['n','tau','theta','q_factor'],columns='start',values='max_injection').to_string())
 print('slow probe',comparisons)


==> anc/exploratory/heavy_selected.csv <==
n,tau,theta,q,start,epsilon,kappa,delta,max_g,q_bal,iterations,physical_residual,frozen_residual,max_injection,argmax,seed_injection,injection_ipr,stock_ipr,diffuse_relative_error,physical_tangent_bound,q_factor
10000,1.95,1.4,0.14412768620674424,diffuse,0.46461623011257097,0.5840322388265904,0.27135085706781514,0.022400866360294484,0.13102516927885838,138,7.474083201300386e-14,4.506697952647541e-13,0.47952719407873473,0,,0.23035769159306768,0.005700665342103694,20.406636081214085,0.906646757067034,1.1
10000,1.95,1.4,0.14412768620674424,high,0.46461623011257097,0.5840322388265904,0.27135085706781514,0.022400866360294484,0.13102516927885838,110,6.629829877365795e-14,4.0045708075812664e-13,0.4795271940805115,0,0.4795271940805115,0.23035769159476763,0.005700665342152932,20.4066360812934,0.906646757065019,1.1
10000,1.95,1.4,0.14412768620674424,middle,0.46461623011257097,0.5840322388265904,0.27135085706781514,0.022400866360294484,0.13102516927885838,162,6.504118668345174e-14,3.924526583700891e-13,0.47952719407885647,0,2.450156447180215e-05,0.23035769159318417,0.005700665342107069,20.40663608121952,0.9066467570668958,1.1
10000,1.95,1.4,0.14412768620674424,low,0.46461623011257097,0.5840322388265904,0.27135085706781514,0.022400866360294484,0.13102516927885838,162,6.287224023739449e-14,3.793360567203247e-13,0.4795271940788831,0,1.4733636885259904e-05,0.23035769159320962,0.005700665342107814,20.406636081220707,0.9066467570668654,1.1
100000,1.95,1.4,0.08233203601790054,diffuse,0.4147705671996946,0.5213752065921601,0.21625109016208818,0.011338252873469207,0.07484730547081866,123,6.246360528561765e-14,5.811355645427051e-13,0.5089814692823171,0,,0.2591520211267016,0.0019292635638147925,43.89064364345776,0.853705314160682,1.1
100000,1.95,1.4,0.08233203601790054,high,0.4147705671996946,0.5213752065921601,0.21625109016208818,0.011338252873469207,0.07484730547081866,81,7.1894342218372e-14,6.695385469275697e-13,0.5089814692844559,0,0.5089814692844559,0.2591520211288776,0.0019292635638364004,43.89064364364639,0.8537053141578713,1.1
100000,1.95,1.4,0.08233203601790054,middle,0.4147705671996946,0.5213752065921601,0.21625109016208818,0.011338252873469207,0.07484730547081866,169,7.509220584348041e-14,8.448992314496182e-13,0.42532247028583314,50000,0.42532247028583314,0.1811422609744988,0.0012672696966487165,88673.32988255695,1.0113843275242875,1.1
100000,1.95,1.4,0.08233203601790054,low,0.4147705671996946,0.5213752065921601,0.21625109016208818,0.011338252873469207,0.07484730547081866,169,7.800188937817512e-14,8.771528262420842e-13,0.4251923481235059,99999,0.4251923481235059,0.1810317546480841,0.0012663897073751393,145807.5164824809,1.0115830472779088,1.1
1000000,1.95,1.4,0.04660715416135116,diffuse,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.005828018959032747,0.04237014014668287,340,8.978716445199372e-14,1.8956617170593087e-12,0.026150746797132775,0,,0.0008643904093306241,8.60923059298461e-06,3.4870730484845422,0.9567900360926719,1.1
1000000,1.95,1.4,0.04660715416135116,high,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.005828018959032747,0.04237014014668287,59,5.892118559822513e-14,8.389440881486877e-13,0.5572694462860863,0,0.5572694462860863,0.3105672928961845,0.0007077841990547378,94.61901740597187,0.7715677336872317,1.1
1000000,1.95,1.4,0.04660715416135116,middle,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.005828018959032747,0.04237014014668287,71,6.06886249806358e-14,9.372631477630231e-13,0.5295562251681398,500000,0.5295562251681398,0.2804652792839512,0.0006138365491760306,1121913.9976681557,0.8475391677342881,1.1
1000000,1.95,1.4,0.04660715416135116,low,0.37122487250177044,0.46663736508471665,0.17322739635813603,0.005828018959032747,0.04237014014668287,71,6.080621692357678e-14,9.385485524212637e-13,0.5295471493697432,999999,0.5295471493697432,0.2804556688565902,0.0006138058968844749,1845337.260418729,0.8475570055596512,1.1


==> anc/exploratory/heavy_selected.py <==
from heavy_probe import run,OUT
import numpy as np,pandas as pd,json
rows=[];pair=[]
for n in [10000,100000,1000000]:
 tau=1.95;theta=1.4
 v=np.arange(1,n+1,dtype=float)**(-1/tau);v/=v.sum();Z=np.sum(v**theta);m=v[0]
 qb=(Z*Z/m**(theta-1))**(1/(theta+1));q=1.1*qb;rho=q/(.5+.5*q)
 gs=[]
 for kind in ['diffuse','high','middle','low']:
  row,g=run(n,tau,theta,q,kind);w=(1-q)*v+q*g;r=g/w;j=int(r.argmax());r2=np.partition(r,-2)[-2]
  dpnorm=theta*(r[j]*(1-g[j])+r2*g[j]);row['physical_tangent_bound']=rho*(.5+.5*dpnorm)
  row['q_factor']=1.1;rows.append(row);gs.append(g)
 pair.append({'n':n,'pairwise_l1':[[float(np.abs(x-y).sum()) for x in gs] for y in gs]})
 pd.DataFrame(rows).to_csv(OUT/'heavy_selected.csv',index=False)
(OUT/'heavy_selected_pairwise.json').write_text(json.dumps(pair,indent=2))
print(pd.DataFrame(rows).to_string(index=False))


==> anc/exploratory/heavy_selected_pairwise.json <==
[
  {
    "n": 10000,
    "pairwise_l1": [
      [
        0.0,
        3.5536393824738303e-12,
        2.436389069280457e-13,
        2.9705203886411756e-13
      ],
      [
        3.5536393824738303e-12,
        0.0,
        3.3100004755457846e-12,
        3.2565873436097128e-12
      ],
      [
        2.436389069280457e-13,
        3.3100004755457846e-12,
        0.0,
        5.341313193607186e-14
      ],
      [
        2.9705203886411756e-13,
        3.2565873436097128e-12,
        5.341313193607186e-14,
        0.0
      ]
    ]
  },
  {
    "n": 100000,
    "pairwise_l1": [
      [
        0.0,
        4.277592563871669e-12,
        0.9965487974315316,
        0.9965404652797902
      ],
      [
        4.277592563871669e-12,
        0.0,
        0.9965487974358089,
        0.9965404652840677
      ],
      [
        0.9965487974315316,
        0.9965487974358089,
        0.0,
        0.8506397403411236
      ],
      [
        0.9965404652797902,
        0.9965404652840677,
        0.8506397403411236,
        0.0
      ]
    ]
  },
  {
    "n": 1000000,
    "pairwise_l1": [
      [
        0.0,
        1.0622373989779068,
        1.0591115819124792,
        1.05909377377677
      ],
      [
        1.0622373989779068,
        0.0,
        1.1068001502233202,
        1.1067999367818582
      ],
      [
        1.0591115819124792,
        1.1068001502233202,
        0.0,
        1.0591120186396128
      ],
      [
        1.05909377377677,
        1.1067999367818582,
        1.0591120186396128,
        0.0
      ]
    ]
  }
]

==> anc/exploratory/heavy_slow_pairwise.json <==
[
  {
    "n": 1000,
    "max_pairwise_l1": 1.840325282572927e-12
  },
  {
    "n": 32000,
    "max_pairwise_l1": 1.7914013066726905e-12
  },
  {
    "n": 1000000,
    "max_pairwise_l1": 2.0094593885126773e-12
  }
]

==> anc/exploratory/heavy_slow_probe.csv <==
n,tau,theta,q,start,epsilon,kappa,delta,max_g,q_bal,iterations,physical_residual,frozen_residual,max_injection,argmax,seed_injection,injection_ipr,stock_ipr,diffuse_relative_error
1000,1.5,1.2,0.35481338923357547,diffuse,1.002764033369644,0.6320530690940012,0.6338000848683628,0.06464203343751787,0.43763440426861233,131,7.700871190730041e-14,2.2426865594650514e-13,0.13129332693291784,0,,0.02564915473874161,0.009363473256118268,1.0310828721040193
1000,1.5,1.2,0.35481338923357547,high,1.002764033369644,0.6320530690940012,0.6338000848683628,0.06464203343751787,0.43763440426861233,143,7.344613198873029e-14,2.1396515744072364e-13,0.13129332693383788,0,0.13129332693383788,0.025649154738942366,0.009363473256165739,1.031082872118252
1000,1.5,1.2,0.35481338923357547,low,1.002764033369644,0.6320530690940012,0.6338000848683628,0.06464203343751787,0.43763440426861233,136,7.335934160482283e-14,2.1318895000038696e-13,0.13129332693294066,0,0.00019036239686303586,0.02564915473874658,0.00936347325611944,1.0310828721043723
32000,1.5,1.2,0.2109733034873989,diffuse,0.9966943775267166,0.5534593438874646,0.5516298162422616,0.0282699073552519,0.27564688378054736,82,6.625010937522276e-14,2.6028458072001976e-13,0.05726961578800016,0,,0.005369481916079757,0.0009369916967545592,1.025815474678617
32000,1.5,1.2,0.2109733034873989,high,0.9966943775267166,0.5534593438874646,0.5516298162422616,0.0282699073552519,0.27564688378054736,93,7.277097388493515e-14,2.8618024986039716e-13,0.057269615788869216,0,0.057269615788869216,0.005369481916167478,0.0009369916967639681,1.0258154747093586
32000,1.5,1.2,0.2109733034873989,low,0.9966943775267166,0.5534593438874646,0.5516298162422616,0.0282699073552519,0.27564688378054736,86,7.047628709192389e-14,2.7728628448258144e-13,0.0572696157879735,0,5.802741324607173e-06,0.005369481916077065,0.0009369916967542698,1.0258154746776742
1000000,1.5,1.2,0.12589254117941673,diffuse,0.9675350745883187,0.5007495532132232,0.4844927563182231,0.013367709890864471,0.16983256781788367,61,5.605933650222115e-14,3.1760442067354925e-13,0.027101444274923704,0,,0.001263100768506193,9.597214656305477e-05,1.0273812415277583
1000000,1.5,1.2,0.12589254117941673,high,0.9675350745883187,0.5007495532132232,0.4844927563182231,0.013367709890864471,0.16983256781788367,72,6.574534158376759e-14,3.7287639462915573e-13,0.027101444275868462,0,0.027101444275868462,0.0012631007685535262,9.597214656521497e-05,1.027381241598433
1000000,1.5,1.2,0.12589254117941673,low,0.9675350745883187,0.5007495532132232,0.4844927563182231,0.013367709890864471,0.16983256781788367,65,6.380552596733254e-14,3.6179731985493215e-13,0.02710144427486358,0,1.8682892559902533e-07,0.0012631007685031737,9.597214656291688e-05,1.0273812415232606


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
networkx==3.6.1
pandas==2.2.3
matplotlib==3.10.8

